Operational, gauge-free quantum tomography

As increasingly impressive quantum information processors are realized in laboratories around the world, robust and reliable characterization of these devices is now more urgent than ever. These diagnostics can take many forms, but one of the most popular categories is tomography, where an underlying parameterized model is proposed for a device and inferred by experiments. Here, we introduce and implement efficient operational tomography, which uses experimental observables as these model parameters. This addresses a problem of ambiguity in representation that arises in current tomographic approaches (the gauge problem). Solving the gauge problem enables us to efficiently implement operational tomography in a Bayesian framework computationally, and hence gives us a natural way to include prior information and discuss uncertainty in fit parameters. We demonstrate this new tomography in a variety of different experimentally-relevant scenarios, including standard process tomography, Ramsey interferometry, randomized benchmarking, and gate set tomography.

==> anc/LICENSE.md <==
MIT License

Copyright (c) Microsoft Corporation

All rights reserved.

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.

==> anc/README.md <==
# Operational quantum tomography (OQT) #

The python implementation for OQT (formerly known as Bayesian GST) can be found in the `submodules/bayesian_gst` directory.

Within that directory is:

 - The source code, in `src/oqt`
 - A set of demo notebooks that reproduce the examples presented in our paper, in `notebooks` 
 - The data files used for the plots in the paper, in `data`

## Running the examples

First, create the Anaconda environment using the provided `environment.yml` file.

To build the docs, you will also need Sphinx which is not included in these specifications.

After entering the environment, you can use Jupyter to open one of the various notebooks in `notebooks`:

- Ramsey interferometry
- Rebit state tomography
- Long-sequence gate set tomography
- Randomized benchmarking

You can work through the provided examples, use them as a starting point to create your own! To use OQT in your own projects, you can build and refer to the documentation.

## Building the docs

OQT software has been fully documented using Sphinx. To generate an html or latex version of the documentation, make sure you have Sphinx and its dependencies installed in your Anaconda environment, then go into `doc` and run `make html`, or `make latex`.
 


==> anc/data/2020-06-04-rb-params.csv <==
A,B,p
0.9997440602517104,0.4275439953622512,0.9915983443507447
0.9981022527168151,0.3956403971989945,0.9927684978873395
0.9999999999999987,0.3065907109918273,0.9933543528565845
0.9994596779592992,0.32989939708816607,0.9934124621154219
0.9999999999999999,0.49362171573766667,0.9908178806128092
0.9999999999999836,0.5055456243702096,0.9919163244416173
0.9999999999999999,0.5482966521710115,0.9893433200168718
0.9996377508265907,0.3554404422018864,0.9932609156905284
0.9999999999999993,0.4895868587493679,0.9914296370556923
0.9999999999999999,0.6192366908250813,0.9865218302169614
0.9999999999999999,0.46250174069829997,0.9919013389282639
0.9999999999999999,0.5866865652601285,0.9887789048884377
0.9996114899718685,0.34786214993092546,0.9940552975220551
0.9999999999999999,0.4996239954989138,0.9907877673851755
0.9999999999999973,0.517358139860897,0.9914357885789585
0.9999999999999999,0.4942691819605153,0.9908953367645411
0.9999999999999999,0.5643314508138098,0.9892807544676431
0.9999999999999999,0.5454838765636905,0.9897785872393857
0.9999999999999999,0.54436255816458,0.9895157506093405
0.9999999999999999,0.4415663489954456,0.9913616126561028
0.9999999999999999,0.5261915336344489,0.9902383922785871
0.9999999999999999,0.4742152099103699,0.9912835452370726
0.9999999999999999,0.35399788890559164,0.9936022924081364
0.9999999999999999,0.4513857492235779,0.992580453652094
0.9999999999999999,0.44309054484878774,0.991605817953683
0.9999999999999999,0.6593984428612188,0.9861248169449122
0.9999999999999999,0.4094101711627396,0.9928739356558534
0.9999999999999999,0.5654162609676013,0.9888941972443175
0.9999999999999999,0.5961421035108434,0.9885188857703427
0.9994749382361238,0.4145411495873503,0.9922226817642094
0.9999999999999999,0.5896900573797074,0.9892853653994235
0.9999999999999999,0.5530878715408333,0.9891719853053614
0.9988076745492462,0.4632144076370909,0.9914190147694696
0.9999999999999999,0.3054205118445696,0.994182222196432
0.9996029460854431,0.3832506077651255,0.9936614013208365
0.9999999999999999,0.6084740789474876,0.9883828568190337
0.9999999999999999,0.44340073180556416,0.991187472805647
0.9999999999999999,0.6490269457018432,0.9883137309329365
0.9999999999999999,0.3229699184619878,0.9930732567711731
0.9999999999999999,0.5686500499778316,0.9902421808639168
0.9999999999999964,0.3847164196514456,0.9933707118986208
0.9991657178858706,0.3669710617952225,0.9928516732871965
0.9999999999999999,0.5515980385071537,0.9880505253851383
0.9999999999999999,0.6466003853970339,0.9887579776811696
0.9999999999999999,0.4624882517673541,0.9913379355767895
0.9999999999999999,0.4970974469295733,0.991425840110112
0.9997652562278947,0.3922933424863417,0.9917443039379896
0.9999999999999999,0.5381158733462733,0.9894985827519664
0.9998714311617432,0.2541144933032376,0.9947601342559603
0.9999999999997354,0.4446661303303948,0.9928227119607843
0.9999999999999999,0.4169792291370351,0.992746681900887
0.9999999999999999,0.39568661985294273,0.9931453320092369
0.9999999999999961,0.5540829862285509,0.9888404214764398
0.9999999890791041,0.44200464192283406,0.9920411300039782
0.9999999999999999,0.5024177180857539,0.9906497703547643
0.9999999999999266,0.4770458070297117,0.9910722531775695
0.9999999999999999,0.4858406004855489,0.9916453056953636
0.9997744275585273,0.34408376115870937,0.9935937088514366
0.9999999999999999,0.5345477691519361,0.9903546014641402
0.9999999999999999,0.7002364064009186,0.98417134419977
0.9999999999999999,0.6474098551026256,0.98525544354282
0.9999999999999915,0.4212196409935231,0.9916016589224521
0.9999999999999969,0.6180784564755122,0.9889235194933781
0.9992303700960502,0.43669088331183686,0.9915708402035422
0.9999999999999923,0.6529116585092244,0.9872112411098829
0.9999999999999999,0.2800241978244575,0.9934323615690835
0.9999999999999863,0.4133371534407092,0.9923469936602429
0.9999999999948045,0.43398550499978583,0.9916323480793522
0.9999999999999999,0.6680846400035766,0.9872191950721433
0.9999999999999999,0.4196811000343274,0.9937646714596697
0.9999419386390447,0.47308472518662564,0.9907351660954321
0.9999999999999999,0.5052175184600342,0.9902852028254356
0.9999999999999999,0.5836682892130628,0.9891916738175034
0.9999999999999999,0.4964796255417261,0.9904953477216517
0.9999999999976762,0.4370196859631955,0.9914389581653159
0.9999999999999999,0.30363250628621236,0.9938597028187013
0.9999999999999999,0.478238077598103,0.9914336202225535
0.9999999999999999,0.4507076503459036,0.9918935551922428
0.9999999999999951,0.5258666514237493,0.9905119183645741
0.9999999999999999,0.5032135127184346,0.9894516927736583
0.9999999999999994,0.7087717561732217,0.9817321927271512
0.9999999999999999,0.4553510093447873,0.9918089164788201
0.9999999999999999,0.6791237074009558,0.9868996462532885
0.9999999999999999,0.5481228965808782,0.9883336047376132
0.9999999999999999,0.5124774150150856,0.9918068724197674
0.9992715900206203,0.5032170574527409,0.9903934850672211
0.9999999999999999,0.7012890162180958,0.9821403001938347
0.9999999999999993,0.5449632561878899,0.9897392513221888
0.9999999999999843,0.5016172195062125,0.9908649062026932
0.9987282941036066,0.4281569695433086,0.9916541021307593
0.9999999999999999,0.38896333923617804,0.9930576026879726
0.9994765420466396,0.4302720075137253,0.9934680775467182
0.9999999999999999,0.4555260565964971,0.9922249704802046
0.9999999999999999,0.6182933797561746,0.9871943947145746
0.9999999999999999,0.47534826713566614,0.9921688844513046
0.9988896843526074,0.45270307042098124,0.991496109872656
0.9999999999999999,0.5013987176258696,0.9912484906082594
0.9999999999999999,0.6264823976942719,0.9877621011700702
0.9999999999999999,0.5221242886823965,0.9899504641880524
0.9999999999999999,0.6024690728478858,0.9882511209879062
0.9999999999999061,0.44757119859134115,0.9919305638136842
0.9990936962905542,0.47910005269435035,0.9924065034287646
0.9999999999999947,0.4907314619598257,0.9906211011951496
0.9999999999999999,0.6417846352604372,0.986760814917955
0.999988141746148,0.4855914608286332,0.9918554606226186
0.9999999999999999,0.6215942814011954,0.9868235882715665
0.9999324733517507,0.32050342905700663,0.9940248668656773
0.999999999999999,0.42407314554773007,0.9929590984105218
0.9999999999999999,0.6029790202134983,0.9885496814324238
0.9999999999999999,0.5829448046918025,0.9893339641233869
0.9999999999999999,0.6015210042184785,0.9893677121498494
0.9999999999999999,0.5030774102701778,0.9903283697820121
0.9999999999999998,0.49566150292638755,0.9909815758372019
0.9999999999999999,0.33766195492843276,0.9936805136770488
0.9994638675791078,0.29723995101482803,0.9926019036294388
0.9999999999999999,0.5577629263420325,0.9886129980051175
0.9999999999999999,0.4320237903321082,0.9925722953618391
0.9999999999999998,0.413172486074598,0.9935197248258223
0.9999999999999676,0.4014820613743952,0.9924225079213498
0.9999999999999999,0.5851385863829117,0.9891099363056066
0.9999999999999999,0.34974092827948006,0.9925931158823801
0.9999999999999999,0.5938311954249308,0.9879562412711236
0.9999999999979591,0.49199507299133954,0.9913405360731261
0.9999999999999999,0.469131761256854,0.9927141874238069
0.9999999999999999,0.5705636091081525,0.9899083916700411
0.9999999999999999,0.540641578517613,0.9905964626331525
0.9997168968826758,0.44174986962179097,0.9917867690436243
0.9999999999999999,0.47870478780559705,0.991291778411958
0.9999999999999999,0.49412167781706773,0.9915233595384213
0.9999999999999999,0.5083975242072363,0.9907411404270633
0.9999999999999999,0.5145772430845945,0.9914520452420985
0.9999999999999999,0.5830153679741892,0.9888161894081502
0.9999999999999999,0.41619030547146363,0.9925221173419778
0.9999999999999999,0.4566824815733728,0.9925266581266405
0.9999999999999999,0.5831576037497052,0.9878024491899026
0.9999999999999999,0.564514408354567,0.9896538068465099
0.9999999999999999,0.48402367091288506,0.9916238768830802
0.9999999999999999,0.4063766821671079,0.9928291181152444
0.9999999999999999,0.47520001647737825,0.9909693850084437
0.9999999999997929,0.38035832761692123,0.9931717392799772
0.9999999999999999,0.5906831874604453,0.9883915028450819
0.9999999999999999,0.3676153854057492,0.9924829478725515
0.9995383063686966,0.3160445829098162,0.9941215394439675
0.9999999999958372,0.37207881444323926,0.99356169910825
0.9999999999999999,0.44228335081658043,0.9925468019299268
0.9999999999999991,0.32208168775272167,0.9931792737936825
0.9999999999999999,0.4696137699404248,0.991831126654548
0.999476169075111,0.29467963342835546,0.9929568375659349
0.9999999999999999,0.5670562159209984,0.9882024687371558
0.9999999999999999,0.41680056133958565,0.9929292862608401
0.9999999999999981,0.5568348457631617,0.9897112666952989
0.9999999999999999,0.5473023034358218,0.9901968902542895
0.9999999999999999,0.4380814746337133,0.991442158035766
0.9999999999999999,0.5569449310490989,0.9902335713420058
0.9999999999999866,0.47929042843362946,0.9920505972432833
0.9999999999999999,0.41660639795974563,0.9927958560467376
0.9994967506570209,0.3281615968803187,0.994164962723745
0.9999999999999999,0.4922855551007895,0.9920162763203624
0.9999999999999999,0.6107997616478837,0.9866313746584039
0.9997409328287816,0.3989604203242668,0.9923581557677246
0.9999999999999993,0.504966982173854,0.9902050720200601
0.9999999999999989,0.34634353300340104,0.9935817860639952
0.9999999999999999,0.5323664573932028,0.9897039353890217
0.9999999999999999,0.5863588380966831,0.990214237578413
0.9999999999999921,0.45902771588120567,0.9919245752801272
0.9999999999999999,0.6075463064047372,0.9883143380831148
0.9988919244288582,0.2930223604625076,0.9926235467639679
0.9999999999999999,0.5800614382711732,0.9885559257311078
0.9999999999999999,0.6317028732672456,0.9868090860217233
0.9997169194703667,0.4473665982130396,0.9926238056283435
0.9999999999999999,0.5788881117519143,0.9894119854249729
0.9997928970845847,0.32975241794634946,0.9933382424360082
0.9999999994382062,0.6116325934552185,0.988675130751522
0.9999999999999989,0.5568875382671257,0.9891099346516375
0.9999999999999999,0.5515589946378175,0.9889818326373544
0.9999999999999999,0.568391530560044,0.9895566637929876
0.9997577604076402,0.4317037754280049,0.9919783547570248
0.9999999999999999,0.3941291544899572,0.9921971120412795
0.9999999999999999,0.7031750657106606,0.9830912329459297
0.9999999999999999,0.6202266097906388,0.9868227320201015
0.9996796229457305,0.5040246579068738,0.9908222720547933
0.9999999999999999,0.6083720662503961,0.9874493198366153
0.9998383933158679,0.4036016469302768,0.9933902266482163
0.9999999999999999,0.6067501086943116,0.9889712665443132
0.9999999999999111,0.28620989538797637,0.9938286756368168
0.9999999999999999,0.545322643095069,0.9911391353841318
0.9999999999999999,0.5255127025025574,0.9924011529547059
0.9992360703726704,0.5079801676509126,0.9900256415378377
0.9999999999999971,0.32877515316485095,0.9935009502287608
0.9999999999999999,0.5218628388910485,0.99034127487907
0.9999999999999999,0.5593929396096721,0.9897622720192171
0.9999999999999999,0.4758206875648349,0.9904134262137073
0.9999999999999999,0.4936339795863828,0.9910484077997226
0.9999999999998728,0.46127547148810455,0.9912603103497513
0.9999999999999999,0.5330953704978272,0.9897004316270065
0.9999999999999999,0.3726779906102415,0.9936697580674453
0.9999999999999999,0.5220469041171211,0.9902032311463486
0.9999999999999999,0.5005883386400445,0.9902272913757798
0.9999999999999999,0.4721935987503068,0.9914850381457846
0.9998378261617181,0.38427741443683044,0.993426121862208
0.9999999999999999,0.5157506068792315,0.9908953036092789
0.9991995552648499,0.37901580291041664,0.9931628246582936
0.9999999999999999,0.5464857082603913,0.9902509769823545
0.9999999999999999,0.5126889696474195,0.9904756601416329
0.9985268458819113,0.43877783325802083,0.9923815159374559
0.9999999999999999,0.5261215119871301,0.9903613576181644
0.9999999999999999,0.6448469327743711,0.9867525681340394
0.9999999999999418,0.42601023124205833,0.992274443778516
0.9999999999999999,0.5801872735666653,0.9880643691384771
0.9999999999999997,0.47727793477752695,0.99050656896339
0.9999999999999999,0.5920101757412416,0.9876283004994284
0.9997892827390812,0.33891146976718756,0.993354271011427
0.9999999999999951,0.5072980556673012,0.9889521455212302
0.9999999999999577,0.37848324296336333,0.993657361840936
0.9999999999999999,0.4476363819484086,0.9930510546382951
0.9998074509796848,0.3675260240301236,0.9937937477539674
0.9996800538320951,0.39059591122463083,0.9920116815671026
0.9999999999999999,0.6068271968298244,0.9886567440256194
0.9999999999999999,0.6653471605104972,0.9845880976165884
0.9999999999990514,0.5224154451926619,0.9898114601806184
0.9999999999999999,0.6170422472276883,0.9891716999457703
0.9999999999999999,0.49806021508578935,0.990990998388717
0.9999999999999998,0.5441656581791783,0.9901360656835766
0.9999999999996221,0.4615347841043795,0.9913262304025464
0.999999999999998,0.38769326540039023,0.9928605831317834
0.9999999999999999,0.5600206417341119,0.9894476687433044
0.9994308609135533,0.42664065365560816,0.9915232764109685
0.999948701998575,0.4958092536584514,0.9906874965155757
0.9999999999999264,0.4712585716535136,0.9923355830658479
0.9999999999999999,0.49906979260033374,0.9903599944093464
0.9999999999999999,0.4375230113618549,0.9931311905445767
0.9999999999999999,0.3493642455817246,0.9934671057277968
0.9993862394543551,0.4518842400253678,0.9924991517275862
0.9985990520561487,0.34915016924651954,0.9934219271662466
0.9999999999999999,0.5584380536740866,0.9885824564436703
0.9999999999999993,0.3728528668752886,0.9942710562910881
0.9999999999999999,0.44084357979205496,0.9915639796698085
0.9998834613864136,0.4916976192413405,0.9918532322696133
0.9999999999999999,0.29175474253983735,0.9938146829659003
0.9999999999999999,0.3508071923383787,0.9926760189625742
0.999506179536167,0.4764944885503468,0.9917861173222959
0.9999999999997883,0.4383103116592789,0.9908772457187132
0.999620769380084,0.3132840586677191,0.9932411198011375
0.9999999999999997,0.5407531876133068,0.9898344316869898
0.9994259005211656,0.4279127728261762,0.9926471847912108
0.9999999999999999,0.4995116751608173,0.9920289113991053
0.9997011364731424,0.29240815090825856,0.9942824424483929
0.9999999999999988,0.38825589781680014,0.9925103247199478
0.9999999999999999,0.5305270905607378,0.991144364513203
0.9999999999999999,0.3971973161380573,0.9921178693926327
0.9999999999999999,0.5145456404931323,0.9910692722263047
0.9999999999999999,0.46525896590758675,0.991087729666613
0.9999999999999999,0.5217196521215386,0.989806324436489
0.9999999999999999,0.6968169454117852,0.9845618824255412
0.999999999999974,0.46146976073020624,0.9908175361022669
0.9999999999999991,0.5879414743480825,0.9885048370768189
0.9999999999999999,0.45685803861617347,0.9913418082992813
0.9999999999999999,0.505814403878072,0.9905837701143848
0.9999999999999998,0.3835770676719071,0.9927254546159178
0.9999517233125138,0.5065592132492277,0.9922244045829722
0.9999999999999999,0.4903225284140476,0.9902745490349517
0.9999999999999936,0.5572042827334143,0.9910862432892709
0.9999999999999543,0.4781620986691396,0.9915105995975306
0.9993472834718783,0.3841070440281929,0.9934180626785941
0.9999999999999999,0.44092626953106445,0.9903570384803158
0.9992124247429479,0.5105931741099237,0.9910336424584149
0.9999999999999999,0.481224472081161,0.9900181061034181
0.9999112108750179,0.38076865989733216,0.9922060814995225
0.9999999999999999,0.34745188917178776,0.9933775623883927
0.999785909631542,0.29777490690713526,0.993722472858249
0.9994592989674514,0.4322316888845279,0.9917295137646377
0.9999999999999999,0.4553247053639699,0.9919619988188333
0.9999999999999999,0.6237919059076964,0.9894127782739376
0.9999999999999999,0.36470056590508826,0.9933384561574045
0.9999999999999999,0.45625396229739795,0.9918284555121172
0.9999999999999729,0.44301424666069045,0.9915603743204019
0.9999999999999999,0.6241252117794995,0.9874996974007647
0.9999999999999999,0.4198482497115278,0.9929227223224744
0.9999999999999999,0.24109623207214584,0.9941162214677557
0.9992307646839776,0.4560245768457698,0.9923591321448652
0.9996589340890237,0.30261852878411566,0.9930771983555351
0.9999999999999984,0.5525190894380565,0.9885864049502728
0.9999999999999999,0.45305481904350753,0.9917362040243061
0.9992101756014317,0.33560344606546966,0.994444879999243
0.9999999999999999,0.4555917993817154,0.992804151003663
0.9999999999999999,0.700955776790587,0.9822005531044347
0.9999999999999999,0.5122401051044332,0.9909787277473112
0.9999999999998248,0.3441799059658833,0.9932444402046052
0.9999999999999999,0.3038359261423718,0.99376740975358
0.9999999999999999,0.5000776273227558,0.991494214526974
0.9999999999999999,0.44301921911805914,0.9921634925810074
0.9999999999999999,0.4428984877540131,0.9918439291817823
0.999527490201545,0.31771711402767394,0.9940434339919977
0.9999999999999728,0.5057190763345243,0.9919076841558904
0.9999999999999999,0.49782822329471277,0.9899715380257822
0.9998381511543182,0.4551390670201414,0.9918488019225384
0.9999999999999996,0.6574038824837988,0.986889214513031
0.9999999999998721,0.3742405091764186,0.9930025928558697
0.9999999999999999,0.5465402250650344,0.990432494480446
0.9999999999999999,0.46374021489706707,0.9919281245108368
0.9999999999999999,0.5759041856283778,0.9874381684821248
0.9999999999999988,0.680668358243083,0.9836128544641604
0.999999999999993,0.4686421533135922,0.9908784105559126
0.9998713596197317,0.3550405278543325,0.9931980734599251
0.9999999999999999,0.40474336230808344,0.992936452023143
0.9998645173622516,0.43683927525148974,0.9923127154677928
0.9999999999999999,0.5509655875030502,0.9895980982181667
0.9999999999999964,0.4764395346416256,0.9916059855026889
0.9994107560528726,0.454287632598715,0.9926837652803862
0.9992484207107274,0.25016636878499937,0.9935213142794528
0.9999999999999999,0.4955038215746804,0.991891264223498
0.9999999999999999,0.6039385517032935,0.9889788537047971
0.9999999999999999,0.414617156538493,0.9922868876989487
0.9999999999999999,0.43563373608418365,0.9914433993782484
0.9999999999999991,0.5130470198804721,0.9905886085844562
0.9999999999999957,0.401832458547042,0.9929073703384095
0.9999999999999999,0.5414980096225611,0.9894948715381029
0.999999999999999,0.3868639483098932,0.992176316887721
0.9999999999999407,0.556016197471548,0.9900889756269032
0.9995451584999098,0.48606030995299077,0.991525587945721
0.9999999999999848,0.3660385277912946,0.9937464317942138
0.9999999999999601,0.3348922500189662,0.9934768229841878
0.9999999999999999,0.5080409783634698,0.9908485732265793
0.9999999999999999,0.517035162995748,0.9907038082211889
0.9999999999999999,0.6578227719271459,0.9863024853328334
0.9999999999999999,0.524359062819239,0.9886728229760348
0.9999999999999996,0.4839808179911707,0.9918551668663982
0.9987918951138811,0.37077087367342687,0.9928322751607976
0.9999999999999999,0.584152006531239,0.988914428046697
0.9999999999999999,0.5341982423739814,0.9902851660261283
0.9999999999999999,0.4342639763125316,0.9919489175212073
0.9999999999999999,0.5977306811356478,0.9895557781099771
0.9999999999999999,0.5643842258337214,0.9896284029413897
0.9999999999999136,0.2693494053732697,0.9944327910283544
0.9999999999999969,0.535721842509945,0.9901738054994297
0.9999999999999546,0.28044389140848025,0.993936468862163
0.9999999999999993,0.4320010582645209,0.9924631673562074
0.9985452426289518,0.2936845084168979,0.9940872973514968
0.9999999999999999,0.4212871060773547,0.992835506556876
0.9999999999999032,0.3199421090765608,0.9942162480302763
0.9999999999999999,0.6200289673323615,0.9873802487368102
0.9999999999999993,0.6597237224673878,0.9841886789451082
0.9999999999999999,0.5047991105992818,0.9910014999173712
0.9999999999999984,0.6722464592715868,0.9854332259087205
0.9999999999999644,0.3577073792284118,0.9925966451476939
0.9999999999999999,0.5700548372412841,0.9881221995409939
0.9996862834622253,0.3584119533876054,0.9924221891756021
0.9999999999999999,0.5474126476851322,0.990680457678966
0.9999999999999999,0.5835428566131606,0.9886750331147446
0.9999999999999999,0.5616696499640422,0.9893731963561344
0.9999999999999999,0.29044422290538874,0.9943421051317439
0.9990337595643108,0.4232148906742922,0.9926609996929279
0.9994205058740756,0.4368251281562661,0.9912554720935329
0.9994398874300157,0.42334752250169866,0.9929783037285759
0.9999999999999616,0.43677557922298127,0.9918334415731732
0.9985012334795181,0.3220673645730665,0.9934564955389062
0.9999999999999999,0.562243237371547,0.9889207490774523
0.9999999999999999,0.3335509186111232,0.9937496704405215
0.9999999999999999,0.348688437311131,0.9937714119238189
0.9993897678154908,0.30450575463260254,0.9928629766461072
0.9999999999999999,0.42345773027728195,0.9930768367596856
0.9999999999999556,0.45838403607980477,0.9921316849069135
0.9999999999999999,0.4923826734202106,0.9907002282069381
0.9999999999999999,0.6079597044558819,0.9879098075062003
0.9999999999999999,0.55116263861829,0.9893643384730783
0.9999999999999816,0.4993978759299768,0.9915517863217581
0.9999999999999999,0.5748382566750315,0.9886401178172347
0.9999999999999984,0.29120751207464124,0.9943521731931706
0.9999999999999999,0.487664687124072,0.9915466487099517
0.9999999999998994,0.43897515300554046,0.992008195252801
0.9999999999999999,0.6590932704024256,0.9874115920146457
0.999418105656418,0.36480554952118077,0.9937689934479692
0.9999999999999997,0.5105221230278855,0.9909661897697303
0.9999999999999999,0.3301783594257338,0.9936783185376589
0.9995169810120397,0.38279421911146605,0.9937799609782616
0.9999999999999999,0.7022500636276892,0.9834679145892933
0.9999999999999459,0.4913438500343051,0.9917233239390707
0.9999999999999999,0.662754222926307,0.9857124834966334
0.999999999999995,0.4136143639074477,0.9924346813893143
0.9999999999999999,0.43048878894212855,0.9929424773455181
0.9999999999999999,0.6399284596500368,0.9873040076156008
0.9999999999999999,0.4471559849066716,0.9920203581551217
0.9999999999999997,0.33801537687001365,0.9945757350795484
0.9999999999999992,0.4391291119147151,0.99273597488466
0.9999999999999999,0.45336385555913,0.9921796509311331
0.9999999999988729,0.4942497989544527,0.9902493227864515
0.9999999999972178,0.46408157809239076,0.9925352833607223
0.9989898990835584,0.4121993770972825,0.992063134572806
0.9999999999999999,0.4077824868377408,0.9925326863550147
0.9990880427200689,0.46453126730300326,0.9916987166828335
0.9999999999999999,0.566887301708777,0.9888161841274861
0.9999999999999999,0.46800003632360365,0.9912701750540791
0.9999999999999999,0.4860773361327533,0.9910516482644643
0.9999999999999999,0.5970319796807119,0.98872315375978
0.9999999999999655,0.5103787389712393,0.9912390453846582
0.9999999999983069,0.28310016919793934,0.9940199309382022
0.9999999999999998,0.5508650227711333,0.9906505802845628
0.9999999999999999,0.6347928610026368,0.9868262023249912
0.999954163629935,0.4893777622295188,0.9920391397279442
0.9999687066923096,0.41347303156580845,0.991932972633152
0.9999999999999999,0.6041031114641503,0.9864201035259998
0.9999999999999999,0.5477024849331797,0.9901334339873187
0.9999999999999967,0.4678571011407162,0.991318530676386
0.9999999999999999,0.37907008765647715,0.9928159900452261
0.9995085305895115,0.42666593454793533,0.992444213537753
0.999304325345452,0.4053067820156191,0.99286137032123
0.9999999999999999,0.5020598085609628,0.9911860773523126
0.9999999999999999,0.37934665663612643,0.992311366293583
0.9999055426290673,0.3602252545252631,0.9928299255459229
0.9999999999999999,0.613763563173969,0.9888048580303205
0.9987013946217388,0.388531660034378,0.9925190275478183
0.9999999999999999,0.5390223028114495,0.9900639625124144
0.9999999999998257,0.38899052101010295,0.9929372535111614
0.9999609925579247,0.41728272531075,0.9931544331303988
0.9999999999999999,0.5093143584698194,0.9911005875073198
0.9997787914920677,0.47761335423687395,0.9922799637405703
0.9997960750459279,0.31121441711227543,0.9935720667143411
0.9999999999999999,0.6547577401382128,0.9862841477634541
0.9999999999999999,0.5452881317665763,0.989682742604313
0.9999999999999999,0.48418162667365877,0.9906264185034334
0.9999999999999999,0.3871865393911683,0.9927573789114451
0.9999999999999999,0.5891171388739591,0.9892668565626532
0.9999999999999999,0.5121824779327389,0.9915464060562297
0.9999999999999992,0.49833766418825853,0.9913311392003468
0.9995138928097483,0.2768288557560579,0.9948700009498787
0.9999999999999998,0.5056229743471625,0.9903807551835102
0.9999999999999999,0.5032131768942897,0.9912123836878214
0.9999999999999999,0.46156970102640704,0.9917155771862602
0.9999999999999928,0.6655374160981972,0.9845671991686235
0.9999999999999999,0.5207185136463963,0.9910283241090935
0.9995269945207028,0.43433441876869344,0.9918921781239886
0.9993743573503199,0.3104213232740129,0.9937813880042703
0.9994993960338961,0.457276324678376,0.9916332764804758
0.9999999999999989,0.47597485547390905,0.9912350653956288
0.9996921579297747,0.3385129731657307,0.9938303369393644
0.9999999999999999,0.5431106012734536,0.9892452053939622
0.9999999999999999,0.4081611710226739,0.9930403820643953
0.9999999999999999,0.6085603129800331,0.9891371366298944
0.9999999999999999,0.5771609493902523,0.989110483510932
0.9999999999999999,0.6005164382765835,0.9874517198550613
0.9994019708051841,0.2318162006569394,0.9945302917343422
0.9999999999999999,0.5440133743520714,0.9908046884175109
0.999999999999971,0.35101782562972694,0.9941068261105956
0.9988059092979743,0.4033764164920177,0.9926070074176684
0.9999999999999999,0.533543027008533,0.9886707412438457
0.9999999994590278,0.3802659877958631,0.9926410135560737
0.9999999999999871,0.48036822792754846,0.9916741195715937
0.9990542119934692,0.5068701953854471,0.99038334227192
0.9999999999999999,0.41936636911400466,0.9928451208862943
0.9999999999999999,0.6753456913288334,0.9845529769686814
0.9998353085159994,0.350448973650073,0.9938881498673634
0.9999999999999999,0.4432848013645787,0.9923565981822341
0.9999918128530357,0.40507981033692925,0.9928531798562208
0.9999999999999999,0.5953290803641278,0.9891138856412546
0.9996216665072869,0.3330649179999191,0.9943359436994511
0.9999999999999963,0.5361366742832937,0.98995273043139
0.9999999999999997,0.2725765458525607,0.9946385197061998
0.9999999999999999,0.5607524925493905,0.9885051443675075
0.9999999999999961,0.5511523664856436,0.9908092110807861
0.999996847637601,0.36126419217171957,0.9935694830613628
0.9999999999999999,0.6262009878441398,0.988080115753138
0.9999999999999999,0.20384302290064224,0.9944198106694615
0.9999999999999999,0.5573987995366665,0.9900026272170432
0.9999999999999186,0.4843814375593948,0.9916845923331103
0.9999999999999999,0.4706802932574189,0.9920324222369579
0.9999999999999999,0.45726162008763244,0.9912365087977846
0.999999999999998,0.40444352107482645,0.9929990096557137
0.9986909602432951,0.5309225282173321,0.9910963698306431
0.9999999999999999,0.5759007677875568,0.9893011599223126
0.9999999999999992,0.555703710704224,0.9891861726236354
0.9994164784117637,0.37026478668764423,0.9942706738600453
0.9997517593749393,0.47949547654069175,0.9909809128566806
0.9999999999999999,0.5713452113519256,0.9883925658595963
0.9999999999999999,0.5397682734567194,0.9896287703950838
0.9999551443913818,0.39808411567260016,0.9927720987347305
0.9999999999999999,0.46730738288604345,0.9909914813684967
0.9999999999999992,0.4820127528806194,0.9913018645984714
0.9999999999999999,0.48352477492471524,0.9923117581833137
0.9999999999999999,0.5798958312368327,0.9890944575480819
0.9999999999999998,0.4716093262416492,0.9930110564612636
0.9999999999995406,0.4894032256254077,0.991337402011507
0.9999999999999797,0.45707663410209143,0.9911777372082028
0.9999999999999999,0.529330951838463,0.990332219117225
0.9995212293745058,0.44561549263530287,0.9921009998362326
0.9999999999999999,0.6528070546766778,0.9851795992169031
0.9999999999999999,0.44616802374778664,0.9915301534320328
0.9999999999997342,0.4493519654911185,0.9914038450224145
0.9999999999999933,0.4774401688255303,0.9920357350337405
0.9999993529013135,0.4265349123302065,0.9917941032971554
0.9999999999999999,0.5865265375945945,0.9902076193424386
0.9996753319128772,0.4559307228245725,0.991558719345056
0.9998570008604922,0.4569301317791919,0.991107069039471
0.9999999999999991,0.28780503394194873,0.9940151474328276
0.9999999999999999,0.49043996300279286,0.9903764131057012
0.9999612456834946,0.3036241709136921,0.9943690481689037
0.9999999999999999,0.43408410539443615,0.993631698253244
0.99913999701408,0.27820584793493863,0.9948514329110834
0.9999999999999999,0.515985320309478,0.9921977932799757
0.999999999999973,0.4122448394040907,0.9934053727817621
0.9999591414683088,0.40679258063604706,0.9936867918899854
0.9995632600931983,0.27716619114765606,0.994682605659434
0.9992554885128537,0.3815145111500801,0.9939206460635723
0.9999999999999999,0.5738751337397555,0.9900412185115405
0.9992860190295737,0.4364407311082148,0.9928553192473895
0.9994985091125248,0.461476471250888,0.9933157042541015
0.9999999999999999,0.46722743437371217,0.9924736331322743
0.9999999999999999,0.4176871625000955,0.9926308255979466
0.999503739066311,0.4195232149193628,0.991499613857526
0.9999999999999999,0.522447908878821,0.9906205644650519
0.9999884000302162,0.4173722569399895,0.9927298249922625
0.9999999999999999,0.541298308078596,0.9896542031268174
0.9999999999999999,0.5759141796521856,0.9900675297281869
0.9999999999999999,0.48237936002169846,0.9924376593086338
0.9999999999998678,0.45539660546802196,0.9915957253657043
0.9990136301093924,0.3054961054373913,0.9945682234987107
0.9999976439442195,0.46474390430718915,0.9923047969675155
0.9994919951316358,0.48389507093533096,0.9916346721496573
0.9999999999999999,0.42003151311060793,0.9920906357635039
0.9999999999999999,0.5286730261061522,0.9910402472515355
0.9999999999999999,0.46616342900679697,0.9924165443161636
0.9999999999999999,0.5879675925738058,0.987686603694674
0.9999999999999999,0.5630008990347819,0.9903316960016407
0.9999999999999974,0.3176559596753376,0.9939255836900877
0.9989984494389469,0.4512720033224981,0.9927706965436423
0.9999999999981602,0.3914557061310007,0.9931353403848064
0.9999999999999989,0.30412005559640937,0.993856994871587
0.9999999999999999,0.5531021772385144,0.9908700775409219
0.9987990368754922,0.472535657549022,0.9921953204205726
0.9999999999999963,0.4711229287102165,0.9921642918307295
0.9999365067760956,0.3561025444042465,0.9935406006109158
0.9995134452119988,0.3944829580613057,0.993504833733325
0.999833072538113,0.4093025991903716,0.9938679064643341
0.9999999999999999,0.4545544781596839,0.9913845202472997
0.9999999999999999,0.5403489623778561,0.9899865577534456
0.9996325962594617,0.41339227939261197,0.991051715801225
0.9999999999999999,0.30771868269223,0.9932767315370715
0.999999999999946,0.4714032495822438,0.9912911181355882
0.9999999999999997,0.5412831281275214,0.9901578168423887
0.9999999999999998,0.4994704101939375,0.9904145917213678
0.9999999999999999,0.40275103026797276,0.9930429501150703
0.9999999999999999,0.4683488788154493,0.9915298673970643
0.9999999999999999,0.43569876908854943,0.9916372227651232
0.9999999999999999,0.5752790944661382,0.9889675474740572
0.9999999999999999,0.567005600575044,0.9900815480592591
0.9999999999999843,0.45751768923529196,0.9912353035757154
0.9999999999999999,0.5399862431692011,0.9905263069372864
0.9999999999999999,0.5118120001338552,0.9903516767960157
0.9999999999999999,0.625606822207065,0.9876505497035595
0.9999999999999987,0.47286010471618545,0.9911059488477553
0.999605261499932,0.4287527430906266,0.9919319152776158
0.9999999999999999,0.5503242115029118,0.989452744294795
0.9999999999999994,0.46227757820893883,0.991585843329839
0.9999999999999785,0.49066237802134094,0.9908274886712746
0.9999999999988869,0.3509764952625708,0.9935092529686358
0.9999999999999999,0.5385364781871368,0.9902488465684632
0.9999999999999996,0.4210650895000784,0.9926901842627084
0.9999999999999999,0.45436975248142397,0.9917546571261557
0.9990895813208781,0.38976932381619206,0.9921185778733482
0.999999999999993,0.31582166967015296,0.9933340650274464
0.9999999999999999,0.20777044130943953,0.9939566938097119
0.9999999999999999,0.4983735057887673,0.990706826193364
0.9999999999999999,0.628509912893791,0.9861611238600595
0.9995747528046699,0.4382484610101586,0.9922309130544926
0.9999999999999999,0.5946229207787618,0.9892311233310868
0.9999999999999308,0.4588107888509141,0.991569715361904
0.9999999999999999,0.5469398946961505,0.9898373045103421
0.9999999999999999,0.46583524784864483,0.9921368190868396
0.9999999999999999,0.6255156990619278,0.9867098723082267
0.9999999999999999,0.4199825295506592,0.9918888420924292
0.9999999999999687,0.4655155542643563,0.9905968036242285
0.9999999999999999,0.4831535078661903,0.9918737370764402
0.9999999999999999,0.445039953202623,0.9924405287468291
0.9999999999999999,0.412374119833988,0.9925221377862911
0.9999999999999999,0.43914889632559173,0.9929241936857076
0.9999999999999999,0.6310541040083785,0.9871184883155821
0.9999999999999842,0.3688963896902268,0.9933992419599497
0.9999035813707107,0.3763476676774337,0.9928038640342693
0.9999999999999999,0.3973588113648073,0.9926326174550993
0.9999999999999999,0.5815825695453024,0.9877459961211085
0.9992394088342009,0.4032170971533288,0.9930464325431415
0.9999999999999999,0.5351039380099625,0.9891339937981427
0.9999999999999999,0.5152551603195811,0.9902813861247962
0.9999999999999999,0.5076721936992955,0.9925793303492401
0.9999999999999999,0.4555769207698158,0.9922178069544688
0.9994216028662951,0.3603431421050551,0.9939363601430774
0.9999999999999999,0.5409030587284733,0.9913043749284984
0.9999999999999999,0.5127231491892303,0.9910506356713268
0.9999999999999883,0.6867296087888041,0.9830944290433511
0.9999999999999997,0.49324828546527616,0.9916698726462776
0.9999055910505362,0.4119192035232043,0.9921431625163991
0.9999999999999999,0.5292509177354088,0.9900995999168062
0.9997550790206261,0.4202300126083663,0.9913843435493769
0.9999999999999998,0.4703926442816747,0.990737961577348
0.9999999999999999,0.6492650952997074,0.9892095172358001
0.9996993261737214,0.5052643435258083,0.9910797185747382
0.9999999999999999,0.6046149120921512,0.9892262629668875
0.9999999999999999,0.5399036904849512,0.9886059338482792
0.9999999999999999,0.5487538255681474,0.990775171812052
0.9999999999999999,0.5852261083756987,0.9904718336602316
0.9999999999999999,0.47684537180797004,0.9916076824109107
0.9999999999999987,0.4956421703417476,0.99090595873678
0.9999999999999999,0.5130394028093153,0.99015069877915
0.9999999999999999,0.4075903891259738,0.9925854520878129
0.9999868133105871,0.492111348725305,0.9922144736663819
0.9999999999999999,0.5417302433624872,0.9906651144729672
0.9999999999999999,0.4604296950806276,0.9917315040418991
0.9999999999999999,0.5173045513261247,0.9908489525095501
0.9999400523006821,0.4879490442786233,0.9914699259381682
0.9995171276608574,0.5183806175099628,0.9915930918921176
0.9999999999999999,0.4876636228960334,0.9914107509034021
0.9999999999999999,0.36563890740589566,0.9929217613301532
0.9996123519017084,0.37399499397336883,0.993819846707806
0.9988677911384373,0.3805400729070929,0.9925094849340758
0.9999999999999865,0.24298944849069826,0.9944270934034612
0.9999202468393189,0.38974239157733465,0.9933760975903935
0.9999999999999145,0.4370730619013402,0.9921538296238671
0.9999999999999974,0.2505406016674404,0.9940947176811554
0.9999999999999999,0.6227643817232333,0.9882165588503821
0.9999999999999999,0.46809916191047735,0.9917342266645792
0.9996681255785342,0.4568637938244581,0.9917251340245054
0.9999999999999999,0.44460730313046026,0.992528321899691
0.9999999999999999,0.548150927012745,0.9914832346325518
0.9999999999999999,0.49968033021641467,0.9904308203917804
0.9990108168049993,0.39414624127899356,0.9935161500566273
0.9999999999997005,0.45316438614992266,0.9915100146345056
0.9999999999999999,0.46678506831146976,0.9914952561464778
0.999834983366426,0.5085710011521738,0.9903749293215319
0.9999999999999999,0.4067601397911176,0.9930818169226786
0.9999999999999999,0.5061245043880646,0.9900605137772719
0.9997326491930827,0.4925188832193061,0.9924157598021744
0.9999999999999826,0.4922241139024257,0.9912076300406365
0.9999999999999999,0.5298352005978061,0.9890122335121273
0.9997069352867448,0.29019551802136856,0.9932729619842475
0.9999999999999999,0.32555417401343256,0.99324476213636
0.9999999999999999,0.3933570271531485,0.9925828178701275
0.9999999999999999,0.5884939284698356,0.9888701054997702
0.9999999999999999,0.5590467326015752,0.9908515305478099
0.9999999999999302,0.5368207045221685,0.9910115862606022
0.999999999999998,0.5071609512546906,0.9912599454263114
0.9999999999999999,0.5260816837253153,0.9903263497632884
0.9999999999999999,0.568760491640097,0.9894496283269616
0.99999999999997,0.4711100334677514,0.9912612607808197
0.9999999999999999,0.35611122464127287,0.9933280374592842
0.9999999999999989,0.4524177470394453,0.9924165268891041
0.9999999999999978,0.5416484765810068,0.9899681494730347
0.9999999999999999,0.3174121001957581,0.9933833500702818
0.9999999999999983,0.5925514460668324,0.9884155223647376
0.9999999999999463,0.24492523036571928,0.9943605294519626
0.9999999999999999,0.5803182103025141,0.9893474203004893
0.9999999999998204,0.3715839661897931,0.9936275490335738
0.9999999999999989,0.5253026060603241,0.9896487291592511
0.9999999999999999,0.34428813983829015,0.9934796261963702
0.9999999999999999,0.6161550444379219,0.9872770479621543
0.9999999999999946,0.4672426538497121,0.991188032767308
0.9999999999999996,0.5370122399516739,0.990247420096709
0.9999999999999999,0.6838627699397263,0.9844074750098657
0.9999999999999999,0.4663497649606916,0.9919124493607525
0.9997319980804052,0.43918343171528107,0.9918353025237336
0.9999999999997895,0.40816217948012046,0.9933946233152756
0.9999999999999984,0.4796031955533644,0.9913630192430435
0.9999999999999999,0.34535192666930764,0.9933656558712813
0.9990643266980603,0.280435359322436,0.9929318997706119
0.9999999999999999,0.5358814041759998,0.9902210902564547
0.9999999999999996,0.6647768529076504,0.9851705069845921
0.9995529777813749,0.2840451179519466,0.9937519838781513
0.9983602023871009,0.33361093564034805,0.9934693033509494
0.9999999999999886,0.2890722669858103,0.9934277948007032
0.9999999999999999,0.5644676544471042,0.9888244255113458
0.9999999999998548,0.35857610806286405,0.9931293990832459
0.9999999999999999,0.3390943101451847,0.9930830985670801
0.9999999999999999,0.47927100295170066,0.9914179804916103
0.9999999999990502,0.4443905156788166,0.9917769325317638
0.9999999999999891,0.38242409897285845,0.9923154713974182
0.9994184585743339,0.2999892862262705,0.9934248578566048
0.9998282765693083,0.4186401779910237,0.9927471197871931
0.9999999999999999,0.47642445123474797,0.9915175071720319
0.9999999999999999,0.5260439676283849,0.9905883737971979
0.9999999999999996,0.596852861641446,0.9881028492245432
0.9999999999999999,0.6022972107545154,0.9888731070313865
0.9999999999999999,0.5715413497067243,0.9897881921256774
0.9999999999999999,0.41292080363257944,0.9929074746373275
0.9999999999999999,0.5617809778685176,0.9902063987945068
0.9999999999999997,0.4577151960699293,0.9919579429945344
0.9999999999999999,0.47361808344137585,0.9919779335999149
0.9999999999999999,0.5030488741752944,0.9913495812688053
0.9999999999999999,0.46305178769704725,0.991933629727021
0.9999999999999999,0.5330311661235031,0.9908583949532168
0.999999999999955,0.4250938395898494,0.9915424476388491
0.9999999999999999,0.4200189669193233,0.991909702888963
0.9998154241240597,0.4112240327822052,0.99191738877022
0.9999999999999999,0.42612850477916886,0.9917273478815568
0.9999999999999999,0.5597754684302799,0.9902964150521806
0.9999999999999999,0.38429385619299605,0.9936310280222106
0.9999999999999999,0.5827845326940029,0.988933130230053
0.9999999954128501,0.35340939603388816,0.9937646223949785
0.9990187524924482,0.42049981939718517,0.9918769122036183
0.9999999999999999,0.1908222260378111,0.9943228368482817
0.9999999999999999,0.45003825068907677,0.9910703924387317
0.9996886488610098,0.48624434395400495,0.9919002248969838
0.9999999999999999,0.4969519189920278,0.9912652325048004
0.9999999999999215,0.33087296694580565,0.9933754954205223
0.9999999999999999,0.3577902241357362,0.9930692229013184
0.9999999999999999,0.594252194676873,0.987973655958723
0.9999999999999997,0.608925482966708,0.987190153007383
0.999999999999857,0.49596661503400513,0.9908571309163169
0.9999999999999999,0.5653764860958493,0.9901960994125812
0.9999999999999999,0.5451273892680116,0.9907930054666362
0.9999999999155913,0.45465138999402144,0.9919963803748377
0.9999999999999999,0.5606537777700074,0.9886593195305621
0.9999999999999999,0.46397453985619,0.9922084261670328
0.9999999999999999,0.46968691632818926,0.9909543616674797
0.9999999999999999,0.5760227184626863,0.9882639088140645
0.9999999999999999,0.577470751981977,0.9897108592767262
0.9986474519007283,0.3536933814543437,0.9933786155594764
0.9999999999995023,0.43225916369771206,0.9922624185038588
0.9999999999999882,0.43366969626383284,0.991587072547224
0.9990960681980479,0.41710518751357356,0.9923073397440446
0.9999999999999999,0.5544839549146786,0.990045285478161
0.9999999999999999,0.504576338682551,0.990382142633164
0.9999999999999999,0.506495973010245,0.9911478771446814
0.9996668317725929,0.3891225706368793,0.9924682292549889
0.999999999999992,0.38581453305944574,0.9924957257406262
0.9999999999999999,0.42964840836286433,0.9923852191613604
0.9999999999999999,0.5028426631843901,0.9911789232424434
0.9999999999999859,0.5311341890880333,0.9910254717034153
0.9998751679680756,0.5546685272094983,0.9906507278005396
0.9995982000536585,0.4546416052938874,0.9916735891066106
0.9999999999999999,0.4263721437302687,0.9928544077212025
0.9999999999999961,0.5437481488372763,0.9897085570085351
0.9999999999999999,0.5372544170187571,0.9901476728682443
0.999999999999999,0.5146058447224559,0.990452178596982
0.9999084487602644,0.4413729972864442,0.9922402221812193
0.9999999999999999,0.15453755628137963,0.9944558376972135
0.99936489985369,0.43595881703432765,0.9914256690662425
0.9999390601834184,0.42036854851246486,0.9916094113688949
0.9999999999999999,0.60991628735287,0.9881279277556575
0.9999999999999996,0.5100161802161315,0.9914260682102161
0.9999999999999997,0.44258504933332615,0.9913971882647239
0.999999999999976,0.46505931339620377,0.9911793324949331
0.9999999999999999,0.6408386300917942,0.9864414181765108
0.9999135554073627,0.3138411178650191,0.993095519567613
0.9999999999999999,0.5314302100666582,0.9910749646104058
0.9999999999999998,0.4668292967035165,0.9917937542190609
0.9999999999999999,0.5564637081510175,0.9896277931150356
0.999999999999929,0.38966315243885946,0.9923568881119766
0.9999999999999999,0.5502184874730787,0.9906124207963547
0.9995413765891623,0.2532877092790035,0.994748291856672
0.9999999999999999,0.5173832342681701,0.9904470853328786
0.9996922436064637,0.4820007377961926,0.9907325645029049
0.9999999999999999,0.342896240576402,0.9927908239810418
0.9995084202322645,0.34930375142860337,0.9927251897831924
0.999999999999995,0.48033237746436636,0.9908721871200474
0.9999999999999823,0.4621541812844935,0.9918415244738576
0.999999999999954,0.34578352281856106,0.9931615695480748
0.9991773337271729,0.3623418994247472,0.992810635363675
0.9999999999999999,0.596731084371458,0.9883550227395688
0.9997328409751586,0.43625094693402616,0.9932645558217882
0.9999999999999248,0.3453384907830794,0.9932587101877615
0.9999999999999999,0.48645683746392054,0.9907799120916958
0.9999999999999991,0.5633571966862482,0.9905224967481351
0.9999999999999999,0.5690040518908573,0.9894820958251865
0.9999999999996976,0.33101705655275393,0.9932315515627432
0.9999999999996723,0.47514475830687,0.9912873580264778
0.9998564671716793,0.5399115828380574,0.9913931371768785
0.9994920379082577,0.424987869651612,0.9925814971517648
0.9999999999999999,0.4573226189864189,0.9932282155004056
0.9999999999997442,0.5149724338154602,0.9906454087774296
0.9999999999999999,0.36933926149026824,0.9933489604105226
0.99999999999999,0.3238601115632518,0.9934580286711845
0.9994185296816077,0.3960800420925295,0.9922645067265369
0.9998974322166273,0.5025208263419103,0.9912433473037828
0.9999999999999999,0.532691265610111,0.9908832685048208
0.9999999999999999,0.5459940242919743,0.9900314190693158
0.9999999999999999,0.6061123190512837,0.9871596897534071
0.9999999999999999,0.5437408086095341,0.9901430603475245
0.9999999999999999,0.555769329654069,0.9890980344006491
0.999127490933555,0.31285041424183224,0.9926397301562024
0.9999999999999999,0.5653597256029838,0.9889318707765721
0.9994018700447329,0.30220620303065493,0.9941182504271977
0.9999999999999999,0.541656642992518,0.9902784318265889
0.9999999999999999,0.6274596642282584,0.9893525748489141
0.9994444561878426,0.4196779794473889,0.9930816327948515
0.9999999999999922,0.5544035533352526,0.9891322106030587
0.9999999999999999,0.5805825636863234,0.9882089432317623
0.9999999999999992,0.49362975997723635,0.9912890422507579
0.9999999999999999,0.432542803630825,0.9926104489690127
0.9999999999999999,0.5664262882998549,0.9891754865287402
0.9999999999999999,0.48857638827029853,0.9914448351117873
0.9989450712724965,0.4189563610718145,0.9917469863251895
0.9999999999999999,0.36129013652852526,0.9938944616773805
0.9999999999999997,0.5896129875980373,0.988874626383
0.9999999999999999,0.5722938207896415,0.9895262483570924
0.9999999999999999,0.6190626337720304,0.9866976927112089
0.9996005929129004,0.4881763913464481,0.9902512890489706
0.9999999999999999,0.5757859414832511,0.989875755920697
0.9999999999999999,0.5258312575085604,0.9901237491372592
0.9999999999999999,0.5208131899208951,0.9902519756134069
0.9996588712163845,0.4786396800822287,0.9927221232445513
0.9999999999999976,0.5400860563847292,0.9895303460809352
0.999740789140097,0.3461700715756335,0.9940766965891171
0.9995265517659654,0.3114557759114038,0.9932987999264414
0.9992912565261319,0.41208167436543364,0.9934755490168216
0.9999999999999999,0.5390196745522049,0.9896301776169656
0.9994965217866453,0.47599095884114245,0.9913912911849658
0.9999999999999857,0.4867048854505325,0.99135349212326
0.9999999999999999,0.5168053340432255,0.9908585185554335
0.9999999999999999,0.44015235880064557,0.9913285959887179
0.9999999999888103,0.39505131582750114,0.9936381051744392
0.9999999999999999,0.5953092812400201,0.9885769741834224
0.9994232697375834,0.5497301536251638,0.9899154203207082
0.9998282757729865,0.31687157954713,0.993543102499674
0.9999999999999999,0.46780959810114053,0.9912166309646344
0.9999274889542348,0.28243484514923556,0.9944117492870277
0.9999999999999999,0.3655521587058034,0.9930782524875723
0.9999999999999999,0.4787673504821312,0.9912689489084026
0.9999999999999999,0.6002542913133923,0.9885215884482474
0.9998237162141181,0.3151465582257724,0.993728797486242
0.9999999999999999,0.4074157429206088,0.9918945851608874
0.9984900453240495,0.35504332351036505,0.9932569963362207
0.9997560752705282,0.5271258350893847,0.9901416491682855
0.9999999999999999,0.540548511906607,0.9907875081180845
0.9999999999999999,0.37137351423934484,0.9923240164383443
0.998630539055719,0.30649778895430874,0.9936241641505871
0.9999999999999999,0.6091623027600522,0.9891457166849712
0.9999999999999999,0.4791529153692216,0.991944268470579
0.9999999999999999,0.5026927183102651,0.9903481501766871
0.9995667222608572,0.4406813887939101,0.9926409556760772
0.9999999999999998,0.2791332785390764,0.9943443552226752
0.9999999999999891,0.5567944286786863,0.9894650536113888
0.9999999999999999,0.2812982314902547,0.9945381299822106
0.9999999999999999,0.43068412826501606,0.9926141386565135
0.9999999999999999,0.4373509345846964,0.9918174671055977
0.9999999999999999,0.47903095694375214,0.9910419271931911
0.9998542287168831,0.42067039178596033,0.9910561489300923
0.9996315819517922,0.4442610463989261,0.9925755397600244
0.9996650766842344,0.46733428522502396,0.9917583705718528
0.9999999999999999,0.39495052296177324,0.9927099733040501
0.9999999999999999,0.5421278124596282,0.9898913806727401
0.9997738482082525,0.46267998832039364,0.9921323710170944
0.9999999999999294,0.4879431682216651,0.9916991063670656
0.9999999999999999,0.56598775782904,0.9902118318933713
0.9999999999999999,0.6323269770887822,0.98519500025059
0.9999999999999999,0.5783250050413656,0.9889771993810992
0.9999999999998942,0.43694266459351483,0.9920639009711981
0.9999999999999999,0.5017403116454862,0.9912097939091714
0.9995093177936134,0.4107298519215925,0.9918171460877439
0.9999999999999999,0.4995904302285375,0.9907666820663207
0.9998235426614643,0.3648653830850932,0.9927000174956067
0.9999999999998924,0.43794991586717746,0.99126246492239
0.9992811874375026,0.25984245985013293,0.9935699942113208
0.9999999999999999,0.6032033741032562,0.9870858675685967
0.9993870158726861,0.4548091395417528,0.9908440793682538
0.9999999999999999,0.5873296202234634,0.9872842828983339
0.9999999999999916,0.41357637188062824,0.9935602585842352
0.9999999999999999,0.5513918383781597,0.9899375176229576
0.9999950113475691,0.3220451519442798,0.9931476261861313
0.9999999999999996,0.5773452133279179,0.9888983639627683
0.9999999999999936,0.4434790952515319,0.9918893837082872
0.9986190693873629,0.4468933748957428,0.9915819191022102
0.9999999999999999,0.5169879059804829,0.9897558922773186
0.9999999999999777,0.4025999502980168,0.9927030959199551
0.9992507479031257,0.5076824181822347,0.9905514420819868
0.9999999999999999,0.5239481661589527,0.9898821328727481
0.9999445706559741,0.46921027140508936,0.9922062295905134
0.9991158959205675,0.2940342920577748,0.9945114698886655
0.9996193273853802,0.30842456793826417,0.9942213748774471
0.9999539403826514,0.493765526562324,0.9908844447747268
0.9999999999999999,0.5928059122752556,0.9881874493368573
0.9997950396862397,0.33472752282553275,0.9931663948069038
0.9999999999999999,0.5764764243207114,0.9899042340652082
0.9999999999999999,0.4874552693729672,0.9918139784580845
0.9999999999999999,0.29827545641170894,0.9939753009105297
0.9999999999999893,0.19622565306655732,0.9943060393412739
0.9997590602051902,0.3580206834929215,0.9932834324856504
0.9999999999999999,0.5516874490276729,0.9901541683122804
0.9999999999999999,0.3144371203576285,0.9936799130173924
0.9995605932246334,0.4191955439233643,0.992776644642794
0.9999999999999999,0.5703270628399222,0.9884857918020418
0.9999999999999999,0.4012009673517421,0.9924209488451097
0.9999999999999999,0.5610584399995087,0.9886732282891271
0.9999999999997581,0.5289576975440197,0.9908815800054553
0.9992846387147191,0.39698223140248157,0.9930925980871077
0.9999999999999999,0.30651098211363303,0.9934140564646349
0.9999999999999999,0.4343987675941026,0.9921371369041635
0.9999999999999999,0.6332262039119196,0.9864279248159354
0.9999999999999999,0.5150356639033098,0.9895804133432821
0.9999999999999999,0.2853612674441394,0.9935436237985938
0.9999999999999989,0.5172162387400109,0.9900936992200511
0.9999999999999952,0.5901668639924256,0.9886196328196314
0.9999999999992354,0.36787509969194465,0.9923410919937127
0.9999312137420164,0.4271858876485608,0.9922707805004006
0.9999999999999968,0.3447103469455367,0.9934474394243026
0.9991530334915822,0.41331833913457616,0.9934606942764783
0.9999999999999998,0.5335941320953618,0.9900283190897184
0.9999999999999976,0.5420488272124777,0.9901337435645674
0.999999999999997,0.49145449405272723,0.9909077003654511
0.9999999999999999,0.28977512818349577,0.9938748351524151
0.9999999999999999,0.5164423684710018,0.9901401457412052
0.9999999999999999,0.5085403512972043,0.991608738199267
0.9999999999999968,0.47742687724781147,0.992188411009034
0.9999999999957454,0.5083725052147153,0.9917769561058764
0.9999999999999999,0.49931502635966424,0.9911897819198818
0.9996030135976223,0.36382149233455385,0.9936944803457426
0.9999314481208623,0.30902904330164893,0.9947075327607829
0.9999999999999999,0.6782885026104772,0.984290678960021
0.9999999999999952,0.4802799443853658,0.9913409738680272
0.9999999999999999,0.4921650627055525,0.9916335486437163
0.999307705491065,0.3634486693111476,0.9927734728025444
0.9998939381002413,0.44081193220793013,0.9933811375879422
0.9999999999999999,0.507397398580034,0.9901018399182283
0.9999999999999999,0.450212289360726,0.9918564524274289
0.9999999999999999,0.5361841706300129,0.9904375389560284
0.9999999999999999,0.4862742858074418,0.9917088977429543
0.9999999999999999,0.4841861992599441,0.9903729861607392
0.999999999999999,0.49715757966667623,0.9906823473965989
0.9999999999999999,0.4418341963587594,0.9926831466134781
0.9999999999999709,0.41386328393373467,0.9930456684972123
0.9999999999999999,0.3887965123043975,0.9924027511104906
0.9999999999999999,0.5438649013465308,0.9904039653103512
0.9999999999999999,0.43823671687722565,0.9924361800534256
0.9999999999999972,0.5368061349155682,0.9899058157606848
0.9999436040232806,0.538136327591187,0.9903585222528566
0.9995277895077617,0.4524682420790677,0.9911143596177493
0.9999999999999999,0.5626295916890479,0.989603194607546
0.9999999999999998,0.5562040285181624,0.9884803055883253
0.999997673056067,0.4006129700117819,0.9917099361822671
0.9999999999999999,0.4730346695026716,0.9915993506167339
0.9988417865609287,0.3340917998803322,0.9935344407844366
0.9999999999999999,0.5141646811487177,0.9913826868535567
0.9996349152122491,0.5165584392282412,0.9919398927042126
0.9999999999991991,0.3163012795559725,0.993780813441053
0.9999999999999999,0.5495454235319399,0.9893945035456583
0.9997765253648743,0.3012569813442298,0.9941087875648364
0.9999582115004163,0.45678611103975586,0.9923756298270342
0.9999999999999999,0.599847656500012,0.9876935799039464
0.9999999999999999,0.433274572857593,0.9921353940251503
0.9999999999999999,0.4557332689481982,0.9929900812734832
0.9994833305325107,0.455715734216951,0.993182752673147
0.9999999999999999,0.44852854204900294,0.9916447466630081
0.9999999999999732,0.6658757987491681,0.9842520871618176
0.9989442623922177,0.42113101994159186,0.9924666782814794
0.9999999999999998,0.5653929720699934,0.9888702606764193
0.9999999999999954,0.42812084150007346,0.9924358933405206
0.9999999999999999,0.37212390964684255,0.9928063367076915
0.9998802984016338,0.3419939157808355,0.9934820538504742
0.9999999999999996,0.30763308802239275,0.9938873854198501
0.9988314867092998,0.3921816951896561,0.993484428857503
0.9999999999999999,0.43903773035192395,0.9925237939639767
0.9999999999999999,0.4733427741456245,0.9915609337783319
0.9999999999999999,0.5245648259221537,0.9908774947124035
0.9999999999999999,0.5141381913315017,0.9916058171820581
0.9999999999999999,0.5003785463119765,0.9907649289375343
0.9994948532843787,0.303105655246741,0.9932248757232058
0.9999999999999999,0.5585081863394264,0.9883607519820137
0.9999999999999999,0.52374032702911,0.989520211020309
0.9999999999999999,0.5657426547577844,0.9891548523598264
0.9999999999999999,0.6300111594855452,0.9876845175621098
0.9999999999999999,0.704267296145694,0.9833375059149049
0.9999999999999999,0.5143443665942522,0.9886013343183053
0.9999999999999999,0.3888877691697744,0.9925062322873546
0.9999999999999999,0.6329100724510732,0.9859942751969323
0.9998835160197499,0.4147384280604472,0.9909187444220835
0.9999999999999999,0.5986886743238946,0.9883194701775964
0.9999999999999999,0.561818804124372,0.9891514690678792
0.9999999999999999,0.5751556327605094,0.9900746296737054
0.9999999999999999,0.37947776547479156,0.9925512512230886
0.9999999999999999,0.6437101621780839,0.9850341930066886
0.9997668365507256,0.48467211494811596,0.9925813314199118
0.9999999999999999,0.6425826467683768,0.9854745913972164
0.9999999999999999,0.4777750856416127,0.9912141016151634
0.9999999999999999,0.3370678934782828,0.9939167499518841
0.9999999999999999,0.5863969903099367,0.9878675003954269
0.9999999999965308,0.5148659532950496,0.9900168767972655
0.9999999999999999,0.6176092428232118,0.989188350427394
0.9999999999999999,0.627159216239019,0.9874097955242073
0.9999999999999999,0.4458915054865994,0.9921167619284794
0.9999999999999999,0.4104335266108736,0.9926602557125209
0.9995955594723981,0.32568223857123935,0.9933121418604983
0.9999999999999999,0.5182660722533834,0.9908676171360578
0.9999999999999999,0.611085187505753,0.9898878743711792
0.9999999999999999,0.39141360499607997,0.9928054866364617
0.9989316848711011,0.2781590491587686,0.9936674834375097
0.9999999999999999,0.475388755772318,0.9920588011311932
0.9996911244446871,0.41346734836835797,0.9926662346200604
0.9999999999999999,0.48401046666956954,0.9918313297067065
0.9999999999999999,0.5413770947811838,0.9899716495042101
0.9999999969277461,0.3860386499045301,0.992672848190037
0.9993077954775093,0.4026214220827648,0.9928192477651594
0.9999999999999999,0.5713382642184681,0.9888114096829682
0.9999999999999324,0.4680197795288587,0.9911360282016654
0.9999999999999999,0.6009130281990792,0.9881031632044004
0.9999999999999999,0.6127302531028055,0.9872455146493242
0.9999999999999999,0.5203348135312,0.9907329255400674
0.9999999999999999,0.4554023843997632,0.9916984614260026
0.9999999999999314,0.4693735669540623,0.9909510926120019
0.9998248567198246,0.436758945881566,0.9927238776297399
0.9999999999999999,0.7102887482581619,0.9850315921263681
0.9999999999999999,0.2977001443277233,0.9942684055538783
0.9999999999999999,0.493781384241219,0.9901057709027821
0.9999999999999999,0.4858829623142981,0.9913715842849737
0.9992817290945921,0.39520277929325776,0.9934759170972256
0.9999999999999999,0.5545049879782874,0.991764703865198
0.9999999999999999,0.4709119646156135,0.9916116380272495
0.9999999999999964,0.40064546775711624,0.9929766776669882
0.9999999999999999,0.4824329562340975,0.9904833698100428
0.9999999999999999,0.514953015406339,0.9913493762546913
0.9996631808479224,0.31415787998784583,0.9934047580210216
0.9999999999999999,0.615099686924193,0.9876554376043256
0.9999999999999566,0.44907066336458157,0.991607699139496
0.9999999999999999,0.5543472710672462,0.9901264271331862
0.9999999999999999,0.4637464621983044,0.9920702933815427
0.999654393235164,0.41598730191052646,0.9925083748218614
0.999999999999948,0.45272311897543555,0.9915811252396786
0.9999999999999999,0.43979083453149415,0.9927899708191906
0.9999999999999936,0.4847440588992386,0.991112711223991
0.9994194191104309,0.27888634437324167,0.9944683794504727
0.9999999999999993,0.5123635730811716,0.9906311662004835
0.9999999999999999,0.5666514861470069,0.9903898269993558
0.9999999999999999,0.2796724331853912,0.9945393611608135
0.9999999999999999,0.4459161251192095,0.9926322991785992
0.999812615475634,0.4777586282028199,0.9926418419061457
0.9999999999999999,0.6326627185613255,0.9865751274268246
0.9993698378944091,0.3771746550573408,0.9924183709230732
0.9998727518429896,0.45710809978539957,0.9915830561199742
0.9993004328230118,0.4339187913141983,0.9919019735721587
0.9999999999999999,0.5994255945120566,0.9904645092635174
0.9999999999993685,0.360698377591072,0.9938585184242615
0.9999485228392663,0.3530693457882772,0.9936529569621335
0.9999999999999999,0.528223965755228,0.988572212986318
0.999429072514819,0.4322220449837709,0.9928550778894105
0.9999999999999989,0.5755730854245085,0.9878716728950476
0.9999999999999999,0.36749805016745646,0.9934023193737276
0.9999999999999999,0.4967078335569751,0.9903810342616647
0.9999999999999821,0.430350995845265,0.991794408969624
0.9999999999999999,0.5125000138967808,0.9900711471593011
0.9994514534027439,0.4541529266241394,0.9916852584450143
0.9999999999999999,0.6249371869713622,0.9869927154178785
0.9999999999999999,0.6970228264982539,0.9839026795284768
0.9999999999999999,0.6083830876325788,0.9893067032549752
0.9999999999999999,0.4795966290104955,0.9918955020006477
0.999744920084384,0.32030139403688573,0.9936654809859194
0.9999999999999999,0.44968380491193205,0.9927690418715243
0.9999999999999999,0.5429445205992081,0.9898562947388768
0.9999999999986959,0.35731130730473815,0.994017080541887
0.9999999999999999,0.5554177146045858,0.9896491323237887
0.9999999999999999,0.5391431894553352,0.9897803892919362
0.9999999999999999,0.5282841983029716,0.9908083276897733
0.9999999999999999,0.5127289605352979,0.991823156974379
0.9999999999999999,0.6434611251750066,0.986594462382899
0.9999999999999999,0.2697716701985339,0.9942398606823019
0.9999999999999999,0.6150987050824813,0.9870008644468327
0.9999999999999999,0.5180586443685211,0.9910712691298359
0.9999999999999857,0.46386752206825094,0.9913727568550817
0.9999999999999978,0.4855136217494594,0.9911218480657803
0.9999999999999999,0.42369781267065887,0.9926013538770705
0.9999999999999999,0.5714661235381586,0.9891344135305229
0.9999999999999997,0.36873278970733053,0.9932463494386585
0.9999999999999938,0.504213016699707,0.9901542305486913
0.9999999999999999,0.5733929704986845,0.9891525914807964
0.9999999999999999,0.35771891149595725,0.9936333032852454
0.9999999999999932,0.4511134443812204,0.9910243026450536
0.9998862326803237,0.5077913994069863,0.9917542759187632
0.9999999999999999,0.5259871183056598,0.9899919744875308
0.9999999999999999,0.3655644614373203,0.9933378821514963
0.9999999999999999,0.37391565148074607,0.9934477124166502
0.9999999999999999,0.669480384190259,0.9860629236590307
0.9999999999999999,0.3127581592815267,0.9941402499403044
0.9999999999999999,0.5693162155676558,0.9899452670882657
0.9999026493253148,0.5150578274423662,0.991879515625532
0.9999999999999999,0.5067061705097925,0.9921604769650108
0.9999999999999999,0.5949056613897622,0.9892072259367959
0.9999999999999999,0.530746769780548,0.9908260605901539
0.9993685961940625,0.44006993980241,0.9915988413045866
0.9993205429517933,0.30155628662422346,0.9942332744549606
0.9999999999999999,0.525360673144787,0.9903838761411163
0.9999999999999999,0.4496720463339585,0.9926041783219363
0.9999999999999999,0.605821553870739,0.9887204042762296
0.9999999999999999,0.39992909200076365,0.9922290113467188
0.9999999999999999,0.6474755666382788,0.9853352093544903
0.9999999999999999,0.6048812930053798,0.9881213230256216
0.9997262023259983,0.4221371146555047,0.9933786044463822
0.9997719521012468,0.3634481450598379,0.9927748250775972
0.9999999999999999,0.5360078001971706,0.989464114761746
0.9999999999999999,0.5423369159501253,0.9891306746641547
0.9999999999999999,0.36010298240159117,0.9926261845769996
0.9999999999999999,0.515554430655006,0.9898069755478802
0.9999999999999999,0.5176984854343907,0.9916793085466286
0.9999999999999999,0.5716178478455013,0.9904309150091666
0.9999999999999999,0.3361454204636059,0.9936180978713164
0.9999999997667163,0.31386080583721687,0.9939728251587542
0.9999999999999999,0.4894589872902124,0.9914004244315028
0.9999714625471511,0.3140222969795832,0.9941092237935409
0.999999999999999,0.3220606787506526,0.9937133466518964
0.9999999999999999,0.42746696196060324,0.992124145626329
0.9994959924441541,0.46452016029004284,0.9916668227505917
0.9999999999999999,0.4235580268784626,0.9920062053804762
0.9999999999999999,0.557525220890995,0.9889261182713613
0.9999999999999999,0.31785523590659565,0.9934380149111962
0.9999999999998546,0.47044438966172786,0.9915079566373832
0.9999999999999994,0.5136993608364777,0.9906494093995805
0.9999999999999964,0.46211066789431554,0.9928050992987624
0.9999999999999999,0.531023750721525,0.990834860077782
0.9999999999999925,0.46994033373353566,0.9909597859180361
0.9997743098059986,0.4600702128767195,0.9917221424527274
0.9999999999999999,0.5975245637824158,0.9882553306670363
0.9999999999999999,0.4559512458967477,0.9924046591654251
0.9999999999999999,0.602427687110418,0.9885132965606513
0.9999999999186578,0.4159767307467053,0.991590094727579
0.9999999999999999,0.5527841668060027,0.9898498076201014
0.9999999999999999,0.64900262164496,0.9863077268830025
0.9999999999999978,0.46443282974199146,0.9908506691809136
0.9995975797643527,0.30344815714906126,0.9926191928797999
0.9995909399890157,0.32524629792404336,0.9930553099699323
0.9999999999999999,0.5653038968991198,0.9890950456552862
0.9999999999999999,0.3988763001542545,0.9925539375031706
0.9999999999999999,0.2906191321842014,0.9943994220025332
0.999803054391246,0.45874991456532654,0.9913361094226301
0.9999999999999999,0.3938912400875625,0.9935162310568958
0.9999999999999999,0.4997777833880765,0.9907680989575226
0.9999999999999999,0.4280224193647999,0.9926985240951479
0.9999999999999968,0.6681680859514756,0.9857520685401326
0.9999999999999979,0.549244887973684,0.9900828989440525
0.9991675951550002,0.37114730799717693,0.9939906492718508
0.9999999999999992,0.5670623677903516,0.9875546461311191
0.9999999999999999,0.5036888314103118,0.991278295582315
0.9996471126634828,0.31010202019455113,0.993231763843476
0.9997352658125233,0.27951734314160065,0.9939291033582964
0.9999999999999999,0.3795671456955847,0.9928820701856439
0.9999999999999999,0.632997826298914,0.9877754233149443
0.9999999999999999,0.5298500711662659,0.9897163812457157
0.9999999999999999,0.6527697013204204,0.9860316357070559
0.9999545044473944,0.47683105631415873,0.99219020579233
0.9998152961296836,0.45227663506738164,0.991262527325065
0.9993554767443464,0.3343234627983671,0.9924328012295504
0.9996612482436776,0.5185392402762993,0.9903884825775647
0.9999999999999999,0.4805296259733902,0.9912995478966009
0.9991275442739951,0.3805262981818895,0.9932068899050276
0.9992100306371755,0.2933145239687309,0.9934267925315657
0.999715289647385,0.4751602567528767,0.9918234256724519
0.9999999999999999,0.5155304770212707,0.9910477744983371
0.9999999999999999,0.5156709747092916,0.9906265268739276
0.9999999999999999,0.4224362357053886,0.9921024810911576
0.999999999999684,0.4875048514535829,0.9917082047177896
0.9999999999999968,0.6349684734698782,0.9858754058944467
0.9999999999999999,0.4250161748150964,0.9921125659964112
0.9999999999999999,0.6150180676405532,0.9874611976802162
0.9999999999999999,0.5407909450087451,0.9908052366582429
0.9999999999999991,0.5477862986680658,0.9891345487313147
0.9999999999999999,0.48306794247144286,0.9914714577341613
0.9999999999999999,0.6106532287869978,0.9886073046843913
0.9999999999999999,0.49153946649816616,0.9916901770043396
0.9999999999999999,0.4187195819689832,0.9915252171594175
0.9999999999999999,0.6524319431073163,0.9861248890680699
0.9999999999999964,0.5392183313234183,0.9906425426739647
0.9999999999999999,0.6169283523822968,0.989731227888785
0.9999999999999999,0.4357103552218158,0.9922647956976296
0.999999999999998,0.4846530263396584,0.9925377134544662
0.9999999999999999,0.5077102932416315,0.9906650634787222
0.9990406192028617,0.24848823423650743,0.9937683342141479
0.9999999999999996,0.29449797553936213,0.9945156312300795
0.9997477617521034,0.3868627195522209,0.9921955255966809
0.9999999999999999,0.4852260390601508,0.9918774994325128
0.9997900855703179,0.39786881119571266,0.9931579165302944
0.9999999999999999,0.6823464890561993,0.9853733241542177
0.9999999999999999,0.4401762058070972,0.9930524277922612
0.9999999999999999,0.5740243282918942,0.9887537925986847
0.9999999999999918,0.473267943752508,0.9921652595762364
0.9999999999999999,0.49640345795172613,0.9896629854639685
0.999705679168573,0.5032905400964245,0.9907668461178307
0.9999999999999999,0.48494689227995497,0.9914878949261602
0.9999999999999999,0.3549518345067814,0.9938365470707163
0.9999999999999395,0.480996237602141,0.9910547127259975
0.9999999999999958,0.590062758680086,0.9897835801954477
0.9999999999999989,0.46566505489496124,0.991858627244206
0.9999999999999999,0.5459009357695718,0.9908862822278608
0.9996783043551329,0.45338526862340944,0.9911932077873145
0.9999999999999999,0.2437972834951694,0.9948191413465971
0.9999999999999999,0.41743707115789785,0.9918245847809782
0.9999999999999999,0.4927720478902723,0.9904327051911485
0.9992117454501233,0.4791311132192102,0.9925553282042116
0.999256901990413,0.42290106166246494,0.9932922554263943
0.9999999999999999,0.5016630458651298,0.9903066000325287
0.9999999999999999,0.5442465290208002,0.9898841362228263
0.9990220601493474,0.2646654831190671,0.9937795440951531
0.9999999999999999,0.3995320350026951,0.9924475778406212
0.999331824887915,0.36809964040492654,0.9923695274208351
0.9999999999999999,0.361838422521358,0.9924616988898306
0.9999999999999868,0.3112954541344173,0.9939989902307945
0.9999999999876765,0.5247801640776238,0.9907121157534994
0.9998261040147157,0.46452257377419887,0.9922172540401015
0.9999999999999999,0.4044513324891355,0.9923894721273485
0.9999999999999998,0.6665478623378693,0.9850532623125747
0.9999999999999999,0.5255253086071764,0.9904593341716782
0.9999999999999999,0.5456300034207118,0.9912491862625371
0.9999999999999999,0.6520987105798546,0.9843632650726041
0.9998812885469927,0.4841166646737964,0.9910381273879146
0.9999999999999999,0.45518271582779163,0.9921649820408861
0.9999999999999987,0.5385560635669284,0.9912332718264194
0.9999999999999999,0.3996387934087026,0.9920556605030557
0.9996916129854349,0.5175315955601582,0.9911516914199552
0.9999999999999999,0.4074299740455691,0.9923468194963918
0.9999999999999999,0.34432372311226966,0.9940556419242575
0.9999999999999821,0.33880976732352525,0.9939830008177098
0.9996818690023782,0.44735143702462066,0.9921567716459223
0.9999999999999999,0.23419465264203096,0.9948507093262551
0.9999999999999999,0.7032445008657129,0.9853782137018509
0.9999999999999999,0.6081307997425486,0.990205879325606
0.9999999999999999,0.4983223490906806,0.9923157859194148
0.9999999999999999,0.4437160036539122,0.9919890959588932
0.9999999999999999,0.4726008478008611,0.9902064187073885
0.9999999999999999,0.5418452696471341,0.9894594871678458
0.9994038011552231,0.48502642676671653,0.9915699274649024
0.9999999999999999,0.4370226714348585,0.9925650499301878
0.9999999999999969,0.408390062189835,0.9927105318923902
0.9999999999999657,0.39310683167177224,0.993041435128048
0.9999999999999998,0.5902452600749248,0.9888310202766132
0.9989369822147203,0.4120821608307423,0.9927320692505821
0.9999999999999999,0.6393606376589355,0.9869706279243116
0.9994346054145369,0.39668781986141594,0.9926804556838452
0.9999999999999999,0.4819850753345198,0.9911777021177245
0.9999999999999999,0.5898172019209946,0.9904321296782151
0.9992459395614803,0.44351345900853056,0.9915744868962529
0.9999999999999999,0.5536530888865963,0.9899057350365422
0.999999999999986,0.41716306253457763,0.9928114983257054
0.9991918722441863,0.4049797582131084,0.9919780378117473
0.9998199180000621,0.33143704250369466,0.9928742854315676
0.9996896470681158,0.37715435778035544,0.9934761538787334
0.9999999999999999,0.4661628899265551,0.9909822682665035
0.9990564001121967,0.4287314944735339,0.9925042235077425
0.9999999999999999,0.39625655784984254,0.9923757164119446
0.9999999999999916,0.5355163678295083,0.9895691310378065
0.9999999999999999,0.5863280947951147,0.9895321108689209
0.9999999999999999,0.5253483878339775,0.9902889911645398
0.9999999999999984,0.45426655185250114,0.9911637005069316
0.9999999999999999,0.4449044172438307,0.9914453470640928
0.9999999999999517,0.48042899984283105,0.9920208597766272
0.9997970354085575,0.4922865686190404,0.9926629912527428
0.9999999999999999,0.5931294988839,0.9891060581977026
0.9999999999999999,0.5242112708847029,0.9902904980887142
0.9999999999999999,0.5181815029585298,0.9907725751558781
0.9999999999999999,0.419203052546079,0.9920516352674174
0.9999999999999999,0.44033753383542956,0.9918043780354838
0.9999999999999999,0.6118270816087724,0.9886001827254924
0.9998923900665211,0.4552865239209867,0.9925398652030083
0.9999999999999999,0.6451057130867259,0.9858096262696713
0.9999999999999999,0.5523017736388688,0.9895786459054989
0.9999999999999999,0.6771010211283542,0.9840613464226429
0.9991515090250059,0.4107985418545834,0.9926447760526261
0.9999999999999964,0.47777641325528225,0.9912909452391433
0.9999999999999991,0.43234706431249664,0.9922413812085955
0.9999999999999999,0.5088294046940871,0.9903748880896575
0.9999999999999999,0.6447778654206247,0.9858072149064944
0.9999999999999999,0.4387071261666586,0.9919303998197951
0.9999999999999999,0.5288780171039007,0.9913163899104206
0.9994763053801511,0.4841875062621206,0.9921448863730841
0.9999999999999999,0.327944175789712,0.9936721350310435
0.9999999999999999,0.5086321843421989,0.9912021397635192
0.998720761214521,0.477832892165307,0.9912725702719192
0.9999999999999989,0.46994355980883507,0.9921962031481554
0.9999999999999999,0.5035939152559323,0.9903059805191563
0.9999999999999174,0.43940937567756994,0.9919797652635047
0.9999999999999999,0.5779587400894847,0.9886155093005116
0.9999999999999957,0.46722610146263693,0.9924109999264602
0.999965149934761,0.35088763721000915,0.9936349020540162
0.9999999999999999,0.3900121632346937,0.9928649213303198
0.9999999999999999,0.3055360073883637,0.9927843884867887
0.9994739227308662,0.4191468706042701,0.9918761172140589
0.9999999999999999,0.5919263529821267,0.9876076855847464
0.9997394840483957,0.4871403272738605,0.9915697164286585
0.9999999999999692,0.4873057618878496,0.9913861849473401
0.9997243196270278,0.34597584684800115,0.9940930533183497
0.9999999999999999,0.5219755201657728,0.9907618519639718
0.9999999999999999,0.520904624112067,0.9895929201641449
0.9999999999999999,0.44981879738934716,0.9913125346113089
0.9999999999999996,0.5794260274544942,0.9884418564967722
0.9999999999999597,0.40054012325296773,0.9931897995023237
0.9999999999999993,0.5332687392407296,0.9911265967095708
0.9999513674553412,0.33066207558669564,0.9943929592715216
0.9999999999999963,0.5209296103788159,0.9908374333267579
0.9985672971180761,0.43667338234461617,0.9924924583887332
0.9999999999999999,0.41532455777888994,0.9923124370865148
0.9999999999999999,0.5146760686255778,0.9897316344259688
0.9999999999998763,0.5253352705483836,0.9903537536893618
0.9999999999999999,0.5752141760212166,0.989647867591759
0.999941325637488,0.3882943226749282,0.9932121923603563
0.9994751844306585,0.3925076378315588,0.9931321045603928
0.9996926782360479,0.475395765823067,0.9920161074468616
0.9999999999999999,0.4905288465943702,0.9906491166836245
0.9999999999999999,0.5118409075832893,0.9904953734321702
0.9997870195275904,0.3522398672059142,0.9932301175041969
0.9999999999999999,0.5697083958255479,0.9893897011565161
0.9999999999999999,0.47382780570395794,0.9905499176218545
0.999289419289797,0.35882141447895144,0.9929268044153445
0.9999999999999996,0.5044205762193917,0.9904666713302838
0.9999999999999999,0.4986096283010311,0.99230111585915
0.9999999999999999,0.2031938936479152,0.9940061472055847
0.9999999999999877,0.4519044377074535,0.9908897739098834
0.9999999999999999,0.5576654069292785,0.9902189713778313
0.9999999999999999,0.5629777502236378,0.9897687521714874
0.9999999999999999,0.5708125571260803,0.9901869925592609
0.9999999999999999,0.6044360082883974,0.9892852098852011
0.9999999999999999,0.4888224493442989,0.9910325395216971
0.9999999999999999,0.4324635756104936,0.9921175883401044
0.9999999999999999,0.44244887398493327,0.9919753990022939
0.9992709711673401,0.4875783825443927,0.9920113025301325
0.9999999999999999,0.5591412512388197,0.9895187626850052
0.9999999999994817,0.3418319030658552,0.9932814773661961
0.9999999999999999,0.5870663899575144,0.9876457061704643
0.9999999999999958,0.5333284593927718,0.9892693474836238
0.9994935449040235,0.3144769608711167,0.9940271787560102
0.9999999999999999,0.47584193073554887,0.9909702836629175
0.9999872517784997,0.4637253268351758,0.9917000125697333
0.9997360558322643,0.46875247578622015,0.9919730411696172
0.9999999999999999,0.5151232565252329,0.9916897237161547
0.9999999999999992,0.24771524800012712,0.9945865311055995
0.9999176994864786,0.4250743141831402,0.9922195668570444
0.9999999999999999,0.44515298249385005,0.9922438138047004
0.9999999999999999,0.4607667857443889,0.9912170323286121
0.9994134395043829,0.43169898737592344,0.9922176140652929
0.9999999999999999,0.42307859238107615,0.9927393977400324
0.9999999999999999,0.4085074551566963,0.9931091415486892
0.9999999999999999,0.4425421308022482,0.9925940262396388
0.9999999999999999,0.3776442434634773,0.993517677672628
0.9997534773593977,0.32107747101824724,0.9941005217746123
0.9999999999999999,0.6043512208700362,0.9867332979053344
0.9999999999999999,0.4526924209361599,0.9923686079428911
0.9999149207397874,0.34648264795532135,0.9936315910584939
0.9999999999632923,0.48265082741982324,0.9917062582095698
0.9990671322324243,0.3080397001244841,0.9929548714940338
0.9990266380519071,0.26962442278073995,0.993722468913027
0.9999999999999999,0.2931456503707512,0.9943732352670416
0.9999999999999999,0.36325355725030434,0.9939532493989247
0.9999999999999999,0.4405880782089852,0.9921845002992107
0.9999999999999999,0.46141029338290424,0.99178278334596
0.9999999999999999,0.5238463625436863,0.9896606838871981
0.9999999999997435,0.46647192225183154,0.9915371012277443
0.9999999999999999,0.4627838526886062,0.992254320355793
0.9999999999999999,0.613782259180207,0.9889205272710241
0.9993009321091896,0.38475473489357814,0.9923210448480845
0.9999999999999999,0.42440991262926836,0.9924464355604085
0.9999999999988293,0.3670624068626345,0.9926951177522804
0.9999999999999999,0.5685043679609096,0.9892768352941002
0.9993887985109206,0.5189370077430469,0.9912212061768151
0.9999999999999999,0.5111255836811825,0.9905259344276852
0.9999999999999999,0.47809001119861466,0.990304955752463
0.9999999999999999,0.5436584312287138,0.9903120397741859
0.9995746873230491,0.4603268349749023,0.9915587880631089
0.9999999999999999,0.6402521873492716,0.9855728123423497
0.9999999999999999,0.267224530279328,0.9947489968099468
0.9999999999999999,0.3689412934648671,0.9931931533298108
0.9999999999999996,0.46553793669221755,0.9920744458694665
0.9999999999999999,0.3309713318450733,0.993690071194218
0.9999551300950256,0.4523865374499839,0.9912931721389556
0.999558850518388,0.4629554548304172,0.9921947713148692
0.9999999999999999,0.5172661792965314,0.989445257836032
0.9994095485791493,0.2891908315815541,0.9933716760453901
0.9999999999999983,0.538854803992405,0.9901646299743805
0.9999999999999999,0.5129250853270303,0.9903769765725
0.9999999999999999,0.5255437660951542,0.9912156353270225
0.9999999999999999,0.31434348206688506,0.993298121577909
0.9992743969051038,0.39906316031409256,0.9932756464914795
0.9995040615798361,0.39073804795723244,0.9935892269653244
0.9999999999999999,0.5484489835172254,0.9912634694154109
0.9999999999999999,0.47064636841787433,0.9915877808648982
0.9999999999999999,0.4893161581017296,0.9912728264352023
0.9999999999999998,0.553469212997827,0.9892262676444136
0.9999999999999771,0.483627348090824,0.9910026162359655
0.9998170104756859,0.4498558033194671,0.9925669570648232
0.9981158766205753,0.393688629139096,0.9930911561319691
0.9999999999999992,0.4960448227390716,0.9911299559605983
0.9999999999999999,0.3804732413854244,0.9932082786417076
0.9989472971670984,0.2760457004901264,0.9938173370047958
0.9990959967475942,0.4393706883502149,0.9925140852859003
0.9999999999961939,0.38968254356043236,0.9929805171381567
0.9999999999999999,0.49406610845252036,0.9905517361410134
0.9999999999999999,0.530648161491995,0.9904315900916205
0.9999999999999872,0.40744106966698496,0.9929765431381095
0.9999999999999999,0.4044540813795176,0.9933201263688377
0.9999999999999999,0.5167553789605929,0.9905065143897414
0.9991288185505522,0.37905112862794793,0.9931490677420828
0.9993402692848246,0.4281640401276252,0.9928747044509588
0.9999999999999999,0.5966198903941213,0.9893131571786996
0.9999999999999999,0.5220203941746739,0.9904533255400975
0.9999999999999999,0.5918401312106618,0.9891828933564604
0.9999999999999377,0.5003143102786592,0.9913214922104343
0.9999999999999996,0.4739197544230997,0.9918108353489576
0.9999999999999999,0.39341150443080525,0.993000551712177
0.9999999999999999,0.30160540507258216,0.994078242259312
0.9992642863779443,0.43981999324479015,0.9926190655239759
0.9998742544065096,0.4524058351106779,0.9922284746254204
0.9999999999999999,0.38866962578055325,0.9932501408688735
0.9997237280936657,0.3763737066106174,0.9938557820323288
0.9996846138015137,0.3988360549117063,0.9932953319798795
0.9999999999999999,0.5074214184096778,0.9902420372619467
0.9999999999999999,0.5880041762840581,0.9885297158248976
0.9998050152566164,0.42124169728651856,0.9925963631382463
0.9997566392743875,0.3572375965828407,0.9940023032641749
0.9999999999950361,0.4853811671065472,0.9902607017152586
0.9999999999999999,0.5752608167842477,0.9899533532647891
0.9989608150649808,0.39132902342498943,0.9921314458623333
0.9999999999999339,0.4029244069390615,0.9932437955584382
0.9999999999999992,0.4775632674595476,0.991121695802114
0.9999999999999999,0.5144889510677462,0.9907665039020527
0.9999999999999999,0.44325039328785076,0.9916995272687318
0.9999999999999999,0.580427680807848,0.9900525394755038
0.9987013345992226,0.4013918101679892,0.9937087681409393
0.9999999999999992,0.44992375450373967,0.9927454176772755
0.9999999999998876,0.49134754249903967,0.9907531723806321
0.999999999999993,0.47228789798908977,0.9911193284536454
0.9985622903483934,0.30941151685233875,0.9936420836995471
0.9999999999999999,0.5554657946869792,0.9887028046277463
0.9995707738684978,0.3953979023356338,0.9934679132402221
0.9999999999999999,0.2804807889290114,0.9943982391085425
0.9999999999999997,0.32024359242685935,0.9936653246460844
0.9999999999999998,0.5430097915824772,0.9902532044738384
0.999999999999996,0.40369663974277664,0.9935232165032603
0.9996801062434035,0.4472578808030277,0.9917938707317416
0.9999999999999999,0.6317042063127983,0.9866199456708349
0.9999999999999003,0.33845667392144047,0.9937947507920084
0.9999999999999999,0.5447626450398366,0.9901083021789703
0.9988426050497915,0.4394853282242833,0.9935003067297006
0.9999999999999877,0.34166282080316385,0.9940460795616117
0.9999999999999815,0.5050154112829216,0.9911817291484117
0.9992542922147917,0.35900589062464383,0.9925340097448254
0.9994228535194686,0.4292482913718726,0.9927538392295662
0.9999999999999999,0.46241462546959616,0.9917381792335592
0.9999999999999999,0.49863414213665536,0.9905474440360905
0.9999999999999999,0.44345377446974993,0.9921760902701894
0.9999999999999999,0.3753813916302187,0.9923814225690423
0.9999999999999973,0.49278972563843065,0.9901598634551867
0.9999447324303116,0.382450995170684,0.9933484419137263
0.9998624566576537,0.4969637293852993,0.9915441768614083
0.9998071877689514,0.4695208856504977,0.9913812549062697
0.9999999999999999,0.5290723626196836,0.9908029340875916
0.9999999999999999,0.6671834164396921,0.9863166489395281
0.9999999999999999,0.5196751333613693,0.9901977501134619
0.9994493526904958,0.4534652709645873,0.9918933964465017
0.9999999999999999,0.42618515187226974,0.9922737748823249
0.9999999999999999,0.5607530059557602,0.9895938307747355
0.9999999999999901,0.3854099000105329,0.9939045331499893
0.9999999999999999,0.5713982239879722,0.9901428396414724
0.9999999999999999,0.41676717088929327,0.992283093603686
0.999999999972821,0.37980076875179697,0.9923298461160289
0.9999999999999999,0.5836683511176112,0.9889321563156911
0.9999999999999999,0.5382722789608495,0.9896974359973465
0.999999999999656,0.48772995825858834,0.9910113378174672
0.9999999999999999,0.4158231385665936,0.9931795664493493
0.9999999999999999,0.577323769449497,0.987899729987411
0.9999999999996739,0.3972403825970057,0.993048840162023
0.9999999999999993,0.5453894476319582,0.990361053654672
0.9999999999999999,0.5675450029967566,0.989654457134659
0.9996626020784971,0.4722519851906805,0.9917661625131271
0.9999999999999958,0.3590120158562111,0.9936404343851472
0.9999999999999999,0.32669436962094645,0.9929691439902028
0.9999999999999999,0.5876051096179681,0.9874252201869311
0.9999999999999999,0.6427942548534914,0.9851867457709961
0.9999904016274167,0.49585336778844596,0.9914352015991341
0.9999999999999999,0.5760683194385167,0.9900899978056101
0.9999999999999999,0.6329229226599439,0.9870205977143014
0.9989718914054727,0.37651454735419454,0.9929899793509233
0.9999999999999999,0.5822818717604373,0.9894587364333065
0.9994590434807199,0.40268380445765756,0.9923589310871379
0.9999999999999999,0.5766357014371076,0.9882136212230024
0.9998486646828947,0.4164377800671027,0.9925798869263164
0.9996586266010664,0.3953899608877371,0.992816247335045
0.9999999999999999,0.5997749245406655,0.9878946264645644
0.9999999999999845,0.6411372015955578,0.9874309647928068
0.9999999999999999,0.35197064596908634,0.993066360377739
0.9999999999999999,0.3444835049235922,0.994050929254619
0.9999999999999999,0.4749545571597635,0.9920346169533689
0.9998864377046593,0.42034771371118623,0.9915134271559033
0.9999999999998812,0.35153827949488736,0.9931381945920064
0.9999999999991026,0.41813575142458126,0.9928559911720629
0.9999999999999999,0.3182281015792136,0.9932712826403713
0.9999999999999999,0.4474664758183794,0.9920115384805435
0.9999999999999999,0.5695006776420859,0.9900053770507898
0.9989020772150561,0.4095739332746714,0.9932312207863437
0.9999999999999999,0.7012658904850716,0.9839688591420109
0.9993409269815811,0.4203933915962632,0.9928027721091155
0.9999999999999981,0.3777770590422469,0.9931519033605202
0.999999999999758,0.3317398839593803,0.9933817758476098
0.9999999999999999,0.5699635669137572,0.9890592351115829
0.9999999999999999,0.507192882948973,0.9904255632296528
0.9997037180717623,0.47662833059565635,0.9912160847284918
0.9999999999999999,0.3978695833699344,0.9930736584237432
0.9990631477791212,0.47003933972457385,0.9920217566351595
0.9999999999999999,0.5476076587915755,0.989783331041736
0.9999999999998108,0.4537130117876746,0.9913759053598654
0.9999999999998551,0.4276474749652286,0.9918417082207532
0.9999999999999619,0.39799546090522436,0.9930315490003762
0.9999999999989485,0.3153335949342413,0.9937218549006109
0.999999999999998,0.5677966339558673,0.9900375275198803
0.9999999999999999,0.6238142481415669,0.9879510937659678
0.9988161132421496,0.31781271032281555,0.9934875645900457
0.9999999999999973,0.4689000053360871,0.9924073081930839
0.9995771713269505,0.34362263928465214,0.9935425219178908
0.9999999999999772,0.5653849132645604,0.9894228996179085
0.9999999999999879,0.5244813670926209,0.9916475379981343
0.9999999999999999,0.46991850310020017,0.9918307439511463
0.9998217361626617,0.468345680858722,0.9909611722769038
0.9999999999999979,0.46680351192039726,0.9911333739624415
0.9999999999999999,0.48607445125972254,0.9913764384403992
0.9999999999999998,0.6599686306519306,0.9847935606170313
0.9999999999999999,0.5568359266377768,0.9895393398337411
0.9999999999999999,0.4760556485613607,0.9914387144371731
0.9999999999999999,0.5877362268232655,0.988976682621793
0.9999999999999999,0.5465979784733389,0.9889847482492213
0.9990169680367736,0.3951993399007517,0.9933248948860229
0.9999999999999999,0.4185776701897893,0.9920386840885954
0.9999999999993893,0.4624555258470409,0.9915835582743812
0.9999254883155085,0.4894795740057699,0.9922829567744358
0.9999999999999999,0.40368181771781814,0.992724283487489
0.9994511322052559,0.3927488206587193,0.992660436075455
0.9997604398518282,0.3557795708379279,0.9939098059052985
0.9999999999999999,0.5809023253499235,0.9885111578786148
0.9999999999999999,0.5338218931904211,0.9902200663784646
0.9999999999999999,0.5436888862917036,0.9892434763361702
0.9999999999999999,0.6157351362567802,0.9867401391469288
0.9999999999999957,0.5638444257600101,0.9894471997841817
0.9999999999999849,0.3614214072120311,0.9935179067361688
0.9999999999999999,0.651858833983465,0.9858762914020214
0.9999999999998418,0.45072237934206655,0.9916840676957552
0.9999999999999282,0.38699842538612295,0.9934618999761051
0.9999999999999999,0.32238273331384015,0.993906758205191
0.9999999999999982,0.4514657947330741,0.9910082321362549
0.9999999999999656,0.4165561403348046,0.9929050923728515
0.9999999999999999,0.6221693497070154,0.9869079024915001
0.9999999999999999,0.4818405619287051,0.9925357779453533
0.9999999999999999,0.6262957692785336,0.9866263041134884
0.9999999999999999,0.6078562693112206,0.98840308589046
0.9999999999999999,0.47704083460693875,0.991109020332087
0.9999999999999999,0.530465582272849,0.9903093639359751
0.9999999999999989,0.5359943899265517,0.9903823437873035
0.9999999999999999,0.4232860247873964,0.993086682730211
0.9999999999999999,0.33986963819620153,0.9930794859818032
0.9999999999980101,0.4927611658865912,0.9903819508777214
0.9999999999999999,0.4807896161252447,0.9914319240298912
0.9999999999999999,0.48254393255207684,0.991522259013999
0.9999999999999999,0.49036468400722766,0.9918741100969523
0.9999999999999964,0.36452582336751743,0.9927351149789319
0.999688258942656,0.4318871286296687,0.9917820842096632
0.9999999999999999,0.48789078823278864,0.990917611090375
0.9999999999999999,0.638805251448226,0.9870869877124693
0.9984344567648467,0.44736687894592636,0.9918463482636314
0.9999999999999987,0.5427959442452044,0.9913926125775773
0.9999999999999999,0.6328993550438959,0.986924976588211
0.9999999999999999,0.3477270423282621,0.9931619331665429
0.9999999999999999,0.42041677305347874,0.9925357062231587
0.9999999999999999,0.582355690724022,0.9896222064321009
0.9999999999998511,0.2904033698924949,0.9941354710775273
0.999999999999987,0.5702693489360001,0.9889695522523329
0.9996787996244518,0.4224169659039218,0.9930377495004336
0.9999999995013861,0.4152515912540774,0.9920255541532467
0.9999999999999655,0.37910146495524893,0.9927818437299711
0.9999999999999999,0.6257162517123673,0.9869546173596172
0.9999242832534174,0.44906060063276554,0.9917590114827061
0.9999999999999988,0.6550779517317976,0.9873226788472133
0.9999999999999994,0.5136593144897111,0.9908455558639068
0.9986379210299493,0.45687196634966404,0.9924080891091229
0.9999999999999999,0.5324080403495256,0.9900719188125866
0.9999999999999999,0.6167316226146906,0.9881568658152092
0.9999999999999999,0.543016824682199,0.9902621163353534
0.9999999999948107,0.5366378168088505,0.991881743668491
0.9999575532767212,0.5078689904874885,0.990777365785538
0.9999999999999999,0.4558156748656455,0.9911950984427971
0.999820668765449,0.39181246984910356,0.9931532423410281
0.9999999999999999,0.563787611425533,0.990289538852959
0.9999999999999999,0.512151948083783,0.9904558609384433
0.9999999999999999,0.647628337601572,0.986101164832064
0.9999999999999999,0.48275636387147236,0.9901530688130723
0.9996779128246747,0.25196833167836924,0.9947299844277655
0.9999999999999999,0.4818936549311725,0.9915168388337248
0.9999750825939839,0.3746253866412156,0.9936560844674983
0.999324017290651,0.4542758228714267,0.9917634527174536
0.9999999999999727,0.37284009751208336,0.993178597231574
0.9999999999999999,0.535449091978578,0.9906883545031594
0.9999999999999999,0.4814261417602689,0.9906291058878444
0.9994907135261366,0.4274775243566729,0.9921113446354585
0.9990639019667019,0.2755629668424272,0.9933282837554206
0.9999999999999972,0.5519708833627944,0.9903069803389204
0.9999999999999936,0.3295935937896058,0.9934963149731267
0.999999999999995,0.5222692523906602,0.9899032253725439
0.9999999999999999,0.4222414702358999,0.992250687140862
0.9999999999999999,0.36702832263349827,0.993090617853007
0.9999999999999999,0.48959952880413976,0.9893878981821577
0.9999999999999999,0.6051596793204012,0.9877211001500706
0.9989844520961535,0.42949512306884935,0.9914091810564173
0.9999999999999999,0.5199338752934826,0.990740623995711
0.9991105341493168,0.3854127948262036,0.9921837734891717
0.9999999999999999,0.5639087923336122,0.9887735795033606
0.9998342904566854,0.4715828447217543,0.9916225493039847
0.9999999999999999,0.4718057743101402,0.9910667486761007
0.9999999999999999,0.5223598200352633,0.991132893540704
0.9999999999999999,0.41299645954492586,0.9922799673845584
0.9999535281887303,0.37938083676125456,0.9922249737157378
0.9999999999999999,0.5614231585742971,0.9889498364714909
0.9999999999955616,0.37888983035412627,0.9931649928469213
0.9998723279725918,0.44236980572056034,0.9921852461020575
0.9996659018702982,0.28238050292209815,0.993393997090587
0.9999999999999999,0.4184441613493264,0.9926407414709304
0.9999999999999012,0.3680395486357421,0.9934675176704035
0.9998744428581673,0.3712172872492828,0.9929906259008289
0.999999999999072,0.39400867071650525,0.992810996965145
0.9999999999999999,0.5020089637317231,0.9903752437348793
0.999811779423895,0.47176346055402524,0.9916489330066217
0.9999999999999973,0.5878749082370301,0.9893770236013572
0.9996886992494391,0.39245893857196046,0.9922357380642529
0.9999999999999999,0.4011331523274947,0.9926236075999147
0.9999999999999999,0.6025561004155591,0.9880625284918206
0.9996636052044061,0.46641975206309505,0.9908142411304511
0.9996259650091219,0.49139437926139484,0.9917325006558749
0.9999999999999999,0.6345508810189385,0.986766939936293
0.9999999999999999,0.4870874742062545,0.991015654314436
0.9999999999999999,0.6826652097663113,0.9843851603555446
0.9999999999997395,0.3466790931533218,0.9934898988623784
0.9999999999999999,0.6323637117420797,0.9877383461153694
0.9999999999999999,0.5498547236480497,0.9889553991965302
0.9999999999999999,0.47598189198908375,0.9918743294917248
0.9999999999999999,0.599779681637081,0.9875794273013645
0.9999999999999999,0.5752380323183429,0.9897251881482851
0.9999999999999999,0.5613727149176903,0.9886516694687444
0.9999999999999999,0.4788008423194439,0.9909951670828362
0.9999999999999999,0.4122636241728576,0.9925240342728663
0.9999144641489295,0.3343113770396768,0.9938539069369278
0.9992874725861036,0.4331708758546306,0.9932356624551834
0.9999804687376442,0.5652213059086241,0.9894777825356693
0.9995417337004873,0.3446887925779148,0.993208345107847
0.9993309645448508,0.355778154316121,0.992912598007466
0.9999999999999999,0.5765614036552381,0.9893102753622961
0.9999999999999999,0.6305073633207737,0.9864390148245995
0.9983625016670028,0.4724107467921141,0.992411636105384
0.9999999999999999,0.5388906240391479,0.9901158206044964
0.9999999999999999,0.6164538345114992,0.9864604757689799
0.9982098794261557,0.4080384624859764,0.992931391405725
0.9999999999999999,0.5593688163524388,0.9900486919079218
0.9999999999999989,0.4929891092444581,0.9921266277449089
0.9999999999999999,0.5376782642255897,0.9896375847205765
0.9999999999999999,0.5171846259499213,0.9909393099852682
0.9999999999999999,0.5058944051599229,0.9912807567967743
0.9999999999999999,0.44158394104176035,0.9916667178861885
0.9999999999999999,0.43137681717780535,0.992413734410758
0.9999999999999999,0.4338527405306059,0.9926690373075809
0.9999999999999999,0.46836827665285413,0.9910943016199383
0.9999999999999999,0.4970184598163642,0.9904927221448272
0.999999999999569,0.45495253242684164,0.9915918794014005
0.9999999999999989,0.6180517014446946,0.9872995943103122
0.9999999999999999,0.586167082624129,0.9883918361335534
0.9999999999999999,0.40091006562535325,0.9924849460897914
0.9999999999999999,0.3222549119019535,0.9940296553672013
0.9999999999999999,0.5045596102952647,0.9912904877966942
0.9999999999999999,0.44140130244613063,0.9918901621683068
0.9999999999999969,0.326357932521771,0.9939605468862668
0.9999999999999978,0.5245492832602032,0.9897581478302944
0.9999999999999999,0.45746422351264465,0.991233232982538
0.9999999999999999,0.5405761808354689,0.9907856853483329
0.9999999999999999,0.4184138484625968,0.9921961986573595
0.9999999999999999,0.4683039244676725,0.9912769329432752
0.9999999999999999,0.38816777956861603,0.9931323402270751
0.9999999999996425,0.46938617797333415,0.9914756843971175
0.9991999292430347,0.39797109990942253,0.9929555886792414
0.9999999999999999,0.6209797562900147,0.9880627676565826
0.9999999999999992,0.5610707243153618,0.989222550824311
0.9999999999999999,0.27308580526913767,0.9935190799357864
0.999999999998763,0.33640021754202,0.9936696248263427
0.9999999999999999,0.5169245800630797,0.9901998099457006
0.9994675563475314,0.48129270227618953,0.9921982243495301
0.9999999999999856,0.4957497201829475,0.9912842066689844
0.9999999999999999,0.5112638178848383,0.9903789178429637
0.9999999999999888,0.33202826056377377,0.9931829100861933
0.9995093084992672,0.3685419516790037,0.9936471635156323
0.9999999999999772,0.391921897846165,0.9926409307032419
0.9999999999999999,0.5738032677849516,0.9896637358099025
0.999720355377896,0.3915341697032062,0.992760066489407
0.9999999999999999,0.46589969824504573,0.9917694595313206
0.9999999999999999,0.4843189234854326,0.9921941858007907
0.9999999999999999,0.39803554449507234,0.9934865102154786
0.9999999999999999,0.5241407547418322,0.9891874974373679
0.9999999999999999,0.550552302992046,0.9898949063312733
0.9996632549274859,0.4174388690571188,0.993093523577793
0.9999999999999785,0.40335891803503326,0.9925405105599039
0.9999999999999969,0.4157214687494463,0.9914330740662909
0.9999999999999999,0.468098173571519,0.9914007264569756
0.9999999999994177,0.469605107933899,0.9912752939772324
0.9999999999999999,0.37269681734050586,0.9931029192008094
0.9999999999999999,0.6244670251488158,0.9871260976652229
0.9999999999999999,0.432029791589368,0.991639229670681
0.9999999999999697,0.5443741551060193,0.991013088309023
0.9999999999999999,0.4892804980717212,0.9904032522490436
0.9999999999999999,0.44603419490127083,0.9922087035622397
0.9998707043809747,0.4181765554760785,0.992109486945565
0.9999999999999999,0.5419877887650878,0.9905212273086099
0.9999999999999999,0.46582650904171435,0.9920494360864623
0.9998566943396759,0.41622349173031803,0.9929983952478679
0.9997902200042297,0.4656986036840565,0.9913200451061429
0.9999999999999999,0.6388613786169569,0.9856225633516223
0.9999999999999999,0.6131664634758139,0.988472906948266
0.9999999999999999,0.6030605396491769,0.9895797709029349
0.9999999999999983,0.4891936481411378,0.9907591581908632
0.9999999999999999,0.5804993833257,0.9897253545813739
0.999999999999987,0.48550217462879247,0.9907916882528374
0.9999999999999991,0.5441077183455604,0.9897219671756847
0.9999999999999999,0.4576221475754939,0.9913950115236876
0.9991466383474847,0.4592050858455269,0.992469307477789
0.9999999999999999,0.5711957254516166,0.9885167841355413
0.9999999999999999,0.4569889421027719,0.9918151702503563
0.9999999999999999,0.5745085292548745,0.9879029953970462
0.999999999999984,0.35520857876217654,0.994420199092063
0.9999999999999999,0.5605109386792981,0.9904515310380625
0.9997078239426074,0.4426940414405945,0.9921861265402002
0.9999999999999991,0.51792571230804,0.9906672245339686
0.9999289669215018,0.4619062998648768,0.9918644712859345
0.9999999999970991,0.4193209798495952,0.9919209274184859
0.9999999999999999,0.4109779098681425,0.9929024260058888
0.9999999999999999,0.5066034122643318,0.9914051741931986
0.9999999999999999,0.5024200686143759,0.9898050489057911
0.9999999999999999,0.525028832000805,0.9899922274207741
0.9995958693521992,0.3779242666251258,0.9922541450466149
0.9999999999999998,0.49791370675940844,0.9915214726005805
0.9999999999999999,0.45394672249974655,0.991085175807121
0.999999999999995,0.3545570357770682,0.9936947982698375
0.9999999999999999,0.6133215749103523,0.9873285817240137
0.9999999999999984,0.5329540860958837,0.9909499237390891
0.9999999999997846,0.36559187264336496,0.9932219203454938
0.9999999999999998,0.43363239800993036,0.9906067808952673
0.9999479444877218,0.4763072675113167,0.9922559762896648
0.9998855517310908,0.3581264939232398,0.9926530412409045
0.9999999999999999,0.693268194446613,0.9827414496444564
0.9999999999999996,0.6019974785962038,0.9898138402882928
0.9999999999999999,0.46312760200939396,0.991170401726935
0.9999999999999999,0.49638179471526767,0.9923700051361549
0.9999999999999999,0.5531803571957491,0.9904344903194435
0.9990813158587873,0.3824959021998964,0.992653580864318
0.9999999999999966,0.312543826567418,0.9936251705294202
0.9999999999999999,0.5775974412790329,0.9884623542074665
0.9999999999999999,0.5061008728532282,0.9895682033406078
0.9999999999999997,0.5979030140256824,0.988096490664188
0.9999999999999999,0.5553825652274812,0.989948365771293
0.9999999999999999,0.5475967148618741,0.9883758852427368
0.999999999999992,0.6304929176334746,0.9877386915531288
0.9999999999999999,0.5803674937371185,0.9899072566409179
0.9999999999999999,0.5570947850972114,0.9896416562697122
0.9996313965780723,0.43468458082934935,0.9914729752299491
0.9998999798211903,0.355853496421707,0.9927044335808257
0.9999999999999999,0.49023766255524626,0.9917060273342451
0.9999999999999999,0.6964582619758659,0.9848196912763924
0.9999999999999999,0.508358105629004,0.9918803789677776
0.9999999999999999,0.5250822485399271,0.9904237553018063
0.9999999999999999,0.49483785823805015,0.9912422344773044
0.9999999999999999,0.41158220786724387,0.9927942371862244
0.9996752053400999,0.25519365967772134,0.9945489688471915
0.9999999999999998,0.5207719143043742,0.9901686830908321
0.9999999999991811,0.5147768498808332,0.9904194510438368
0.9999999999999999,0.4784587079997624,0.990830365604554
0.9999999999999999,0.5382102517900461,0.99074241311264
0.9999999999999999,0.5233523184165955,0.9913864698147012
0.9998929657877245,0.4397014419004586,0.9924469253137242
0.9999999999999999,0.4284065605591012,0.992417944769372
0.9999999999999999,0.5689930147912274,0.989415075080546
0.9999999999999999,0.3545195979314345,0.9932384051263103
0.9999999999999999,0.5006736334197182,0.9918660850926256
0.9999999999999373,0.4036073381299186,0.9927929336691612
0.9999999999999999,0.6436275969660186,0.9866992974383746
0.9999999999999999,0.5754680871927114,0.9888721084437884
0.9999999999999999,0.5131334599059769,0.990589070621358
0.9999999999999999,0.4723888689496924,0.9923328601545572
0.9999999999999999,0.562651846198071,0.9903846272232547
0.9999999999999999,0.5384175987078741,0.9886838237899913
0.9999579293152085,0.43154241982486674,0.9920716802635008
0.9994012759012075,0.2738264957348148,0.9929811373780206
0.9999999999999999,0.19892330349794698,0.9943001983132911
0.9997659541734332,0.4316128625299505,0.9912499660425798
0.9999999999999999,0.44621816286041377,0.9908011267167728
0.9999999999999999,0.49978896181429483,0.9908740236938677
0.9999999999999988,0.4396057766535614,0.9918302574953808
0.999999999999999,0.40669352937989683,0.993175952217729
0.9999999999999847,0.5113433345374562,0.9896566898164406
0.9999999999999999,0.4905178664251932,0.9900506535192378
0.9999999999999997,0.49220969763616873,0.9912227589050912
0.9999999999999999,0.4668804198131507,0.9918606538887111
0.9999999999999999,0.43676619721771764,0.992491412695303
0.9998607231025418,0.5130481862804432,0.9916871442905851
0.9999999999999999,0.5399670680517686,0.9900418304050513
0.9999999999998958,0.4224902174872954,0.9925444008719311
0.9999999999999999,0.4706695685643161,0.9907170565833104
0.9999999999998227,0.3692230582110394,0.9923043367583991
0.9999999999990054,0.43366369904212226,0.9917048970198602
0.9999999999999999,0.579161366287482,0.9885884176155311
0.9999999999999999,0.35825580124334244,0.9932991898566802
0.9999999999999999,0.44392535893883134,0.9922206978012512
0.9999999999999998,0.48083365276617474,0.9910893661952013
0.9999999999999999,0.5820309805093796,0.9874715447149283
0.9999999999999999,0.5030895395828562,0.9901469699783463
0.9998288549878614,0.5255083640349971,0.9913150899387781
0.9987270330453762,0.4615672448627538,0.9932431815762501
0.9999999999999999,0.5694519401186164,0.989873621205674
0.9999999999999999,0.5522355973358147,0.9901556349276224
0.9999999999999999,0.6416516310244916,0.9860178818470577
0.9999999999999999,0.40228347382890367,0.9923824104476253
0.9998895019121984,0.39899221779803545,0.9927824275496789
0.9999999999994942,0.36766168888732603,0.9931719529792892
0.9999999999999999,0.4748288907237601,0.9922544240789218
0.9999999999999999,0.5482212483784333,0.9896350554761608
0.9999999999999916,0.24198572199531526,0.9944559171179351
0.9999999999999994,0.33984933197211464,0.9934474088544957
0.9999999999999999,0.5087537857998748,0.9899357956921482
0.9999999999999153,0.42767070826393827,0.992143682714306
0.9999999999999999,0.5381238408507734,0.9905810630587445
0.9999999999999998,0.46972381628380194,0.9922237808486588
0.9999999999999999,0.6814277274843372,0.9870308602373519
0.9999999999999731,0.48457323762200993,0.9925089938641094
0.9999999999999993,0.5481924428886017,0.9909381153221624
0.9999999999999999,0.5033082578232183,0.990370553228568
0.9999999999999999,0.5882074814781235,0.9893940318842315
0.9999999999999999,0.5034239641576318,0.9910300698557813
0.9999999999999996,0.3499129767594821,0.9928673157326195
0.9999999999999999,0.4677920311201315,0.9919014554214366
0.9999999999999999,0.49550218348859115,0.9912457521722767
0.9999999999999998,0.5467649362725833,0.9903289934214472
0.9999999999999999,0.4593558388917816,0.9925418683514896
0.9999999999999999,0.2706495806441198,0.993648582999715
0.9995835732547431,0.4129476668155503,0.9927161494260175
0.9999999999999999,0.5275533779308128,0.99051902680058
0.9999999999999999,0.4487768041900109,0.9917785585469151
0.9999999999978597,0.42880789831933824,0.9916668950264412
0.9999999999999999,0.5679215300250651,0.9885554645818222
0.9995444123130145,0.4069814486058077,0.9927631546319032
0.9999999999998598,0.45616947088748183,0.9916131804878753
0.9999999999999897,0.48663424469196526,0.9908136029605726
0.9999999999999999,0.44221468995829094,0.9912604725662338
0.9999999999832165,0.43111720482313115,0.9914108591073899
0.9999999999999999,0.6479672575187463,0.9867046320211841
0.9998602261253815,0.3601086180278315,0.993398909390309
0.9999999999991279,0.39502312750794893,0.9931909565448741
0.999928927310995,0.41584376697078834,0.9918996141382889
0.9996575460995145,0.4609983888593082,0.9922863674469844
0.9998442076506775,0.37593092806120587,0.9938220074055415
0.9999999999999999,0.6046608346674262,0.9868907924208395
0.9999999995858331,0.3869400373138637,0.9932295007411766
0.9999999999999999,0.6435862900918288,0.9868593987977979
0.9999999999999988,0.44017965886479055,0.9919335318969976
0.9999999999999999,0.5758595863630676,0.9887441791035873
0.9999999999999999,0.5951942880954367,0.9892951703860211
0.9999999999999999,0.47696250188939177,0.9919033115034536
0.9999999999999999,0.643535426107375,0.985869113548531
0.9999999999999999,0.3978454525943158,0.9927376867759315
0.9999999999999759,0.4732801976513837,0.99164856093627
0.9999999999999968,0.34141960273426136,0.9936607862629622
0.9999999999999999,0.40634439533115024,0.9931601490701503
0.9998399587897656,0.3509836844325208,0.9934481419180176
0.9999999999999999,0.5762854567245798,0.9901227363576578
0.9999999999999982,0.4928262752606559,0.9917271482401381
0.9999999999999999,0.5102310372208534,0.9918237768583563
0.9993494853622567,0.38953715541806566,0.9930132107246759
0.9999999999999999,0.47911098392666973,0.9922715073266162
0.9999999999999999,0.6085606195303198,0.9873070551939348
0.9999999999999998,0.4807379919405009,0.9922664854507183
0.9999999999999999,0.543130024349851,0.9896676655622473
0.9999999999999991,0.5035034242279667,0.9918770270678123
0.9999999999999999,0.5131485470419371,0.9919710565596417
0.9999999999999992,0.502492940051484,0.9903834119253965
0.9999999999957488,0.48374018349861697,0.9926610093332108
0.9999999999999999,0.6384140081673214,0.9903286619137477
0.9999999999999999,0.5554157071855281,0.9905866184041533
0.9999999999999999,0.5077207683704712,0.9903609100232842
0.9992583319017312,0.3560496682635572,0.992824122663781
0.999999999999996,0.7170051127599426,0.9827726245435681
0.9999999999999999,0.47195828348044505,0.9919994856355462
0.9999999999999999,0.5233451584079678,0.990829323725362
0.9999999999999999,0.4366179109817801,0.9926128492431654
0.9999999999999999,0.5394933494600135,0.9899658330168924
0.9999999999999999,0.5074980272621685,0.991195895277029
0.9993372508206323,0.3980176857005286,0.9938217710324272
0.9999999999999998,0.5636169772149758,0.9893228865880721
0.9999999999999913,0.5295521109464805,0.9918211937359205
0.9999999999999999,0.5975047832155987,0.9891072291441539
0.9999999999999999,0.6028337406399101,0.9879010863954971
0.9999999999999999,0.5408393382789026,0.9902136182498665
0.9999999999999999,0.4358443274487495,0.9918888451578924
0.9999999999999953,0.5331358050401478,0.9899485941243742
0.9999999999999999,0.3502882220058987,0.993100312028185
0.9999999999999999,0.5353170850696869,0.9892800770214202
0.999570951370264,0.4010078402035333,0.9932467796325858
0.9999999999999999,0.4541796837162552,0.9925381577981816
0.9999999999999927,0.4803775736323055,0.992030772378918
0.9999999999209258,0.4330957793360884,0.9924725713470679
0.9999999999999999,0.5246351941812062,0.9907324084246258
0.9999999999999862,0.37575525413524347,0.9929773783856208
0.9999999999999999,0.564562980217582,0.9895837863869497
0.9999999999999999,0.4478008653296664,0.9919782690208179
0.9999999999999999,0.5849153056016295,0.9877981182100639
0.9996900519292725,0.5148210398142405,0.990937036925804
0.9998096492534447,0.4721478269376713,0.9913360466338823
0.9999999999999999,0.4215664021069089,0.9930102070754373
0.9999999999999999,0.49605963523149527,0.9909108998603292
0.9999999999999779,0.4853551495932644,0.9916979193316757
0.9999999999999999,0.518574187548747,0.9912095204151936
0.9999165417859734,0.4511601657948011,0.9915573635680354
0.9999999999999503,0.3840866762180502,0.9930179081763513
0.9999999999999999,0.4559235661818732,0.9910828859559577
0.9995360010078239,0.40757179248101366,0.9918029227610394
0.9999999999999999,0.5672796401130245,0.9895422330199407
0.9999999999999997,0.24479714381009984,0.9943082257323268
0.9998195718420739,0.522815463967295,0.9913320179818312
0.9999999999999999,0.46095818298036734,0.9907745703013662
0.9999999999999999,0.6080805943563854,0.9876652217686073
0.9999999999967072,0.4495636839029433,0.990408462825041
0.9999432964171047,0.3160871868037992,0.9939418742767746
0.9999999999999999,0.499790468358436,0.990869653843576
0.9999999999999999,0.5824335498156019,0.9883816494765254
0.9999999993959247,0.35254277318265076,0.9937697444420802
0.9999999999999999,0.4940169745156512,0.9915809774135026
0.9999999999999999,0.46611709434202286,0.9922546989394307
0.9991469283904085,0.3944883496187001,0.9931808060398352
0.9999999999999999,0.5832885220656068,0.98874019619062
0.9988048430566772,0.3430416086607575,0.9932167159403598
0.9998585151109053,0.44585998940331684,0.9924908894992045
0.9990333169970436,0.40964536486084663,0.9934197244435748
0.9999999999999758,0.4711653454043847,0.9909091109060537
0.9999999999999999,0.5393473993060887,0.9909785950545299
0.9999999999999999,0.4096288776180545,0.9928452879643136
0.9999999999999941,0.4681146114857705,0.9909195758332415
0.9999999999999972,0.4855405120748663,0.9912369980280913
0.9999999999996868,0.34286227696210686,0.9935128344069085
0.9999999999999999,0.645689427713983,0.9862911925877319
0.9999999999999999,0.5586610693236693,0.9891494321606235
0.9999999999550044,0.5307136812439356,0.9905801753488022
0.9999999999985449,0.5248700315517029,0.9896185330981893
0.9999999999999999,0.496171389740899,0.9911500736209552
0.9999999999999999,0.4833844014828705,0.9925954915658833
0.9999999999999999,0.5347074466082469,0.9910975577645051
0.9999999999999999,0.47072543512153603,0.9916835967238485
0.9999999999999999,0.5704033986942456,0.990402830775622
0.9993165448219242,0.32885324113306846,0.9931338363728992
0.9995511377510448,0.2776531875291531,0.9946265416707906
0.9999999999999999,0.5294087641089812,0.9899964357170652
0.9999476528997796,0.3480741743880247,0.9935334117858843
0.9999999999999999,0.4852136243990595,0.991353696062979
0.9999999999999999,0.5103972498858601,0.9903747195388491
0.9999999999999982,0.47681769449894756,0.9912062981231733
0.9999999999999999,0.4420126874756462,0.9919427036219511
0.9999999999999999,0.42104173778473725,0.9914131714616793
0.9999999999999999,0.3589772163173909,0.9924083373828122
0.9999999999999999,0.47453749936407646,0.9917535844187096
0.9996303955855327,0.3481282366767263,0.9940570663455486
0.9999999999999999,0.4368500596041498,0.9922995804877798
0.9999999999999999,0.6128160783139454,0.9878648724898722
0.999999999999879,0.3075268635144724,0.9938432572685667
0.9999999999999978,0.3658180684912289,0.9929534472544462
0.9999999999999999,0.6520134386343621,0.9899874866606873
0.9999999999999717,0.5090886474306123,0.9910154346492044
0.9999999999999999,0.5166631739208801,0.9909957457790911
0.9999999999999999,0.368856527318915,0.9927286425618161
0.9999999999999999,0.4183925458922625,0.9926123208633552
0.9999999999999999,0.564542320678041,0.9886364090024815
0.9999999999999999,0.5584478737075362,0.9889429192711541
0.9999999999999999,0.5994940450023362,0.9889061501759305
0.9999999999999994,0.5252865833543079,0.9907549390806382
0.9999999999999997,0.37089136374532106,0.9921950380014336
0.9999999999999999,0.4993335271579607,0.9914447161628405
0.9999999999999999,0.6038514847538851,0.9897053518133215
0.9999999999999928,0.36684889596764453,0.9933561904570565
0.9999999999999999,0.5383002927968061,0.9904010587262955
0.998774633249656,0.5051050862105915,0.9917034190829546
0.9999999999999992,0.47631787327020236,0.9902575696797193
0.9991676156530113,0.3905631738452634,0.9936993154582919
0.9999999999999999,0.592306123573697,0.9896306908740903
0.9999999999999999,0.3765703783525466,0.9928549146277226
0.9999999999999855,0.520579075950915,0.9899954569715234
0.9999999999999999,0.631144421645513,0.9889216540957029
0.9997682611614267,0.44211874975277493,0.9918760432418803
0.9991135262920371,0.46890280221615344,0.990881476632526
0.9999999999999999,0.5372913127817512,0.990076813460703
0.9999999999999999,0.45906858440395704,0.9921146314920863
0.9994976737547645,0.41180250025147314,0.9929991725862223
0.9992831556458098,0.48775136289628046,0.9912244444283105
0.9998248538927204,0.41889131265693014,0.991098096197824
0.9999999999999993,0.48963528473356926,0.9907146320970086
0.9999999999999996,0.572664690016608,0.9908881668831487
0.9999999999999999,0.45118504336871534,0.9921535647432189
0.9999999999999999,0.588380558995027,0.988263119960133
0.9999999999999999,0.5468665915902337,0.9912176161360362
0.9999999999999611,0.4328547658759923,0.9918377082843628
0.9999999999999999,0.5278590137213446,0.989020267505029
0.9999999999999999,0.6015561373715147,0.9894191236764702
0.9999999999999999,0.40003499449636554,0.9927697491954232
0.9999999999999999,0.40701812982699137,0.9931770469590268
0.9999999999999999,0.5728015282853983,0.9883785301851659
0.9999999999999999,0.5752540665161395,0.9887423006839734
0.9999999999999999,0.43378290808176795,0.9924126127544675
0.9999999999997532,0.265813860421374,0.9935784734238289
0.9999999997604808,0.4135485043327434,0.9929444511697548
0.9999999999999999,0.5929352033355895,0.9879194026079219
0.9999999999999999,0.6341333999767983,0.9868786518583513
0.9999999999999999,0.5992151895152593,0.9895914446152067
0.9999999999998028,0.43444160154372363,0.9925013211912133
0.9999999999999997,0.6037509241447919,0.9876400493450531
0.9997344203290839,0.43925376413622186,0.992620111965953
0.9999999999999999,0.3306017868845048,0.9944065728414193
0.9999999999999999,0.43794267389809094,0.9929982061211602
0.9999999999999999,0.48798216264480393,0.9909564928297439
0.9999999999999999,0.5637495364431178,0.988823799350967
0.999579578750439,0.5009986091410419,0.9919723475487264
0.9999999999999999,0.4477793867795949,0.9921533962328677
0.9999999999999999,0.43085285582154564,0.9921794707426723
0.9999999999999999,0.3326596859532015,0.9939363595526429
0.9999999999999999,0.6248966862990384,0.9898260178341173
0.9995337164993539,0.4041593083542838,0.9924969980291153
0.9999999999999999,0.4983525382295546,0.9912481415144047
0.9997574850981499,0.45199069400278574,0.9920027008178434
0.9999999999999999,0.4291730652432248,0.9919957246161761
0.9999999999999999,0.5908111691459789,0.9882835382071176
0.9985773569092216,0.460946206647986,0.9917473989086003
0.9999999999999999,0.4457654982432787,0.9918293175491764
0.9999999999996997,0.5272058992155934,0.9902840977907135
0.9999999999999999,0.525543532934974,0.9904909752305722
0.9990796730762641,0.3917619904645096,0.9926342693956921
0.9999999999999999,0.5476338348594827,0.99005792341197
0.9999999999999989,0.26988227325155145,0.994547044993307
0.9999999999999999,0.591781526758764,0.9881384768899152
0.9999999999999999,0.5070085241546131,0.9910978796419228
0.9999999999999999,0.7077775464823116,0.9830192482478551
0.9995955507281247,0.44313719030356474,0.9932189031561911
0.9999999999999853,0.4644180691650579,0.9921652210241042
0.999999999999795,0.47987388113261414,0.9907483620786915
0.9999999999999822,0.45669193963913435,0.9914898051378706
0.9999026530119403,0.4412438482203202,0.9919877489056312
0.9999999999999999,0.5334159821797314,0.99060799289518
0.9993660331147255,0.37223091355450644,0.9928535591563055
0.9999999999999999,0.47132007715333324,0.9917199818187948
0.9999999999999999,0.513650341192124,0.9912577438389537
0.9999999999999999,0.4650576959596674,0.9918059867889701
0.9999999999999999,0.5328564537741587,0.988144164035551
0.9999999999999999,0.46315517862420585,0.991866812139414
0.9998397752567947,0.4579431405741012,0.9916699869278519
0.9999999999999999,0.40284726535955195,0.9935587290202734
0.9999999999999999,0.4616216985629258,0.9918466807535813
0.9999999999999999,0.679177134629128,0.984600106499899
0.9989783793408161,0.42253233838883425,0.9923634167723862
0.9999999999999983,0.5017710642533206,0.9912003654650299
0.9999999999999963,0.3253795974389676,0.9934380566234234
0.9999999999999999,0.43453659159378094,0.9930579786889969
0.999999999999997,0.49020583970577497,0.9911541560062032
0.9999809943773428,0.4972946906210432,0.9917186034528088
0.9999999999999999,0.5462747419529755,0.9897740441140693
0.9999999999999997,0.1849889488566438,0.9951807039033067
0.9999999999999999,0.5693665918357469,0.9886862014456478
0.999999999999989,0.6137930890421287,0.9893424200617922
0.9999999996923754,0.4510283799652176,0.9927609665907544
0.9999173702322685,0.37568768938398067,0.9933061462778802
0.9999999999999786,0.4870256078742794,0.991524258815072
0.9995862253720016,0.47857794314136115,0.9917918826904365
0.9999999999999999,0.5343193094483268,0.9905561667455877
0.9998991742850702,0.37075731239282816,0.9931065654367475
0.9999999999999998,0.35711933465779055,0.9928837764914152
0.9999999999999999,0.5772441775029555,0.9890410574200851
0.9999999999999999,0.4227398508919148,0.9920561895479412
0.9987539034425471,0.29072526856880027,0.9939769126788011
0.9999999999999327,0.3690649715203174,0.9934022754033225
0.9999999999999675,0.49840145014794723,0.9906446694046612
0.9998749281077554,0.27255796440274893,0.9939325507967194
0.9999999999999999,0.6385766495227148,0.9870538852841194
0.9999999999999999,0.6841827051824638,0.982758682028201
0.9999999999999999,0.5238511727048023,0.990895928044152
0.9999999999999214,0.27857932229232024,0.9934053656798602
0.9999999999999785,0.5135856043474802,0.9902295243751472
0.9999999999999976,0.5003626815315967,0.9911684877752347
0.9999999999999999,0.46824264397560417,0.9911699977488214
0.9999999999999999,0.48960384497902565,0.9906024347997603
0.9998369120245416,0.523339221044256,0.9915310592646783
0.9999999999999999,0.49420125018621736,0.9926635074287503
0.9999999999999999,0.5300856993210035,0.9900818396799829
0.9999999999999999,0.4546066852740714,0.9917020955913506
0.9999999999999942,0.3998870394288592,0.9926480422200733
0.9990306423187174,0.4153298181214852,0.9931476321051191
0.9999999999999999,0.6354443885718051,0.9869401374826089
0.9992690484185361,0.38640178231002725,0.9925761634583071
0.9999999999999999,0.6583187059551899,0.9872654563707342
0.9999999999999999,0.6411705257905463,0.9871605337826813
0.9999999999999999,0.5215839405416202,0.9902714159312989
0.9999999999999238,0.4224434833556485,0.9929178722574366
0.9990163512669502,0.35137258732841714,0.9931142057045458
0.9999999999999999,0.5255838077299947,0.991174608218725
0.9999999999999999,0.43041008641371536,0.9920121485272572
0.9999999999999999,0.580252852846934,0.9885224349494467
0.9999999999999999,0.5921664969502589,0.9877245854042395
0.9999999999999999,0.46144652729192254,0.992204126271882
0.9998517167351555,0.38439185171928425,0.992206994983016
0.9999999999999999,0.48942581454091916,0.9901622866278456
0.9993204642133048,0.3450096343567254,0.992983542734159
0.9999999999999999,0.5636480079333434,0.9890584423273383
0.9999999999999999,0.571834369487784,0.9876612548535839
0.9999999999999999,0.538254867759132,0.9889784572810615
0.9999999999999817,0.39568549901477007,0.9927470713853653
0.9999999999999999,0.6150623172131503,0.9891719943863204
0.9999999999999999,0.6532780547822625,0.985068524339048
0.9999999999999999,0.6047385197346787,0.990069902281324
0.9999999999999999,0.64705660328212,0.985740124944071
0.9999999999999999,0.43188572452831214,0.9932472889174498
0.9999999999999963,0.5185666624062463,0.9902473544383543
0.9999999999999999,0.4024592763903312,0.9933695143764012
0.9999999999999999,0.5971670512585702,0.9884694819027742
0.9999999999999946,0.5080614427072999,0.9917379342506598
0.9999999999999999,0.5362590446409978,0.9908091868604393
0.9992212775301103,0.4107515182800865,0.9930886650822663
0.9999999999999999,0.5162563672382428,0.9903565080737121
0.9999999999999999,0.6144517454035674,0.9879530599695209
0.99955690752743,0.3569695476058243,0.9936684137821824
0.9999999999999992,0.5598148928024709,0.9890635020750752
0.9999999999999999,0.571093062712247,0.9900140866822806
0.9999999999999999,0.5228391317900813,0.9913545438397542
0.9999999999999999,0.36489760204162025,0.9932921471797425
0.9999999999999999,0.5868814309296361,0.9884168149815953
0.9999999999999993,0.6650978269007627,0.987370947116757
0.9999999999999795,0.565913121536456,0.9895440957383426
0.9999999999999999,0.5848498639360745,0.9893078635339803
0.9999999999999859,0.5059953214524308,0.9902462992111575
0.9999999999999999,0.5616747255166147,0.9886726342731343
0.9999999999994598,0.4817524910488201,0.9907138140502304
0.9999999999999878,0.4618744883784735,0.9910142160093031
0.9999999999999992,0.5052246901809602,0.9907595936150758
0.9999999999999943,0.5704790264456661,0.988779290791593
0.9999999999999846,0.33429217202599176,0.9939438136955548
0.9999999999999999,0.26767665452240075,0.9946226724850767
0.9999999999999999,0.4532108640049708,0.9907171985116787
0.9999999999999999,0.28387855729811423,0.9943123529910346
0.9988867460735241,0.4397185666194584,0.9938867722914219
0.9999999999999987,0.34499785526362586,0.9935657227186351
0.9999999999999999,0.4899112717255644,0.9913931332096753
0.9991074649515471,0.30380068998228765,0.9932704544235801
0.999772117762766,0.2441131190999267,0.9950455639465516
0.9996955130222698,0.35479595283969206,0.9939364916254096
0.9989534965357431,0.3870428496409231,0.9924098957460333
0.999999999999995,0.4230736653368241,0.9935345522174365
0.9999999999999999,0.515563333213282,0.991056210951124
0.9998830069578681,0.4448552706556255,0.9914016013294702
0.9992361231053695,0.4883548596000389,0.9912837895203287
0.9999999999999187,0.32835304793475917,0.9930357939616146
0.9998131261955214,0.46178079409863265,0.992371621416416
0.9999999999999999,0.5424935388992841,0.9908117466245284
0.9999999999999999,0.37833570825591184,0.9929653185645233
0.9999999999999997,0.4633645698354859,0.9913708167087665
0.999675983744441,0.4501767113794137,0.9927536346077935
0.9999999999999998,0.5573046195030199,0.9892056361855648
0.9999999999999999,0.6122265840086497,0.9877905629608756
0.9999999999999999,0.6206450403503024,0.9864415351796942
0.9999999999999999,0.48303366456321295,0.9910360983102178
0.9996039576000767,0.42568495876135426,0.9917546778893267
0.9999999999999997,0.5645243728472654,0.9908125520709218
0.9999999999999994,0.5269285413622984,0.9906846325144257
0.9996785034629966,0.4575646236054692,0.9922339023900014
0.9999368427960281,0.37091129364605363,0.9927780994712302
0.9999999999999999,0.6029425747234771,0.987044123168019
0.9999999999999845,0.4744137019157942,0.991324323672246
0.9991388733604938,0.4347793456496183,0.9931271717651676
0.9998092660508022,0.25254792415996097,0.9949352268893463
0.9999127188238917,0.4358299623726075,0.9922405081486352
0.9999999999999994,0.5562497466304192,0.9896459844814046
0.9999999999999979,0.5474795775482296,0.9893596299322597
0.9999999999999999,0.49661594285128724,0.991976841659823
0.999999999999997,0.6187761025885803,0.9875669342931823
0.9990103415960349,0.38928200090041437,0.9927664617791573
0.9999999999999999,0.5029594088852293,0.9916987363192522
0.9999999999999999,0.4194494678077315,0.9914370068748981
0.9999999999999999,0.5031020679526854,0.9901730210717239
0.9999999999999999,0.4143971755765281,0.993301375179688
0.9999999999999982,0.22687209954923523,0.9948762701566731
0.9999999999999999,0.5089254363528923,0.9922076364042174
0.9999999999999999,0.5768499881227196,0.9885302397691653
0.9999950299359835,0.3280232211773893,0.9943744367502648
0.9999999999999999,0.43810536529719885,0.9919070393239712
0.9995676757907082,0.46030051146303436,0.9921658991263227
0.9999999999999949,0.29538445636887783,0.9933329389987597
0.99957278135876,0.32547788782039233,0.9941668964944106
0.9999999999999999,0.4719997289992247,0.9916325388856868
0.9994097421820675,0.5215601145280592,0.9909351884901159
0.9998925832966864,0.47692069508689217,0.9906980591268146
0.9999999999999999,0.4198842138706182,0.9919910130855913
0.9999999999999999,0.5281245269095517,0.9905220432853239
0.9999999999999992,0.44387397880827556,0.9921620386871405
0.9999999999999999,0.582360051838366,0.9893514395582967
0.9999999999999999,0.5454236351005946,0.9889486205237357
0.9985942438604823,0.34747892549134746,0.9934662664650165
0.9999999999999999,0.527513220267599,0.9893431116129722
0.9999999999999999,0.5318441908271173,0.9908585360791524
0.9999999999999999,0.5866853647300121,0.9885004081840549
0.9999999999999999,0.5213198437893205,0.989500374813532
0.9999999999999999,0.3843908427323989,0.9932658400912242
0.9999999999999999,0.16725333264197667,0.9946929058364017
0.9999999999999999,0.6993482454417655,0.9832320932023997
0.9999999999999999,0.543932652423428,0.9898907895824967
0.9999196140781345,0.3700269504825298,0.9937036936058352
0.9999999999999999,0.5807851848605594,0.989134080532866
0.9999999999999999,0.5909440756905167,0.9884600131330288
0.9999999999999999,0.44344119016485484,0.992982883596328
0.9999999999999999,0.35004662121581476,0.9937882551429466
0.9999999999999999,0.6158780522494444,0.9889746796215251
0.9999999999999996,0.45671145731955454,0.9907775449030862
0.9999999999999999,0.45225143576399385,0.9926337093173423
0.9999999999999999,0.5762025279586599,0.9888412089936615
0.9999999999998448,0.44779574683883583,0.9913468098524717
0.9999999999999999,0.34590054736564396,0.9935423353039935
0.9999999999999746,0.3954706332812538,0.9929507137217017
0.9999999999999999,0.46207734560096975,0.9926873014989298
0.9999999999999999,0.49218361920709824,0.9900686250642211
0.9999999999999999,0.6388062994999221,0.9860358592470506
0.9999999999999999,0.5324801865484066,0.9915896790723169
0.9999999999999999,0.3367834037463001,0.9945505437813401
0.9999999999999999,0.6587892769442101,0.9860017490850248
0.9999999999999999,0.46017788605086507,0.9919053944089303
0.9999999999999997,0.5875679423462751,0.990230322639087
0.9999999999999999,0.43674462322660357,0.9927307684679546
0.9999999999999999,0.43443453128975956,0.9927859647211703
0.9999999999999999,0.43427696485915035,0.9924425318001706
0.9999999999999999,0.6603869053583074,0.9844636351838535
0.9999999999999999,0.5349380699363252,0.9888524100196889
0.9993851013553202,0.46497804687929206,0.9908780705179047
0.9999999999999999,0.3691001395003983,0.9933975330305328
0.9999999999999999,0.5214341319398317,0.9899753487852433
0.9999999999999999,0.42668650570648525,0.9921474462780037
0.9999999999985518,0.5369989107363982,0.9910702505061156
0.9999999999999993,0.4832381143494427,0.9919680599453525
0.9999999999999999,0.5422594186443136,0.9892338195119548
0.9999999999999999,0.4301271043526435,0.9913304133778326
0.9999999999999999,0.49257753924331305,0.9908271645100997
0.9999999999999984,0.4551493265374034,0.9929744531764063
0.9999999999999999,0.578588463515179,0.9883341792919529
0.9999999999997273,0.2021132001412186,0.9942152688562022
0.9999999999999999,0.6250097267832928,0.9877073122574761
0.9999999999999999,0.6031139628333478,0.9886326987989199
0.999999999999669,0.45740715306315805,0.9908040082775523
0.9999999999999999,0.4703406367014971,0.9913359745814802
0.9999999999999999,0.6079101839139646,0.9896000579198441
0.9999999999999999,0.47564752307746816,0.9917030629675068
0.999999999999994,0.4409688036740045,0.9913931705948166
0.9999999999999999,0.5504362520311531,0.9886164213139925
0.9999999999999996,0.5274953417096755,0.990600456576956
0.9999999999999999,0.48671081027708385,0.9910649670099466
0.9999999999999999,0.5284172127559286,0.9907420747442274
0.9999999999999999,0.5674231544128115,0.9893633888714698
0.999975589148498,0.3557055441668626,0.993164004821451
0.9999999999999999,0.5480949508316454,0.9896828152465078
0.9999999999999982,0.4109088266248286,0.9921687859927905
0.9999999999999999,0.4502529280230978,0.9911104332973987
0.9999999999999994,0.4037014092764938,0.9923048640737628
0.9999999999999999,0.5683643233889999,0.989666350085921
0.9998191654883267,0.4261164292482956,0.9920473894122661
0.9999999999999999,0.3761134734186974,0.9927526445528477
0.9999999999999998,0.42301394686552624,0.9922415770725097
0.9994361010266659,0.42540143091475324,0.9923705257624779
0.9999999999999992,0.5856941626455374,0.9888091644987198
0.9999999999998581,0.4225302364048328,0.993149998814073
0.9999999999999999,0.5001315196398097,0.991051083195527
0.9999999999999682,0.29330046626661355,0.9936617126503827
0.9999999999999999,0.6274757763904748,0.9870861961977186
0.9999999999999999,0.5026095111467024,0.9907664043475185
0.9999999999999839,0.5027397115586983,0.9905599102814333
0.9995667250331806,0.4309057920362517,0.9908821849671348
0.9999999999999917,0.5068234180539993,0.9915886422270236
0.9999999999999999,0.5340054994295983,0.989830715253855
0.999999999999999,0.6531227786077256,0.9871144176169311
0.9999999999999999,0.4256912123960078,0.9932252113447378
0.9999999999999999,0.5366071712948103,0.9905701371913206
0.9999851876363408,0.3526452179939758,0.9933130771673238
0.9999999999999999,0.5027518119716762,0.9909488124369672
0.9999999999999999,0.5708455497367311,0.9887104390093455
0.9999999999999996,0.5134180866813063,0.99192645650288
0.9999999999999988,0.4717129859114642,0.9930446413043265
0.9990738938981794,0.4697568597503591,0.9920201866050344
0.999999999999913,0.26166218461516255,0.9937623658964019
0.9999999999999999,0.5433672312779302,0.989307092562904
0.9995449586375669,0.45161028057743824,0.991488283110896
0.9999999999999974,0.40784552336354796,0.9925575714709853
0.9999999999999999,0.533113314516486,0.9898874097281124
0.9989703729513357,0.45172594568781554,0.9914244522955737
0.9999999999999999,0.507584817223506,0.9899577991870467
0.9995618149414196,0.4326922466777775,0.9928659653502668
0.9999999999999999,0.5611918169851565,0.9883879321448896
0.9999999999649842,0.38280379008425536,0.9932432482764434
0.9999999999999999,0.6031313377460343,0.9887523822195418
0.999513660704687,0.2880543598934192,0.994343511965784
0.9999999999999999,0.5267826897292464,0.990760819219532
0.9999999999999939,0.36333198770302566,0.9933005379021328
0.9999999999999991,0.47135180739169064,0.9911050623538975
0.9999999999999999,0.45749529331350025,0.9920201038061394
0.9999999999999999,0.6059613761668821,0.9880423047204361
0.9999999999999991,0.5016833257315853,0.9910599388157546
0.9999999999999999,0.5591051825076765,0.9891217136205988
0.9999999999999999,0.5732912897948896,0.989370777795149
0.9999999999999428,0.4395536370058763,0.9920507154765429
0.9999999999999999,0.7030048610716036,0.9841492760133382
0.9999999999999999,0.5885227068929627,0.9884201423067733
0.9999842135048704,0.27934134090898455,0.9941679519335844
0.9998348804853234,0.4131158110598037,0.9929156271496614
0.9999999999999988,0.3083438811962149,0.993407516429438
0.9999999999999962,0.41472404613150654,0.9929403029624748
0.9999999999999999,0.21717442251220165,0.9950240830744483
0.9999999999999999,0.5830444828334426,0.9900225329097029
0.9999999999999999,0.503533657637938,0.9913832812473589
0.9999999999999999,0.5193895585868704,0.9913186360156264
0.9999999999999325,0.3802027362277327,0.9929112538107975
0.9999999999999999,0.47827074103446515,0.9917385911650372
0.9999999999999999,0.49970120823722525,0.9912478645312761
0.9999999999999999,0.5742460079877584,0.9891047036508439
0.9999999999999999,0.46732015889741213,0.9916217684687763
0.9999999999999999,0.4959756811865266,0.9910299633413975
0.9999999999997049,0.5651770383707131,0.9900727455972043
0.9999999999999999,0.25418964897556845,0.9945234017466107
0.9999999999999999,0.5361183193591886,0.9886064639611056
0.9990463987769468,0.3970605167268434,0.9934502334397544
0.9999999999999999,0.5398482813110835,0.9901969163396103
0.9999999999999969,0.5115277787482929,0.99096390987115
0.9987917346756757,0.4093661044186966,0.9925289173870084
0.9999999999999999,0.4883710414223304,0.9914540962975114
0.9998069406282094,0.3062033054865928,0.9940771911419938
0.9999999999999999,0.6250189312235143,0.9865036496655848
0.9999999999999925,0.40258204177727214,0.9923401769797771
0.999955824763724,0.5684412042642608,0.9901693187377196
0.9999999999999993,0.4865850955158088,0.9903478438664268
0.9999999999999999,0.3772371540850853,0.9936862255252774
0.9999991663301628,0.3283015966432831,0.9940511718882974
0.9999999999999999,0.6032009406102735,0.9892789506863973
0.9999999999998818,0.4846273487779186,0.9906271045084578
0.9999999999999999,0.5378536127806574,0.9917260928199847
0.9999999999999999,0.5312252630748637,0.9894984346376757
0.9993967497881634,0.3626598176846525,0.9928827345569259
0.9999999999999999,0.39418216527416106,0.9931059207518137
0.9999977241871348,0.4209661744369107,0.9929226083410093
0.999999999999998,0.49060046674846053,0.9917650897435456
0.9999999999999998,0.48760994050245815,0.9908769219337075
0.9999999999999941,0.400680324017623,0.992995675025722
0.9988966271470677,0.37985488133434864,0.9939967517562559
0.9999999999998271,0.45888437043976593,0.9927083424996255
0.9992748099680282,0.4629832723398588,0.9926136470162024
0.9999999999999999,0.5953125523103259,0.9886415566077332
0.9991033151243761,0.28344580878186204,0.9930291849893457
0.9997768324919333,0.2954737952684802,0.99449185360356
0.9999999999999994,0.4867080432658943,0.9915435976620087
0.999999999999935,0.477520763682194,0.9919749099008017
0.9999999999999998,0.5587276364386558,0.9894933898033208
0.9999999999999999,0.46308743070317043,0.9922426351839223
0.9999999999999999,0.5650437442524449,0.9895278177603262
0.9999999999999999,0.5586139369588482,0.9896661472017579
0.9999999999997681,0.44699875432077385,0.9926646877799568
0.999999999999999,0.529879994166639,0.9908019835809647
0.9997612234354437,0.3750968012925014,0.9939355444330986
0.9999999999999999,0.4820173469779054,0.9922069866495926
0.9999999999999578,0.39102117365839945,0.9928599474035191
0.9999999999999999,0.5921371188624445,0.988361552266622
0.9999693708289489,0.45454973939588356,0.9927485960669404
0.9999999999999999,0.5453621447602494,0.9894382522598375
0.9999999999999999,0.428881301394205,0.9917747375294853
0.9999999999999999,0.5461936944836598,0.9895106187879213
0.9999999999999999,0.5692399750017774,0.9892895844986838
0.9999999999999999,0.3107944901422183,0.9941999320173688
0.99942521640468,0.40988569987680273,0.9935566420564172
0.9999999999999999,0.5467117920042492,0.9906384738236199
0.9999999999999999,0.6593198214863081,0.985315664239561
0.9999999999999999,0.6015491315196813,0.9868768008665879
0.9999999999999999,0.3260672100296297,0.9941903667139836
0.9999999999999999,0.6047283102450123,0.9870092493733822
0.9999999999999993,0.5194250872601341,0.9909313389708773
0.9999999999999999,0.5637486885138017,0.9892849320893977
0.9990937218126051,0.29983647380906125,0.9935773536501932
0.9999999999999999,0.6047834129279357,0.9896967756547101
0.9999999999973554,0.4197605221050533,0.9921788737258288
0.9999999999999999,0.5625703766883892,0.9897485555588461
0.9999999999999999,0.3450704712036827,0.9931596349990321
0.9999999999999999,0.35969342394287335,0.9943910538206854
0.9999999999999999,0.619192247070206,0.9868364821869384
0.9999999999999999,0.5944291633134525,0.9893423602600006
0.9999999999999999,0.4210693088302833,0.9924750676404582
0.9999999999999999,0.31889705261081636,0.9934489537961192
0.9999999999999999,0.5053687075265983,0.9908779345752399
0.9999999999999999,0.5059047119777801,0.9916852130511812
0.9999999999999999,0.4797265626919624,0.9907028353226123
0.9999999999999999,0.6054310728761338,0.98701317200342
0.9999999999999999,0.661564132629437,0.9858361890354899
0.9999448429840332,0.4335438787162174,0.9916272177740142
0.9999999999999999,0.45548400455998217,0.9920546050313935
0.9993507245867844,0.36283277434076455,0.9939986522065882
0.9999999999999999,0.4702978986474173,0.9918602980000121
0.9999720707744565,0.26435032519267454,0.9931517987785683
0.9999999999999999,0.6165918578463268,0.9890864503743593
0.9999999999999999,0.4076983092798869,0.992546383620782
0.9999999999999999,0.4507760049279987,0.9917197253467186
0.9999118499058451,0.46726663789452844,0.9913495648137238
0.9999999999999999,0.6900063165755277,0.9833533516125493
0.9999999999999999,0.6512663641256131,0.9869785922393398
0.9999999999999999,0.554710513705502,0.9893770992495695
0.9999999999999999,0.4880342160657116,0.9920554976214605
0.9999999999999999,0.520825571708767,0.9913986100670421
0.9999999999999999,0.44610364495545746,0.9922114619120344
0.9995823723211131,0.45206887981889293,0.991568138597563
0.9999999999999999,0.563728337721807,0.9884781812709302
0.9999999999999999,0.6044516343157749,0.9881205910180391
0.9999999999999999,0.4518652513751229,0.9923689103161744
0.9999999999998647,0.4398137327898905,0.9916379905193582
0.999999999999408,0.5344633758109396,0.991083197034765
0.999143886434269,0.351627053990437,0.9931318647297808
0.9999999999999993,0.38494342912332535,0.9927585911638674
0.9999999999999999,0.5615732792645488,0.989187305757462
0.9999999999999999,0.3719603203116332,0.9933694006004685
0.9999999977715152,0.45105287090799917,0.9925077115432771
0.9999999999999999,0.55201336440849,0.9884709345002957
0.9999999999999999,0.4903232608638544,0.9907818367692086
0.9999999999999999,0.5768666653051366,0.9885044331834204
0.9999999999999999,0.5624336620361977,0.9894967460389203
0.9999999999999999,0.599456816604951,0.9869603157810088
0.9999999999999999,0.43998013241998774,0.9922557138041592
0.9999999999999999,0.47747772487784174,0.9916644971690519
0.9999999999999999,0.4246322600163029,0.9923921005852395
0.9999999999963051,0.5317291683603114,0.9905270423032804
0.9994282365732294,0.45081929691969846,0.9924330291055232
0.9999999999999999,0.4690175275876427,0.9917036844725448
0.9999999999999999,0.49275620156898153,0.9917175161843191
0.9999999999999999,0.5329070715127388,0.9908328213827439
0.9999999999999988,0.5193206415999198,0.9905068022968015
0.9999999999999999,0.5888196865555547,0.9895209527688248
0.9998598037461047,0.44748213197891734,0.9919113786691116
0.9999999999999999,0.6085891754374662,0.9866820261636862
0.9999999999999999,0.5572134208531595,0.9895697305553632
0.9996509509325269,0.1982723464320408,0.99496138221066
0.9999999999999999,0.5326134590760233,0.9908582959955898
0.9999999999999976,0.5651140326165958,0.9907500511923347
0.9999999999999998,0.5033232803908214,0.9902474876022864
0.9999999999999999,0.5606947490604558,0.988907791529188
0.9999999999999999,0.5071062011481295,0.9913438566366021
0.9999599030838324,0.47084817982734317,0.9920996966256962
0.9999999999999993,0.4693314210040545,0.9908161101910997
0.9999999999999999,0.5085012025829891,0.9915218005496516
0.9999999999935225,0.33274072491669404,0.9937703925042767
0.9999999999999994,0.48349931831006604,0.9915605423270498
0.9999999999999991,0.39436247947722025,0.9930928641470314
0.9999999999999892,0.5210087448422078,0.9910095762225993
0.9999999999999998,0.4431800908116567,0.9920292110191975
0.9999999999999998,0.49242760971238414,0.9919092708647351
0.9999999999999996,0.46390862589756066,0.9910368822958362
0.9999258693885692,0.44635350709898564,0.9918710066503489
0.9999999999999887,0.3494899526542376,0.9939335525000254
0.9999999999999999,0.519265555173806,0.9904206073321996
0.9995923621041931,0.397373430539557,0.992756226126997
0.9999999999999999,0.5950960903858411,0.9883291596572329
0.9994711312326323,0.40742375270532627,0.9928849540242706
0.9999999999999999,0.5048605158154613,0.9906122622895978
0.9999999999999991,0.4469373328724108,0.9922136424786953
0.9999999999999999,0.22512325411347514,0.9943266475989191
0.9999999999999948,0.4703207585192434,0.9905255840078572
0.9999999999999999,0.5387979077652953,0.991411214510803
0.9999999999999999,0.4208905122446135,0.9914881105978771
0.9999999999999997,0.5206185055191537,0.9900300027710688
0.9995593798913245,0.41541648843396733,0.9926241106576246
0.9999999999999977,0.5119090297155975,0.9916860095198012
0.9999999999999999,0.5301176335167939,0.9888926514307103
0.9999999999999999,0.5070636489664391,0.9916835893039522
0.9998221184406306,0.35349754321517646,0.9928804965577606
0.9997773620548488,0.33894088290170693,0.9930270495705235
0.9989790733840943,0.3025261026746068,0.9939825271498974
0.9999999999999999,0.43098717888364974,0.9915618835745934
0.9999999999999999,0.2871607637789598,0.9941952863934453
0.9999999999999999,0.5631760647796661,0.9907239309860356
0.9999999999999999,0.568945943566852,0.989294675500849
0.9999999999999999,0.4712634451912399,0.9906329447960599
0.9999630192960299,0.4467300912509575,0.9915683990789285
0.9986305866410465,0.43971098855626495,0.9925726228255451
0.9999999999999999,0.5178939743475163,0.9903674619458523
0.9999999999999999,0.5351234413381745,0.9918472276932
0.9999999999999999,0.5505842440633344,0.9904645664700711
0.9999999999999999,0.6910556259867213,0.9843426535723045
0.9994592879884587,0.28709904268440806,0.9933150207881578
0.9999999999999999,0.5814080904059559,0.9885811171714982
0.9999999999999999,0.5969994796142675,0.9891655120311852
0.9999999999999981,0.566288850619694,0.9903920398970262
0.999999999999954,0.47499917118270635,0.9909659537322822
0.9999999999999999,0.6182296184497235,0.9876019697196485
0.9999999999989634,0.4969895504872971,0.9914482747278721
0.9999999999999777,0.5353169121575544,0.9902772367374764
0.9996079087749736,0.37183519382785407,0.9934697440771882
0.9997124435935494,0.4261240575115705,0.9922735440587256
0.9998118713372068,0.41044993147989217,0.9916824798953578
0.9999999999997422,0.4693242698918888,0.991034936958286
0.9996494361156225,0.4325676154615648,0.9918097125108658
0.9999999999999999,0.4110878276425093,0.9925603666483682
0.9999999999999999,0.4912961489344588,0.9913555241879117
0.9999999999999997,0.30585713856396674,0.9942276732487023
0.9999999999999999,0.6342909386520674,0.9877612761158224
0.9985417339481317,0.3599161468836191,0.9938486906499081
0.999208941773825,0.4844581763760832,0.9907052690508401
0.9999999999999993,0.4929238385470714,0.9909705567280174
0.999999999999941,0.389696408986848,0.9929107267665769
0.9991419403664531,0.3323915048037015,0.9931163097705418
0.9990349266941454,0.25699468102367373,0.993945490601091
0.9999999999999999,0.46533203877684204,0.992199461839082
0.9996281463086144,0.521784875984555,0.9907128181144897
0.9999999999999999,0.5655342360184767,0.9894268870538747
0.9999999999999905,0.40621095409350616,0.9924097706034003
0.9999999999999999,0.49266785828107273,0.9903594375784232
0.9999999999999996,0.4411337759099374,0.9919705694411368
0.9999999999999999,0.5698152808901027,0.9879683890583031
0.9991610806692911,0.2732760421580959,0.9935934623678478
0.9999999999999999,0.5728036058329022,0.9905127534356186
0.9999999999999999,0.5759927532660243,0.9890547247091271
0.9999999999999999,0.49689576637252414,0.9911919645022893
0.9999999999999999,0.36865188653531306,0.9936572813777078
0.9999999999999999,0.4638178627686152,0.9916449953234643
0.9999999999999999,0.6740184380412351,0.9848971716322105
0.9997878724567593,0.5284233365312303,0.9910478844801246
0.9996257639428252,0.4359061694433018,0.9928289987713848
0.9994159557636592,0.2955899145368207,0.9928123555838819
0.9999999999999999,0.4479874798048183,0.9917074246140812
0.9999999999999961,0.4609057043732319,0.9911038126304911
0.9998591793094834,0.3636542615353166,0.9934929868322454
0.9999999999999999,0.6448032742412543,0.9866973378528898
0.9999999999999999,0.536120351974894,0.9905516755373162
0.9999999999999999,0.5966960032929531,0.9874869216971508
0.9999999999999999,0.48392562103895426,0.9912854562471907
0.9999567151419395,0.4770546134093734,0.9926555357057616
0.9999999999999999,0.3300728445031986,0.9931769866689121
0.9999999999999999,0.5046119085958982,0.9896213805310904
0.9999999999999999,0.5114280888372055,0.9913818989581538
0.9999999999999994,0.3331534592566332,0.9940894608509924
0.9999568436669024,0.3965363675388339,0.9935855603900086
0.9999999999999999,0.4984311941925042,0.9905488785794379
0.9999999999999999,0.5463808584666128,0.9898059474862794
0.9999999999999996,0.4815079883773051,0.9911820155204341
0.9994911216920097,0.3946533497480196,0.9929621601042778
0.9999999999999927,0.5795136734555467,0.9875363951702298
0.9999999999999987,0.3815952776410965,0.9930177295577798
0.9999999999999999,0.5046485585903046,0.9906226702192084
0.9999999999999999,0.33076582555461526,0.9929829253387457
0.9998950128180175,0.44670237393741297,0.9920848790197496
0.9999999999999999,0.4628245430391121,0.9909431080607061
0.9999999999999999,0.5980912792548728,0.9867992481703508
0.9999554526309943,0.47131592968115305,0.9925488560048344
0.9999999999999999,0.4712083128131779,0.9912503530554413
0.9999999999996895,0.3450485197396049,0.9930601971954964
0.9999999999999999,0.5549863991363878,0.9884594751322472
0.9999999999999999,0.46847175034495275,0.9915144758087683
0.9999999999999999,0.6285228734637988,0.9851953067941907
0.9999999999999999,0.7041929231602134,0.9832939753350093
0.9999999999999999,0.4441456017298939,0.9923851229933103
0.9999999999999999,0.5770519598631484,0.9890761619589686
0.9999999999998451,0.41506960520127817,0.9918180285034256
0.9998442993296647,0.32209344800988354,0.9926501170410186
0.9999999999999999,0.4038430521415471,0.9929851354637964
0.9999999999999999,0.31633457983296037,0.9937710041117003
0.999743542792497,0.3733329251666716,0.9932626709424875
0.9999999999999999,0.416161757514396,0.9922365905087379
0.9999999999999999,0.36333526108467196,0.9933224121841268
0.9999999999999762,0.5205682760912588,0.9902047307538611
0.9999999999999999,0.46858390126523003,0.992322411227429
0.9999999999991764,0.49478693386628797,0.9918975275983052
0.9999999999999999,0.3987642307830598,0.9923674542090934
0.9999999999999999,0.543333346080579,0.9900207721700712
0.9999326426471338,0.419792789119254,0.9929979199351573
0.9999999999999988,0.4810088091855448,0.9923914642707015
0.9996497330496418,0.32697607520256544,0.9938715807016479
0.9999999999999999,0.4807246186612005,0.9911863663172906
0.9999999999999999,0.48015824035049276,0.9908326936047704
0.9998273701422159,0.41929709185055114,0.9928614500853657
0.9999999999999999,0.45772621434174565,0.9919973868042232
0.9999999999999999,0.4334713319952553,0.9921521777521993
0.9999999999999999,0.5173280427493303,0.9913297155365629
0.9999999999999999,0.5368310177505083,0.9891489514831184
0.9999999999999999,0.5204957869735634,0.9905891412667487
0.9992159094740344,0.3934628433906183,0.9922195806345148
0.9999999999999868,0.536833870404204,0.9899545342795664
0.9999407825169877,0.5177674053252702,0.9906273385161439
0.9999999999999999,0.4716047877439546,0.9921663084072502
0.9995072555822575,0.3748499374400591,0.993318856735949
0.9999999999999966,0.584422720393589,0.9890387480663986
0.9993347620333365,0.3789522020679765,0.9935945537329631
0.9999999994687503,0.4424929022479446,0.9911269199029092
0.9999999999999925,0.3502988043898385,0.9935772054278026
0.9998603155372056,0.4043608563220037,0.9920269998281533
0.9999999999999999,0.5308867190806535,0.9885889020250174
0.9999999999999991,0.4017457366453633,0.9927726794383133
0.9998519576611228,0.43982840901794795,0.9916943994006985
0.9997104538190479,0.43961335415353414,0.9918544934944233
0.9999999999999999,0.5116492675460818,0.9910996256237369
0.9999999999999997,0.5450732554232324,0.9898572468666492
0.9999999999999976,0.5405853790155064,0.9901821673138104
0.9999999999999993,0.2844405772034195,0.9938320004290807
0.9999999999999999,0.4835590568944196,0.9911642474523497
0.9999999999999999,0.35381251432947963,0.9936695316165853
0.9999999999993073,0.3336404904958633,0.9942679818449464
0.9999999999998953,0.5060082003883154,0.9919296707779726
0.9999999999999999,0.534189970721191,0.9915478156109682
0.9999999999999999,0.43054063722960995,0.9927244471277549
0.9990414909077355,0.4126186190511904,0.992236963144572
0.9999999999999917,0.41934476275569943,0.9922494263966121
0.9999034473133803,0.5158565286070007,0.9911636584895471
0.9999999999999999,0.4550271800278082,0.9908570364562357
0.9999999999996193,0.4817313446154593,0.9899737590271507
0.9999999999999999,0.38489673276964914,0.9930486845801237
0.9999999999999919,0.525052854536363,0.9901617726102275
0.9999999999999999,0.47818179784216913,0.9920427819022981
0.9997225201522695,0.41125563917092733,0.9913510540039998
0.9999999999999999,0.4580791685490861,0.9917196859298343
0.9999999999999999,0.554229614301559,0.9893742581736731
0.9999999999999993,0.3547783468251528,0.9935084004055976
0.9999999999999999,0.47398750230031605,0.9921237280805213
0.9999999999999999,0.48414069480682714,0.9923030317467174
0.9999999999999999,0.5944774239154448,0.9887538151461585
0.9999999999999999,0.5460379785532457,0.9891625287065112
0.9996850800959151,0.3951075920344807,0.9931836147184063
0.9999999999999999,0.4695104720837149,0.9914972162216218
0.9999999999999999,0.5860075688160491,0.9884501242118829
0.9999999999999993,0.23449770647719445,0.9946653279085461
0.9999999999999999,0.20106882476763666,0.9954815108146846
0.99967290718123,0.34815477257224603,0.993750743339211
0.9999999999999999,0.5950108302121336,0.9876995643820986
0.9999999999999991,0.4404141101829965,0.9920718544630112
0.9999999999999999,0.5121099332108007,0.9905039265749764
0.9999999999999966,0.48543107231455446,0.9916080053575738
0.9999999999999951,0.5020260594968798,0.9902979424103809
0.9999999999999124,0.39747900098005173,0.992765846854826
0.9999999999999999,0.6343509980609296,0.9870868695344235
0.9997324802595803,0.4404421047189763,0.9924928294652052
0.9999999999999999,0.27573824559452553,0.9944438856059294
0.9999999999999999,0.5241590748976215,0.9913979281782185
0.9998943408409898,0.37252809795604175,0.9935800273527223
0.9999999999999999,0.5879753098739933,0.9885881435106314
0.9999999999999999,0.49581592753246134,0.9902702018624411
0.9996525129712245,0.435074967254973,0.993107509807605
0.9999999999999999,0.5571829570442803,0.9889862475344129
0.9999999999999879,0.3591233992827154,0.9931554758378105
0.9999999999999999,0.619446328133529,0.9861265352957949
0.9999999999999963,0.5868644985042732,0.988770808362673
0.9999299460152562,0.46019014153369814,0.992672600133475
0.9999999999999972,0.4637485741898479,0.992044877323435
0.9999999999999999,0.44884489416846457,0.9927376907317118
0.9999999999999999,0.3324443820718924,0.9937578855030047
0.9990371365439884,0.48209965200803045,0.9924460501651147
0.9999999999999925,0.4716077876172903,0.9901629337874641
0.9999999999999999,0.6087117051990579,0.9871144711122274
0.9999999999999932,0.5165317071172855,0.9901692547638584
0.9999999999999999,0.5802685361100859,0.9896253633543269
0.9999999999999999,0.4748749293774395,0.9903208002144778
0.9999999999999999,0.5165072582321341,0.9899009846642812
0.9999999999999999,0.4841277731896853,0.9914631234322514
0.9999999999999999,0.5089963618195206,0.9908964816792657
0.9999999999999999,0.37544706545083584,0.9932283835211267
0.9999999999999999,0.5181448686425514,0.9910086170079272
0.9993343212595209,0.44869796887032337,0.9909298019905378
0.9999999999999999,0.6110579422331756,0.9865612601278364
0.9999999999999999,0.5172251885396525,0.991927654763692
0.9999999999999922,0.5864325947796912,0.9894100334280407
0.9999999999999999,0.5964707175935201,0.989466056369453
0.9999999999999999,0.6431115838495236,0.9866829009938732
0.99917940078621,0.37612092455970203,0.9927167879016966
0.9999999999998939,0.4553242321762333,0.9922691967999906
0.998482269897619,0.4568993105382959,0.9923171015970773
0.9992977760070467,0.39451899133381085,0.9921970179809179
0.9999999999999978,0.6123985589118517,0.9888314759175629
0.9999999999999999,0.5226622163509789,0.9903592427591186
0.9999999999999889,0.5235433198722159,0.9910236442969582
0.9999999999999999,0.438753638835501,0.9912854496330694
0.9999999999999999,0.33569466521205726,0.9934737070953382
0.9993919416344144,0.2954242226217841,0.9941948888822448
0.9999999999999999,0.5604077318428242,0.9895835948682639
0.9999999999999999,0.44171042113136183,0.9926255910465871
0.9999999999999999,0.5281793209048072,0.9898125389092216
0.9996751049026019,0.4984142677519133,0.9911958604228754
0.9999999999999999,0.5442885153787244,0.9911280114692638
0.9999999999999994,0.5424941402305209,0.9893130995953144
0.9999999999999999,0.6563308883184968,0.986769065208125
0.9988766502193286,0.38497452030482615,0.9927356278736853
0.9999999999997782,0.4685161928931111,0.9905736882401635
0.9999999999999988,0.5320429417200394,0.9883163782258859
0.9999999999999999,0.607667716465996,0.9864127204108568
0.9999999999999999,0.2465711844288688,0.9944709787032975
0.9999999999999712,0.47018773745974163,0.9915527684910225
0.9999999999999999,0.3439069087916381,0.993875607605119
0.9999999999999999,0.4742577636223628,0.9917424566432375
0.9999999999999973,0.4316812698439233,0.9911542828661013
0.9999999999999999,0.4002673962374785,0.992855932430122
0.9999999999982557,0.31623712710594026,0.9939503426519561
0.999280295900556,0.35199780695951777,0.9928552102576034
0.9999999999999994,0.5450909674139788,0.9900486996156799
0.9999999999999039,0.47966198971536395,0.991065461369888
0.9999999999999999,0.5403996054636148,0.9901749280445666
0.9987340341402593,0.44837881384671413,0.9914671061525941
0.9999999999999999,0.5487502770210607,0.9894072269673271
0.999999999999999,0.671512151686716,0.9846667086356666
0.9992092137310373,0.40900087453616557,0.9933660535692111
0.9999999999999999,0.3977977527071274,0.9920527225119135
0.9999999999999895,0.3324261578740855,0.9934466181545596
0.9999999999999988,0.5278809225187692,0.9882219710195286
0.9999999999999112,0.44136570469594477,0.991614602655533
0.9999999999999958,0.47705981977274736,0.9905320242292995
0.9999999999999999,0.39129154295246876,0.9940348577506966
0.9999999999999999,0.40135296393389625,0.992109747637778
0.9999999999999999,0.5086156461364479,0.9917624364073387
0.9999999999999999,0.5917594323415324,0.9880812652618162
0.9999309620642037,0.414377908354781,0.9928065772214293
0.9999999999999999,0.3371932260011079,0.9936808959498205
0.9999999999999999,0.5442887767344272,0.9897793078183978
0.9999999999997191,0.4842746661696753,0.9917516799441485
0.9999999999999999,0.6944454866498568,0.9818879161524656
0.9999999999999999,0.5631385445409203,0.9908869978094493
0.9999999999999999,0.4216461089010951,0.9926870632220214
0.9999999999999953,0.3959190920101782,0.9925676291972472
0.9999999999999986,0.3988446593306584,0.9928342350031047
0.9988929477459694,0.4867422172750926,0.9915972643615938
0.9999999999999999,0.37684370263528494,0.9933790589156293
0.9999999999999999,0.4598077534766769,0.9915874359747564
0.9999999999999999,0.5003031246766445,0.9919528710944352
0.9999999999999999,0.31774107243976446,0.9940662741876993
0.9999999999999999,0.4470837604190511,0.9915531376047497
0.9999999999999999,0.46819412736729316,0.9922519431745452
0.9999999999999999,0.5743425666820346,0.9894435767051827
0.9999999999995551,0.48999812216606514,0.9921614390218434
0.9999999999999999,0.4786960232408332,0.9923929197531542
0.9999999999999999,0.44045212528337396,0.9920751370769604
0.9999999999999999,0.5118427332732687,0.9901918693792984
0.999999999999998,0.42809662334465665,0.9920273280769831
0.9999999999999999,0.6345612659789064,0.98704679053422
0.9999999999999999,0.6091030296359724,0.9888660889407745
0.9999514746050938,0.4815981173760372,0.9918297425043776
0.9999999999999999,0.685844568361602,0.9830824666304654
0.9994840712661789,0.3986774315589876,0.9925787123510098
0.9999999999999999,0.5581078830758799,0.9900044329687135
0.9999999999999999,0.5996354581572967,0.9894831233460353
0.9995156560975053,0.2691849902871783,0.9947771422386721
0.9999999999999999,0.5992600784463594,0.9880969308848451
0.9999999999999999,0.5109195381720357,0.9906873615414047
0.9999999999999999,0.38815348819945916,0.9933443191645694
0.9999999999999999,0.5665253031778635,0.9898694828422065
0.9999999999999999,0.5961620785202454,0.9891726462470704
0.9999999999999999,0.5827329300798575,0.9875336418567681
0.9999999999999999,0.5253647426549309,0.9915752992719814
0.9999999999999999,0.6504283878316519,0.9853982421333419
0.9995096014567286,0.455216140075223,0.9924302395579522
0.9999999999999999,0.6343133714174217,0.9858247014636509
0.9999999999997913,0.40647627274926307,0.9932197528401157
0.9990499543197362,0.37459772428438304,0.9933093330457644
0.9999999999999999,0.5541989986031834,0.9891617073066825
0.9999999999999999,0.6019205914484376,0.9882381287947152
0.9999999999999993,0.5221086209703977,0.9902653890139315
0.9999999999999999,0.4060701700360209,0.9921831241154204
0.9999999999999991,0.39840040696077816,0.9922895914866467
0.9999999999999999,0.403017920495499,0.993119144995361
0.9999999999999251,0.46705568687846577,0.9922341016370768
0.9999999999999999,0.5959899441153469,0.9897195957418502
0.9999999999999999,0.6356332368405805,0.9872606784859127
0.9999999999999999,0.5443000385142784,0.9911115479769529
0.9999999999999999,0.4901547693863632,0.9919058521625144
0.9999999999999999,0.37964843433319656,0.9935730837023843
0.9999999999999752,0.2990072765115106,0.9940886678275198
0.9999999999999999,0.5672336040699982,0.9890938425529523
0.9999999999999999,0.4402439189220218,0.9928993415149767
0.999999999999379,0.3991807035845188,0.9912562946894111
0.9990468678387457,0.27636649684381803,0.9928860735878515
0.9999999999999999,0.5936043269432665,0.9895887463548015
0.9994534361350135,0.4005642682227707,0.9932484333996628
0.9999999999999999,0.5378238123896198,0.9906473362134972
0.9999999999999999,0.4853202207740843,0.9913413289284173
0.9999999999999999,0.638600535832558,0.9877021797065997
0.9999999999999986,0.48154691654078774,0.9911245209390006
0.9999999999999999,0.49034086275909206,0.9916787832936781
0.9999933411057839,0.3648913258934365,0.9936259183255004
0.9999999999997867,0.4577122502006189,0.9913502967882135
0.9998455399695867,0.4104838511994814,0.9923410997427026
0.9993355420033673,0.4349138239242881,0.9930354314484656
0.9999999999999999,0.49634526190453515,0.9907223358211991
0.9993136585472873,0.29604787036290114,0.9929701157837258
0.9993790124617132,0.4467936544609664,0.9912989547453297
0.9999999999999999,0.321778859424699,0.9937300801382875
0.9993827516025562,0.3785625987793016,0.9940679295029564
0.9999999999999913,0.6440643311324487,0.9876622467434811
0.9997514621154253,0.37134534835087957,0.9930489129097472
0.9999999999999999,0.5668685839926326,0.9893758575621074
0.9999999999999999,0.6188242647344122,0.9883654251122821
0.9999999999999999,0.6489894196644169,0.9873066818851356
0.9999999999999999,0.3441459904576732,0.9936178668173931
0.999838250251535,0.3813078583114057,0.9937227006759917
0.9999999999999999,0.5207293042241539,0.9911638634045212
0.9999999999999999,0.5681760900253497,0.9923192398922377
0.9999999999999986,0.4706148491288922,0.9916041602422937
0.9997423522463554,0.2586519591846736,0.9931720697388113
0.9999999999999977,0.4871935098499594,0.9916005590988822
0.9999999999975769,0.5043891087854316,0.9908575981422977
0.9999999999999998,0.5175293791157095,0.9911305029989825
0.9999999999999999,0.5953520722996634,0.9899986406671213
0.9999999999999999,0.5246643935211256,0.990482553238898
0.9999999999999623,0.3569924809098899,0.99325170718026
0.9999999999999999,0.5579504410805106,0.9903117462411687
0.9999999999999999,0.49800840378451494,0.9901680904460138
0.999999999991621,0.3334509028922887,0.9933139735673546
0.999999999999982,0.5646675057674405,0.9898464030602072
0.9999999999999999,0.5398368418120885,0.9893386386351792
0.9999999999999998,0.5622516392025899,0.9906517869518128
0.9999999999999999,0.4603652562035021,0.9921729931872768
0.9999999999999999,0.34848583002740746,0.9934268775262413
0.9999999999999999,0.4824211129912996,0.9906109062677818
0.9999999999998794,0.48122026797373346,0.9914674728009742
0.9999999999999999,0.5225710999422342,0.9912390718791114
0.9997973558154953,0.45980825628749467,0.992532785165692
0.9999999999999999,0.4497268099460743,0.990338037763486
0.9999999999999999,0.4233371459441108,0.9924257037494991
0.9999999999999999,0.4486592759875756,0.9917422239036191
0.9999999999999962,0.5468524251074973,0.9902787961925581
0.9999999999999999,0.5398986741796369,0.9900767926488264
0.9999999999999942,0.5619357689259774,0.9893520187590692
0.9999999999999999,0.3468563714745117,0.9931268712322252
0.9999999999999999,0.6277265328906382,0.986626247474153
0.9999999999993852,0.352564122732607,0.9932415399342835
0.9999999999999999,0.5724397142271666,0.9890636957774614
0.9997929643948109,0.5014559174910951,0.992413546953504
0.9999999999999999,0.5245465898666002,0.9914433697444248
0.9999999999999999,0.6254772364184628,0.9869025146318368
0.9999999999999999,0.4690065611457005,0.991701094731416
0.9999999999999999,0.43349375401105017,0.9921615066295473
0.9995961242324752,0.4356589186663142,0.9921866149029885
0.9999999999999999,0.4031258848266198,0.9930357330435974
0.9999999999999999,0.30872765471183405,0.9932802537480339
0.9999999999999999,0.6077221005135662,0.9869899327443172
0.9999999999999999,0.536180840453612,0.9905650882090384
0.9999999999999999,0.5339517526325103,0.9890411018245434
0.9997497484044893,0.52996441552763,0.9911566985606334
0.9999999999999999,0.6175106338848403,0.9875319938375846
0.999999999999963,0.4436453243761022,0.9911301756815476
0.9999999999999999,0.5807745990299027,0.9885873114530583
0.9999999999999993,0.4963447231259252,0.9905422823060316
0.9999999999999999,0.5505821001580405,0.9897558665523418
0.9999999999999999,0.5351283750753415,0.9890513932971503
0.9999999999999994,0.5040499264210483,0.9911129664830572
0.9999999999999999,0.5814563286538297,0.9896011723570937
0.9999999999999944,0.3265064282870581,0.9929800771962638
0.9999999999999999,0.46276764943445503,0.9921606500331024
0.9999999999999999,0.624801650358034,0.9876271536370871
0.9999999999999999,0.5847751730581299,0.9887119235416595
0.9999999999999999,0.5573261517520882,0.9901414430566338
0.9999999999999962,0.525632223328014,0.9897421146545337
0.9996381875109829,0.478754643839685,0.9918933889848095
0.9999999999999897,0.5350549954564611,0.9892747163100158
0.9999999999999999,0.4300642828731825,0.9927552270943073
0.9999999999999999,0.49802194979907544,0.9916391322588355
0.9999503079308071,0.4960025024897171,0.9907017174488802
0.9999999999999999,0.5574520269652468,0.9896934955570251
0.9999999999999971,0.4629359578588343,0.9910576384252338
0.9983194133699484,0.3887075827006318,0.9930192521163449
0.9999999999999999,0.5257895742765081,0.9896439941738815
0.9999999999999999,0.5237594105258874,0.9919977448842405
0.9992182123644435,0.35453435879982004,0.9938117895831853
0.9999999999999999,0.4453194893147497,0.9921980898265648
0.9999695954959338,0.37205129732051384,0.9935771972451963
0.999833638676111,0.4094350880102651,0.9924246640322582
0.9999999999999999,0.4697118831079386,0.9922714965068343
0.9999999999952639,0.4386398158397109,0.992077566391137
0.9999999999999997,0.5697692626398174,0.9906878884979571
0.9999999999999999,0.5496975770073416,0.9907226608365568
0.999972165406022,0.26495106151045644,0.9941312953942787
0.9999999999999997,0.37851290236997936,0.992380978528737
0.9994121894523086,0.4326361976191386,0.9927692318095354
0.9999999999999999,0.3985242790772561,0.9920859080827648
0.9999999999999999,0.5377543015116462,0.9905568173000197
0.9999999999999999,0.4059889002850962,0.9929159425758383
0.9999999999999999,0.5768330694573414,0.9890587091534265
0.9999999999999981,0.6655410782739906,0.985578368180349
0.9999999999999831,0.4196001966816999,0.9926882182761749
0.9999999999999999,0.28494077947391283,0.994301494645109
0.9999999999999999,0.3980020612541166,0.9927175500290429
0.9999999999999999,0.4216282569281942,0.9924326834752928
0.9996638487653017,0.32898891258260726,0.993846505033645
0.9997774932222583,0.545298168460104,0.9893846138334543
0.9999999999999999,0.5264676104349415,0.9889042366810329
0.9999229365972813,0.4559296890540619,0.9908846830497597
0.9999660643185592,0.2994370404502301,0.9942912393291976
0.9999999999999999,0.394714514428277,0.9924761684694503
0.9995922653368418,0.5300743229127026,0.9908706193589134
0.9999999999999993,0.37016931296661065,0.9927880622681333
0.9999999999999999,0.4751660278598896,0.9918977689830973
0.9999395259719065,0.5044636979550641,0.9919458405339912
0.9999999999999999,0.47112806717314704,0.9909735951906028
0.9999999999999996,0.2829393003589682,0.9940542557353804
0.9999999999999999,0.37983212645619874,0.9938496530215994
0.9995892350840113,0.41553270646519963,0.9926403335362652
0.9999999999999999,0.5835685438959405,0.9874526145528512
0.9998150265895172,0.4860144164879082,0.9916324239351477
0.9998155175436544,0.38866407452710544,0.9935586023225265
0.9996178676301863,0.4701082742717741,0.9920015653857597
0.9994392039052533,0.42002474745734014,0.9926529538743855
0.9993940845760999,0.39572491128738113,0.9921569104787602
0.9999999999999999,0.5277848678229587,0.9909315697736534
0.9999999999999999,0.44364386326422456,0.9916423182473136
0.9996652378058205,0.4237100602852673,0.9920672877871627
0.9999999999978452,0.40901525559068946,0.9920832660399828
0.9999999999999993,0.47403958574919763,0.9906754148236353
0.9999999999999999,0.49781166038772995,0.9912115495429662
0.9999999999999999,0.29159296012465935,0.9942642571166307
0.9990714112245709,0.3986932928435022,0.992460192853882
0.9999999999999999,0.6467343455855545,0.986651243250321
0.9999999999999999,0.4964689206024031,0.9918378708542626
0.9999999999999998,0.5426325243531115,0.9907462606619972
0.9999999999977123,0.45254870906804656,0.991524038447931
0.9999083692690747,0.4829157099144951,0.9916826391234449
0.9993390452785518,0.4458954817474656,0.9912777503633695
0.9997717892552614,0.5070861766632937,0.991277564336491
0.9999999999999999,0.5490875399358875,0.9891540182556731
0.9999999999999999,0.4492464099908347,0.9918978214828018
0.9999999999999808,0.477604725093778,0.9919704811268694
0.9999999999999999,0.4900734968460713,0.9920977036327273
0.999946837200058,0.27604186856056023,0.9944139207292114
0.9997753615678815,0.41732175391222737,0.9919350827372154
0.9999999999999999,0.38600984855515835,0.9934243046053189
0.9999999999999999,0.5280339725864759,0.9899897660647957
0.9999999999999999,0.5343255268208073,0.9903948542493698
0.9999999999999999,0.6884519653208211,0.9840861099650187
0.9999999999999999,0.3530055424018715,0.9929440615723133
0.9999999999999999,0.4742454035410259,0.9923334161505678
0.9987924691566499,0.2740207593971797,0.993833777977313
0.9998321087263278,0.37550011012522877,0.9936967047175025
0.9999999999999035,0.3896711029876723,0.9920487592824582
0.9999999999998055,0.4387573587290759,0.9915888077183762
0.9998586759569408,0.3357523162973502,0.9929757642749538
0.9999999999999999,0.5150804982256154,0.990233575700223
0.999999999999993,0.39320165471265073,0.992728907816011
0.9999999999999999,0.2385998260918174,0.9944354079651572
0.9999999999999999,0.6795082835838909,0.9861477120502753
0.9999999999999999,0.5545019194884566,0.989989643551682
0.9999999999991646,0.22757522647908615,0.9940669249373214
0.9999999999999999,0.6297926558610166,0.9874121642314743
0.9999999999999986,0.34432064322702083,0.9930937263855343
0.9999999999999999,0.49766080568419047,0.9901729005924651
0.9999999999999992,0.469530938730126,0.9914140745617959
0.9999999999999999,0.42780093787085705,0.9917443613447332
0.9999999999999999,0.49000344635610804,0.9904304037814651
0.9999999999999999,0.24876999699245758,0.9949475145465891
0.9999999999999999,0.5651430025756412,0.9901178683636478
0.9999999999999999,0.5664825492996947,0.9899781256294469
0.9999999999999956,0.37880813350634013,0.9933782482913538
0.9997824944659034,0.43757308359929975,0.9912326257035322
0.9999999999999999,0.5201554618268778,0.991178722503437
0.9999999999999999,0.458290749819908,0.9925396214780096
0.9999999999999999,0.5291972900808741,0.9912574954525808
0.9999649110664633,0.3778595984236595,0.9931470321973066
0.9999999999999999,0.6051925365383455,0.9871507418006983
0.9999999999999999,0.41061351257312606,0.9923054934021031
0.9999999999999999,0.49267442192460154,0.9903003699919034
0.9999999999999999,0.5581099795741111,0.9886214010532295
0.9995777717033426,0.43072136465472194,0.9926395857649467
0.9999999999999999,0.6347530867565143,0.9872219642640097
0.9999999999999999,0.3318121413016752,0.9929941285470094
0.9999999999999999,0.6367520040080636,0.987683571977189
0.9999999999999971,0.4960587194588251,0.9905115775191514
0.9999999999999999,0.4453920472564359,0.9909408691026784
0.9999999999999999,0.4893880502200081,0.9911363735313501
0.9999999999999989,0.4791626699180257,0.9915686282264372
0.9989905065831025,0.3912522939549206,0.9930541142360154
0.9999999999999992,0.6094885523034891,0.989017947934292
0.9999999999999998,0.5400263319860978,0.9907639829035636
0.9999999999999999,0.49959407928430655,0.9911430453902924
0.9999999999999991,0.40893327408535396,0.9922540879186196
0.9999999999999999,0.4360299384033392,0.9915887294542947
0.9999999999999999,0.2689003033249177,0.9945878336069152
0.9999999999999999,0.5619007318057322,0.990599242699674
0.9999999999999999,0.42539445508562707,0.992495981583408
0.9999999999999999,0.5173945790196228,0.9901677205785739
0.9999999999999999,0.5241787085315915,0.9898793173303465
0.999999999998828,0.39725493067927625,0.9931619206936355
0.9999999999999999,0.5289363991224099,0.9897104224025489
0.9999999999999999,0.6184095793506492,0.9891665238119085
0.9999999999999999,0.6870428435184714,0.9845772410109038
0.9999999999999999,0.5213856183143165,0.9896677218255964
0.9994981682351654,0.39959368823896574,0.9931159703658111
0.9999999999999999,0.45209956409163005,0.9904672367063846
0.9991090110330838,0.44303562343574115,0.9917801505558962
0.9999999999999999,0.5383488947815954,0.9895655351767243
0.9992340210658823,0.4235326462368349,0.9923421678241945
0.9999999999999998,0.481621171982185,0.9916763948850591
0.9995457497231085,0.4777500117175853,0.9915977868328556
0.9999999999997515,0.29225909472846395,0.9940174301504311
0.999999999974942,0.5062752856805269,0.9916985968611423
0.9999999999999987,0.28173160463096186,0.9943547777684817
0.9999999999999999,0.59506727829495,0.9880393120305839
0.9999999999999999,0.6755039018859706,0.985725378352058
0.9998222931587355,0.41324537266895506,0.9922319582046958
0.9999999999999999,0.4508316405138836,0.9917636282392976
0.9997543398179412,0.22615618376065635,0.9952302361087354
0.9999999999999999,0.5046370191405065,0.9902729821280576
0.9999999999999999,0.5500942340323266,0.9884251117502676
0.9999999999999997,0.5307170350935709,0.9902318954687536
0.9999999999999999,0.5849443518723192,0.9887412854098008
0.9999999999999999,0.49890370798939565,0.9904823781751279
0.9999999999999999,0.5416854942539184,0.9897383601242133
0.9999999999999999,0.4915685694822321,0.9920519695488207
0.9999999999999996,0.43210947036574965,0.9930029384022984
0.9998113150885375,0.26867247403923805,0.9950134670137528
0.9999999999999999,0.6688165299137466,0.9840389660803746
0.9999999999999999,0.590644389446531,0.988325734744221
0.9999999999999999,0.3434717791916509,0.9934196667279299
0.999638777351531,0.3318922407307635,0.9927479389176639
0.9999999999999999,0.5703755530154591,0.9885073687979964
0.9999999999999999,0.42812898931114174,0.9921367703883139
0.9999999999999999,0.4715937963942954,0.9916346563579373
0.9999999999999999,0.568292196054176,0.9892302497370173
0.9999999999999999,0.5318995255291934,0.9910791268680191
0.9999999999999999,0.43946302751485045,0.9920043164421669
0.9999999999999999,0.47483830234406327,0.9908462909278329
0.9999999999999202,0.3775682503081722,0.993651041793256
0.999407878057278,0.3839721700618807,0.9922319158156101
0.9999999999999999,0.45402801137839893,0.9920376220038025
0.9994714167987458,0.46118501455773697,0.9919030038659764
0.9999999999999999,0.5099464848586923,0.9905318208821199
0.9999999999999999,0.6067446355954547,0.9896394001141929
0.9999679616466418,0.39383620990222346,0.9925676640909159
0.9999999999999999,0.5203407935978905,0.9896941979712287
0.9999999999999999,0.345935676508154,0.9937060943936714
0.9992390433174266,0.48995571677900207,0.9909376572513309
0.9999999999999951,0.4312302457234408,0.9923781315996892
0.9999999999999999,0.4198811391436466,0.9931259226254175
0.9999999999996428,0.4696894135444211,0.9922374984345127
0.9999999999999999,0.6256965354027523,0.9861818872216644
0.9999999999999999,0.6302398593478546,0.9883595882326477
0.9999999999999999,0.338862623630883,0.9934707901581238
0.9999999999997373,0.32884920694673786,0.9937467628399078
0.9999999999999999,0.3701691320645856,0.9932082528106153
0.9999999999999999,0.5305476286888137,0.9894637801572561
0.9995765556010986,0.4034152641441287,0.9927295972139611
0.9996348457181403,0.4624084373385449,0.9926246830018287
0.9999999999999597,0.43999070474316854,0.9927392838889976
0.9999999999999999,0.4684010779545552,0.9920910092455292
0.9998100149165513,0.3875220879346968,0.9923480734345359
0.9999999999999923,0.4684062782269626,0.9914869504447472
0.9999999999999999,0.5066542134968408,0.9899596019520716
0.9999999999999999,0.5889951753961608,0.9882135354767256
0.9999731265809281,0.4423498676772389,0.9918712433331665
0.9999999999999999,0.6000139216136436,0.9901431923573872
0.9999999999999998,0.39804367567005056,0.992519818513499
0.9999999999999999,0.5703166337928492,0.9893175016252044
0.9999999999999999,0.32841041470181703,0.9936740762042067
0.9999999999999999,0.4628382785788886,0.991535030807369
0.9999999999999999,0.6747272585652552,0.9846153429211569
0.9999999999999999,0.5980777513559514,0.9885338671734354
0.9999999999982063,0.39024406085058105,0.9929087200514981
0.9999999999999999,0.5093398109755001,0.9911273710759647
0.999999999998781,0.4046001772333979,0.9934949469743771
0.9999999999999999,0.48949945260769856,0.9919403341536666
0.9999999999999999,0.4631912652183391,0.9917853405833315
0.9999999999999999,0.6618697257501517,0.9866435177247398
0.9999999999996079,0.4629158257228498,0.9912827116028938
0.9999999999999999,0.45764396069797386,0.9925300239028186
0.9999999999999999,0.5743866149950269,0.988211018619855
0.9999999999973809,0.5227209870967432,0.9909959098085989
0.9999999999994668,0.47324805496637795,0.9922298422547813
0.9999999999999999,0.6238655569453045,0.9867873002659509
0.9999999999999999,0.41810061063439224,0.9932836907508152
0.9999999999999998,0.6553514934895732,0.9864885689418504
0.999958065260842,0.3616499395762911,0.9930156563280225
0.9999999999999999,0.4863475297833077,0.9913284261508533
0.9999999999999998,0.31517539532894534,0.9936592752918362
0.9999999999999963,0.23506231663092203,0.9940446579986055
0.9999999999999999,0.5222618580277134,0.9906552500583453
0.9999999999999999,0.46806890095399845,0.9913376052575711
0.9999999999999999,0.576570535392582,0.9883192183464021
0.9999999999999999,0.5738097925829788,0.987866389174918
0.9987308641253534,0.405495056919206,0.9924682834588803
0.9999999999999999,0.5048605226212789,0.9919703115255325
0.9999999999999999,0.5882070182905423,0.9889161040767137
0.9999999999999999,0.6128641825925011,0.9880619318774838
0.999999999999999,0.4937131097904938,0.9917266901939613
0.9999999999999999,0.4401091989046892,0.9922585401431633
0.9999999999999999,0.6542867889562531,0.9866353895003489
0.999850861208717,0.4881030825246324,0.9907585087157543
0.9999999999999999,0.5771220931850272,0.9874341705964763
0.9999999999999999,0.5092017393148384,0.9897795328056768
0.9999999999999999,0.39560935913175344,0.9926075362779606
0.9999999999999999,0.5251051439991522,0.9899030527211353
0.9999999999999996,0.4315957225953624,0.9909992840044513
0.9994275228454564,0.2370950156758915,0.994741607868536
0.9999999999999999,0.5985305183562666,0.9885926684872539
0.9999999999999999,0.5633670904449288,0.9886165955401135
0.9998491417726033,0.4639469512688549,0.9919250573291442
0.9999999999999467,0.36531612595157276,0.9930345111296499
0.9999999999999999,0.5838808813791156,0.9884837524147718
0.9999999999999999,0.6363006322243948,0.9864035118003938
0.9999999999999999,0.5680315408041876,0.9885462725406682
0.9999999999987308,0.5383639961673881,0.9921065461732507
0.9999999999999999,0.6357698253932113,0.9860839194118048
0.9999999999999999,0.6347011477556629,0.9855611479077081
0.9999999999999999,0.3327344388414521,0.9941998143306576
0.9999999999978162,0.3819371620004973,0.9929011604468284
0.999954398347325,0.28371885969658256,0.9943953768184317
0.9999999999999999,0.3881434426909765,0.9926737167383469
0.9999999999999999,0.43668880562678336,0.9925917748609184
0.9991108556080133,0.39229865510816136,0.9931017964199695
0.9999999999999999,0.40629465919299806,0.9919110524718897
0.9999999999999999,0.46950105086509836,0.9901522855203256
0.9999999999999966,0.3416089933768384,0.9937059216136442
0.9993709460402983,0.296120732751738,0.9928920643791108
0.9999999999999999,0.5171047538471162,0.9898995018657215
0.9991587112513832,0.2865477172090524,0.9930624204796452
0.9999999999995398,0.4522442785441679,0.9927864880458804
0.9999999999999999,0.4815656217704245,0.9925313233945514
0.9999999999999999,0.6639937154139486,0.9855969954231909
0.9999999999999999,0.5701033040529204,0.9894617891646219
0.9999999999999999,0.4407520729328189,0.990785968547833
0.9997033057705436,0.45656278033142067,0.9918272058482098
0.9999999999999999,0.6012415703225766,0.9888940058964771
0.999999999999999,0.484671440995559,0.9908905482266079
0.9999999999999998,0.585553810914511,0.9897796381212236
0.9998289353942117,0.356928136598889,0.994360917369467
0.9990886718251147,0.49768922813575334,0.9923260483980535
0.9999999999999999,0.49132374135052864,0.9914997107624092
0.9999999999999902,0.34282012475850926,0.9936537966597786
0.999292725656226,0.3522622924384542,0.9942977681855375
0.9999999999999999,0.5198104694394371,0.9897695098540719
0.9998933273621271,0.40222737865651476,0.9935290938651399
0.9999999999896332,0.28598808102397777,0.9946394444588167
0.9999999999999987,0.39640251676753174,0.9929271908825201
0.9999999999999927,0.47755687648272066,0.9913536421549222
0.9999999999999999,0.3700948991279926,0.9933602021097824
0.9999999999999999,0.5163663772545646,0.9889392560720257
0.9999999999999999,0.5674377510285575,0.98846284729504
0.9999999999999999,0.5241416858397278,0.9916989098192098
0.9999999999999957,0.5500397681813446,0.9896503135488491
0.9999999999999999,0.59673661052265,0.9875082962868554
0.9999999999999909,0.6475193897569534,0.9877426882811813
0.9996475268252379,0.37741074819141945,0.9937306451127071
0.9999999999999993,0.5629931126925779,0.9903693350823644
0.9999999999999981,0.4851065344324513,0.9901844364462214
0.9999999999999999,0.5335936784998735,0.989738408012574
0.9999999999999994,0.5869638183051542,0.9894690675535069
0.9999999999999999,0.5932104581956019,0.9872023943720091
0.9999999999999994,0.5550485784166832,0.9901724852824447
0.9999999999999999,0.5874681596534621,0.9911502310986866
0.9999999999999999,0.5691477741774678,0.9896212925979562
0.9999999999999937,0.48026926517662444,0.9908536218209224
0.9998339911962483,0.45170783070396825,0.9920193604502656
0.9999999999999999,0.6107430980488703,0.9879377643357177
0.9999999999999999,0.6270625520807911,0.9869293024176248
0.9999999999999999,0.5013462559925363,0.990852919636638
0.9999999999999999,0.5069976055496896,0.9911589112270325
0.9997353411141858,0.30748920263491747,0.9942576354893969
0.9999999999999998,0.4636489628794455,0.992230581707318
0.9999437863357253,0.39458532667076135,0.9926828799923614
0.9999999999999999,0.4873449668165335,0.9917417490101051
0.9999999999999973,0.42847239075037197,0.9922491819163901
0.9999999999999999,0.5891082550525933,0.9881600921248775
0.9999999999999535,0.23656365476359306,0.9946590608054314
0.9999999999999999,0.43641235041309673,0.9918638796590181
0.9999999999999999,0.4040030332489237,0.9927660076312445
0.999999999999993,0.3291037470690999,0.9933284853202453
0.9997460434430098,0.3796113951950253,0.9935701272924208
0.9999812811532344,0.41304298118817295,0.9929402014561624
0.9999999999999999,0.46887934638765744,0.9918844555210344
0.9999999999999976,0.4957634155643638,0.9912259072836785
0.9999999999999999,0.493855620693936,0.9906003336875717
0.9999999999999999,0.27468483067742366,0.994356507410339
0.9999999999999999,0.4602029320794865,0.9915625656738383
0.9999999999999999,0.45406371319048344,0.9919931764679811
0.9991731343998185,0.4503011851207969,0.9925596488111637
0.9999921257025729,0.5290189670090902,0.9903824787266311
0.9997292906970319,0.4192454271476814,0.9930933079051624
0.9999999999999999,0.5523455719413544,0.9891927359061684
0.9999999999999999,0.5009056349144343,0.9910680915238087
0.9999999999999999,0.29287521157967933,0.9947085544303462
0.999999999999927,0.4536248968875964,0.9920698088330446
0.9999999999999999,0.2472385078166049,0.9946532938611987
0.9999999999999999,0.49278623753904227,0.9921318856958695
0.9999999999999999,0.6131621943675679,0.9877466748002812
0.9999999999999999,0.5609696715814865,0.9902289897377401
0.9999999999999999,0.534446708939802,0.9902489165019325
0.9999999999999999,0.5557466881968595,0.9894823846740045
0.9995881365431357,0.46894735278635,0.9916345301682196
0.9997724345921619,0.3559901034683646,0.9924739457870401
0.9999999999999913,0.509460284680501,0.9914166073935204
0.9999999999999999,0.6121397613790461,0.9874724611714712
0.9999999999999999,0.4398369596403321,0.991603818690638
0.9999999999999999,0.5371403468273591,0.9890997699160593
0.9997858554249447,0.40005846991729643,0.9934557956064859
0.9997554490228823,0.3019584697480228,0.9939527422997397
0.9995020864006747,0.3810639420963255,0.9934991319999217
0.9999999999999999,0.6108212093001016,0.9886168198155829
0.9999999999999971,0.5154784404363038,0.9903839736902887
0.9999999999999999,0.5640809447324325,0.9898861956787172
0.9999999999999999,0.5078054111786465,0.9918400908004279
0.9999999999999999,0.5599490219759881,0.9888119405393485
0.9999999999999999,0.5291239259743049,0.9905545368680477
0.9999999999996978,0.47877837298127524,0.9913312211959283
0.9999999999999999,0.2596920575200722,0.9935124677599524
0.9999999999999999,0.4962315037244638,0.9916063197960037
0.9999999999990816,0.5098020587477187,0.9906638126548509
0.9988372224186763,0.5518576032109077,0.9906156042537916
0.9999999999999999,0.47746601095844793,0.99145301903859
0.9999999999999999,0.65033251298439,0.9855921591251067
0.99975154467505,0.4244579049251807,0.9925813340994027
0.9999999999999768,0.28736228640872635,0.9937559253554954
0.999668204799872,0.3253413743065663,0.994375081446598
0.9999999999999999,0.5529653123821722,0.9890889105537919
0.9999999999999999,0.3854670455442069,0.9934173370764675
0.9999999999999999,0.38340665760882203,0.9922865072705558
0.9999999999999999,0.17241472929190932,0.9955253209552347
0.9999999999999999,0.5965071876171435,0.9890915630536804
0.9996277251524187,0.4745891041171599,0.991897271520739
0.9999999999999999,0.4206276764875172,0.9917264165270403
0.9999999999999999,0.44511181202946787,0.9926568383405214
0.9999999999999999,0.4884668722822774,0.9909597905612678
0.9999999999999999,0.6121953793549658,0.9902235041641084
0.9999999999999999,0.41827249107192543,0.9922036022772683
0.9999999999999999,0.536383966656087,0.9902917238314728
0.9999999999999999,0.4955087261866279,0.991745520214855
0.9999999999999999,0.35425999649161194,0.9928696755485769
0.9999999999999963,0.5394397840998009,0.9901296730854329
0.9999999999999999,0.6773903876579377,0.9849442372792078
0.9999999999999999,0.6061369748573835,0.9888622604115387
0.9999999999999999,0.5497749609959419,0.9904743840340128
0.9999999999999997,0.46990682484405855,0.9909928596461759
0.9999999999999994,0.497857044685075,0.9899336538207814
0.9999999999999999,0.5393620575338011,0.990176206253392
0.9999999999999999,0.6059499128769231,0.9869666412586461
0.9999999999999999,0.5628442478388415,0.9894627024385065
0.9999999999999999,0.4976505681328098,0.9915114085235146
0.999999999999999,0.41820771400096685,0.9926453952502189
0.9999999999999999,0.5780634400165,0.9883346710231099
0.9999999999999999,0.5541711959735859,0.9891324093481326
0.999066510878769,0.3985213881034325,0.9920914945688317
0.9999999999999999,0.6801940223911441,0.9851336073072557
0.9994556035912294,0.35862150781943714,0.9926021451252829
0.9999999999999999,0.5228865541914827,0.9909233060812993
0.9999999999999999,0.4780915997575216,0.9916442933238883
0.9999999999999999,0.5648990939918047,0.9904256717706288
0.9999999999999999,0.35798147648660733,0.9933800017727998
0.9999999999999999,0.3982611660632097,0.9931699661793275
0.9999999999999999,0.5837716767867741,0.9887365167079067
0.9995753739690633,0.46148812781993787,0.9923097398854147
0.9997122746233391,0.4726592027749547,0.9924455378617945
0.9999999999999999,0.47996921040975893,0.9924585047715787
0.9999999999999999,0.4354878640453564,0.9932663356946932
0.9999999999999999,0.4532106819875009,0.9914305815957685
0.9999999999999999,0.4483188548523889,0.9927821022778092
0.9999999999999984,0.39397871569978654,0.9926625949135128
0.9999999999999999,0.567036052504296,0.990541382140341
0.9999999999999999,0.5117429102354192,0.9902349877778138
0.9998642339730546,0.3276251334387735,0.9935779488444454
0.9999999999999999,0.6737523882701723,0.9857419185538129
0.9999999999999999,0.39650401380752753,0.9932818796151963
0.9999999999999999,0.4941159973756814,0.991692459036252
0.9992348036461652,0.4564493326596291,0.9924326155163296
0.9987896238311855,0.28248301712093127,0.9937416971756936
0.9999999999999919,0.3494774684803756,0.993619608964403
0.9999999999999999,0.5720297576358422,0.9902893349943841
0.9999999999999987,0.502942519700916,0.9899765166606496
0.9999999999999996,0.34487227417030225,0.9936357267600798
0.9998995369615096,0.49947198818390937,0.9917528330054717
0.9999999999999999,0.23838541703485036,0.9947075926087715
0.9999999999999999,0.5102473335912643,0.990100702781371
0.9999999999999999,0.6450359701440433,0.9869503631321925
0.9999999999999999,0.4907001001070729,0.9898393042521536
0.9999999999999999,0.4297233936455542,0.9926029669834403
0.9999999999999999,0.564482671868841,0.9896211259703906
0.9999999999999967,0.2804235262336073,0.9945593179382947
0.9999999999999999,0.4567325711686714,0.9911064388471628
0.9999999999999699,0.47393238348155414,0.9919381592324966
0.9990745850854793,0.44942403309111495,0.9929117707821272
0.9994111288961915,0.32464720235159483,0.9932436314861024
0.9999999999999949,0.5036036354380385,0.9916476609793498
0.9999999999999999,0.3286592256926087,0.9940643743083021
0.9999999999999999,0.5549007445898785,0.9894357338319506
0.9999999999999999,0.49956341699371354,0.9900379588242244
0.9999999999999981,0.3951746640907553,0.9932450508989583
0.9999999999999999,0.4056268155112624,0.9932133745196413
0.999999999999992,0.5062158473345529,0.9915093725225116
0.9999999999999999,0.431721374086452,0.9910633822046104
0.9999999999999999,0.6283843443420162,0.986107691759274
0.9999999999999999,0.540051768167137,0.9893282603035947
0.9998629434729482,0.46113293590632287,0.991227273681084
0.999535246947635,0.3602902436978364,0.992673483858646
0.998975393481425,0.39592496776329505,0.9926496304034447
0.9999999999999977,0.6109832146892626,0.9891235634428195
0.9999999999999543,0.4204028356373531,0.9932283275837879
0.9999999999999999,0.5840662144131471,0.9889077272048157
0.999977349176237,0.4893095245112759,0.9916581084802385
0.9999999999999999,0.5510281621630067,0.9907164888633017
0.9999999999999999,0.2174098779809789,0.9944688011115168
0.9999999999999993,0.550668945346505,0.9898598822231625
0.9993948616972876,0.4423286838680086,0.9920055685379072
0.999556788440888,0.42435367216597253,0.9930132354627476
0.9999999999999999,0.5629931211729575,0.9891764631767929
0.9999999999999999,0.6030372904347534,0.9875924255616229
0.9999999999999999,0.5195779578610852,0.9908591713553525
0.9999999999999999,0.6504227793027137,0.9867208149295388
0.9992939861618519,0.3168838597632706,0.9932566150237258
0.9999999999999999,0.5903053450004677,0.989525556376658
0.9999999999999999,0.5880087974250472,0.9887882712307039
0.9999999999999066,0.5820453580285669,0.9897717822846818
0.9999999999999999,0.5069659032983833,0.9907971619839641
0.9999999999979693,0.4472205531483744,0.9929260033698676
0.9999999999999999,0.6099094537282144,0.9867480951015914
0.9996913758237005,0.370932286517694,0.9926082516255679
0.9999999999999999,0.6422355222827062,0.9860217630677123
0.9999999999999022,0.3978929266768474,0.9934780667334683
0.9999999999999977,0.47164531466838944,0.9907722083605714
0.9999421992883553,0.5030895908506837,0.9919826228170912
0.9999999999999999,0.5522236048745212,0.9892085608310696
0.9999999999999999,0.5521753861020873,0.9895498489264867
0.9999281145301023,0.3937409056839114,0.9927703767653631
0.9999999999999999,0.4679759000811342,0.9911016507177483
0.9999999999999999,0.5536687751114363,0.9893334393150459
0.9999999999999999,0.6061397452781978,0.988437723613018
0.9999999999999999,0.5776453185091897,0.9882106072652767
0.9999999999999999,0.5139875767679556,0.9902472725306098
0.999974748945611,0.3515872264165241,0.9932145026120862
0.9999999999997335,0.4704699891279492,0.9926213890480247
0.9997107246298487,0.3606948788971105,0.9940170876104708
0.9999999999999999,0.5990184035848932,0.987913392266755
0.9999999999999999,0.5952715088350623,0.988599810891816
0.9999999999999997,0.5532832780472928,0.989697176401229
0.9999999999999999,0.5952735091932464,0.9881705804733677
0.9999999999999998,0.3068589107609858,0.9942841479686336
0.9999999999999979,0.5291087613396439,0.990335760112845
0.9999999999999999,0.5999754105005259,0.9884874203010903
0.9999999999999999,0.6168583186449406,0.9869029875471581
0.9999999999999997,0.6648308920633156,0.9843418534871097
0.9999999999999999,0.6037409750316252,0.9874878164726614
0.9999999999995515,0.4224662295818459,0.9919804012318642
0.9999999999999999,0.6284456201990621,0.9862302172861646
0.9999214299723739,0.42279221720031274,0.992571469728741
0.9999999999999999,0.2972919392022298,0.9940284286774376
0.9999999999999898,0.4842887515319457,0.9917107634653982
0.9999999999999929,0.4869632200323083,0.9921119825175053
0.9991898429508685,0.5104600814623871,0.9926407117703109
0.9999999999999999,0.445833655153365,0.9921771655115896
0.9996825487536382,0.41555143195191346,0.9926038444945287
0.9999999999999836,0.4932090254858447,0.9913626126295626
0.999999999999993,0.4437818071012244,0.9917886346526927
0.9999999999999999,0.46334490222456337,0.9924586710103669
0.9999999999999999,0.5703434202011668,0.9888059301414005
0.9999999999999999,0.4414341751733493,0.9915322593524971
0.9999999999999999,0.31433231395701466,0.993709286639152
0.9999999999999999,0.4951986400230475,0.9906290634138809
0.9999999999999999,0.5883088476179577,0.9892788761977392
0.9999999999999999,0.6132672870726926,0.9866811858073566
0.9999999999999999,0.5123055976446071,0.9920227357470505
0.9999999999999999,0.5533476527289671,0.9904934739102692
0.9990539528662922,0.3073433354019149,0.9944004991683199
0.9999999999999999,0.4974926100392049,0.9915529877822383
0.9999999999999959,0.4652386619575345,0.9920750118025811
0.9997062480844967,0.33708414805465825,0.993675038452936
0.9999999999999997,0.4449152224339042,0.9923745232344415
0.9999999999999994,0.43544973757563926,0.9917760628216546
0.9999999999999999,0.5751241618197904,0.9888413483911068
0.9993814578676847,0.42135263209341667,0.9932685429517936
0.9999999999999999,0.5343908574694779,0.990470395580204
0.9999999999999999,0.5319236315533201,0.9903835597974586
0.9984226697430717,0.3212218460839117,0.9931898177641328
0.9996162796820783,0.37708489419265834,0.9934644691260746
0.9999999999999999,0.613965067125014,0.9874502982889835
0.9999999999999999,0.5182778021133854,0.9902901711238931
0.9999999999999999,0.40017477663596107,0.9923889663821931
0.9999999999999999,0.4053518083780523,0.9921752704485663
0.9999999999999998,0.486830097867926,0.9906125232285855
0.9999999999999999,0.5434961659672274,0.9896357770107879
0.9999999999999974,0.5609100689461847,0.9907430568548223
0.9999999999999999,0.4814547203666321,0.9920602326990469
0.9999999999999996,0.49446287552498014,0.991723947216122
0.9999999999999999,0.3863711640175402,0.9915184934962116
0.9999999999999998,0.4363873187918825,0.9920495129495753
0.9999999999999999,0.37017113680719876,0.9935974220419878
0.9999999999999853,0.5421169635819584,0.9901464870438417
0.9999891045481204,0.29990586120230434,0.994177207085573
0.9999999999999999,0.5054008509144381,0.9915325897623574
0.9999999999994652,0.5345196793804184,0.9901601598255169
0.9999999999966307,0.41710737885362037,0.9915950495208062
0.9999999999999999,0.49604338650678487,0.9912837542269214
0.9999999999999999,0.5454691373773192,0.9897824541868696
0.9999999999999999,0.5734705712996663,0.9892776461806144
0.9999999999999998,0.5345212891671346,0.9893518416558176
0.9999999999999999,0.46465933807465876,0.9916105064238473
0.9999999999999999,0.5040724257918545,0.9906780302123548
0.9999999999999999,0.487017623605712,0.9909190853461373
0.9992353586538801,0.4737797386193599,0.991520219256915
0.9999999999999999,0.41850870830807535,0.9921877181463968
0.9999999999999999,0.568506625863534,0.9884082497039923
0.999402215845341,0.4475122949970017,0.9917512405078016
0.9999999999999999,0.6001088299509082,0.9880539443206358
0.9999999999999999,0.47057302231992054,0.9919813400720626
0.9987448356030034,0.47812423741381216,0.9912771307938165
0.9999999999998156,0.3849049879773623,0.9932457187856026
0.9987723095096981,0.37709632075469135,0.9936503676187951
0.9999999999999999,0.37553468748766017,0.9933295002421576
0.9999999999999999,0.4797534463120389,0.9919906614890449
0.9999999999999999,0.5743409464393366,0.9893569173368126
0.9999999999999999,0.5385468337393547,0.9894914728220807
0.9999999999999999,0.5067394227187693,0.9899803897062535
0.9996016933482809,0.3180480561618397,0.9929585016564365
0.999999999999958,0.40826893249425505,0.9914416794468875
0.9999999999999999,0.28157581632009604,0.9943339344804053
0.9993557129512186,0.3261211892588157,0.9929031024674212
0.9995476545647828,0.4711334808196433,0.992061096727737
0.9999999999953608,0.42436552308484377,0.9923366360606982
0.9997934590301574,0.42432457965543435,0.9921609363993737
0.999999999999995,0.4835627857656582,0.9918460472461493
0.9999999999999999,0.5640789362115831,0.9888189509237815
0.9999999999999999,0.4375940148620238,0.9912379676247824
0.9999999999999999,0.3771252920935872,0.9928183526991537
0.9998945265889801,0.4459480138581366,0.9915705478503062
0.999999999999851,0.47816655105464045,0.9912086539527
0.9999021400003337,0.5460478279856439,0.9902125853890104
0.9999999999999574,0.36568690429703965,0.9933365833494403
0.9999999999999999,0.6413238227068708,0.986635805016142
0.9999999999999999,0.44156991969013765,0.9911509134610192
0.9999999999999999,0.527522570342922,0.9903129881744324
0.9999999996313013,0.5024364371120115,0.9919575038705876
0.9991551557314285,0.49653011790426516,0.9905412329196926
0.9998339111616772,0.3648373029669546,0.9927663596925665
0.9999999999999963,0.442098736894916,0.9909517373142583
0.9995380148726775,0.39720087409532895,0.9917592395131072
0.9999999999999999,0.5601420111635829,0.9902911401445242
0.9995719992986207,0.5405484744735709,0.9898680428456367
0.9999999999999999,0.6802683908335223,0.98435647062166
0.9998288299786218,0.4089658807290272,0.991427896991238
0.9999999999999999,0.44958946780710424,0.9922134717399423
0.9999999999999999,0.5533406669655108,0.9895075612220368
0.9999707600171641,0.4898171310652536,0.9909177690497947
0.9999999999999999,0.5686799263861785,0.989244745851211
0.9998698337147041,0.3593805977482383,0.99328923714841
0.9999999999999999,0.5833798265040802,0.9897604824531753
0.9999999999999999,0.5199707431899484,0.9906066086811628
0.9999999999999999,0.4801428633534004,0.9916414269037568
0.9996903410806032,0.43807492827250827,0.9922996084641363
0.9999999999999928,0.4564044204533461,0.9915083183650779
0.9995981784737898,0.5118072445839649,0.9900877964460286
0.9999999999999999,0.5615861895708527,0.9893507873521626
0.9999999999999999,0.5893371001221591,0.9896152806356544
0.9999999999999999,0.44665320110619855,0.9924217650016334
0.9999999999999541,0.35808077326052407,0.9933651808046099
0.9998682092347335,0.38548559605190497,0.9928071729729446
0.9999999999999999,0.5696903281594196,0.9901942573078568
0.9999999999999999,0.2629384593646715,0.9942323688965011
0.9999999999999851,0.401477799445065,0.9933086405747567
0.9999999999999999,0.457850308721089,0.9917846826730133
0.999870241597702,0.33436797984941935,0.9942227902081665
0.9999999999999999,0.5053400373054504,0.9915882036405524
0.9999999999999999,0.5432180016192921,0.9897173275348792
0.9996057621083725,0.4211403996624331,0.9927088630517817
0.9994848397805853,0.3978102507161535,0.9934746789066786
0.9999999999997949,0.4895032143870761,0.9914265317012945
0.9999999999999999,0.6098796026200145,0.9881932483327341
0.9999999999999999,0.6067119930161172,0.9870568187130273
0.9999999999999999,0.5261025300741046,0.990806931135588
0.9999999999999879,0.3870990754037552,0.99290614343852
0.9999999999999982,0.4354363666469362,0.9932939008909744
0.9999999999999999,0.5912298106184972,0.9877251658600087
0.9995617341447068,0.47395409077436557,0.9922483104890046
0.9994410470163596,0.37386771513490724,0.9930306214871378
0.9995401242998002,0.4886570597099736,0.9910046137043275
0.9999999999999999,0.5280657545412573,0.9905275877823637
0.9988899923736425,0.4489890414042444,0.9916812174858662
0.9999999999999999,0.5188094990398756,0.9897064451581936
0.9992389861809545,0.4381249893446982,0.9933274348490767
0.9998450935205422,0.28280042745640144,0.994050841556931
0.9999999999999999,0.4609990569452289,0.991823199718767
0.9995621337310354,0.3840837962880568,0.9920928124816003
0.9999999999999999,0.40513782557382366,0.9930731363506445
0.9999999999999999,0.5656123614287777,0.9896658140684176
0.9999873582185245,0.4151140112503086,0.992542478185547
0.9988391551494088,0.36898167471457044,0.992818431053239
0.9999999999999999,0.5550923953074853,0.9904940380504629
0.9999999999999999,0.5072819654857993,0.9907011342424907
0.9999999999999999,0.5755779522384027,0.9882990133477181
0.9999999999999999,0.5499653478229086,0.9898725275718627
0.9999999999999999,0.47373036343699465,0.9903548779581058
0.9999999999999999,0.4728935204028567,0.9921609585307165
0.9998015766935163,0.3585263267934761,0.9938635765125008
0.9999999999999999,0.48832233263655717,0.9896455990977872
0.9999999999999999,0.581028907628964,0.9886646917947907
0.9999999999999999,0.5894847207965925,0.9903031054564483
0.9996322890259469,0.49072473864307775,0.9916195847418743
0.9999999999999999,0.5579588624743619,0.9899358076472067
0.9999999999999999,0.5792978651102817,0.9889639579246733
0.9999999999999999,0.512488262708111,0.9906428645396808
0.9999999999999999,0.5885742313239886,0.9881508018604457
0.9999999999999999,0.4400671058485449,0.992643040686408
0.9999999999999999,0.3408616871775821,0.9929949610510747
0.9999999999999758,0.3830489090927327,0.992140593978277
0.999883541248383,0.30792752468634527,0.9935870850745155
0.9999999999999999,0.3445196765082549,0.9935584376870743
0.9999999999999999,0.3200584513915995,0.993677481837736
0.999081300753412,0.4214374902572988,0.9930493998646832
0.9999999999999999,0.24463615720010853,0.9937856759831911
0.9999999999999963,0.5867560534018695,0.9886554565633929
0.9999999999999999,0.5187489691273534,0.9897764251063504
0.9999999999999994,0.36218349904407365,0.9931050179790717
0.9999999999653179,0.3132753209377909,0.9939477302922533
0.9999999999999999,0.6369740067305243,0.9863567199236913
0.9999999999999999,0.5923802636908875,0.9884477310847157
0.9996305628872291,0.5128010632826582,0.9906266437238024
0.9999999999999999,0.5810380284745648,0.9883476960157853
0.9999999999999999,0.5179674595473909,0.9899401907012491
0.999921387465791,0.4629722382178633,0.9914615891548558
0.9999999999999999,0.45107581029326765,0.9922944303611704
0.9999999999999879,0.3954722115426355,0.9934523503707516
0.9999999999999999,0.599334542022562,0.9886536578532514
0.999163376449544,0.3820260467739241,0.9925501551614768
0.9998965253452473,0.3253149132832609,0.9939389037069598
0.9999999999999994,0.540304291472085,0.9908441764854247
0.9999999999999999,0.6165529991188338,0.9868336123523994
0.9999709185381027,0.470631642431735,0.9912138204035683
0.9999999999999999,0.43772927521334365,0.9923226630919937
0.9999999999999999,0.6148047879256763,0.9869204001242244
0.9999999999999997,0.5560350086348658,0.9884740754011285
0.9999999999999999,0.4663760019588757,0.9911059886666627
0.9993339049027588,0.3577338933587566,0.994036562262368
0.9999999999998722,0.3497174900997487,0.9935472050109919
0.9999999999999927,0.3882614126960792,0.9924555424728836
0.9999999999999999,0.4400635683853968,0.9916849526921173
0.9999999999999998,0.5678235823768558,0.9889432974138829
0.9999999999999969,0.5555812400584986,0.9898804274854707
0.9999999999999999,0.528589128114686,0.9903165435642932
0.9999999999999999,0.6508005669092536,0.9860504989691645
0.9999999999999999,0.4997733995113639,0.9920322517665873
0.9999956717349289,0.4589904480353675,0.9904842391957033
0.999712144920273,0.4140117779691524,0.9919379734339983
0.9997893640625221,0.43762613931792554,0.9926799208238063
0.9990784640119921,0.37643018362915837,0.9933587884995546
0.9999999999999999,0.495884469548005,0.9917086900588984
0.9998050850431149,0.5182656193746331,0.9905315751884429
0.9998820898082313,0.39255125470229063,0.9935058741093054
0.9999999999999996,0.6629556740269723,0.9845103841956883
0.9999999999999745,0.45979729935523733,0.9915551717599647
0.9999999999999999,0.45763367678733835,0.9920113361557427
0.9992628363712333,0.4788890151866778,0.9909685905354088
0.9985325039070344,0.3791876111737794,0.993791576244158
0.9999999999999999,0.44952567994823367,0.9917870509192317
0.9999999999999999,0.47197020096228015,0.9920394285271208
0.9999999999999999,0.666045525896981,0.9845887779437332
0.9999999999999999,0.5836120712922931,0.9886116469176922
0.9999999999999999,0.46132490158176653,0.992001492093819
0.9999999999999999,0.5694704920268285,0.9884364415465772
0.9999999999999999,0.458633989585588,0.9923797981022816
0.9999999999999999,0.5337705074477385,0.9908410680521855
0.9999999999999982,0.5066417117742936,0.9907925575288138
0.9999999999999999,0.40769240489214015,0.993267031056171
0.9999999999999999,0.31824899119647737,0.9934120485903811
0.9995170895869228,0.48929191727471383,0.9923556167858814
0.9999999999999999,0.5356438464557884,0.9902127549818168
0.9987413825266708,0.40446436622397597,0.9924315729047681
0.9999999999999999,0.6099426123645691,0.9896171213824498
0.9999999999999999,0.23383764816854335,0.994333511184843
0.9996500176908901,0.39192515476045947,0.9931499858990404
0.9999999999999999,0.5447405216599619,0.989518850795404
0.9999999998585332,0.4058157148936931,0.992583255189238
0.9999999999999999,0.5048575134879038,0.9902933677478621
0.9999999999999999,0.4733681105043315,0.9911967133508729
0.9999999999999997,0.4186990310864296,0.991342909232208
0.9999999999999999,0.5711633583282653,0.9881166049071318
0.9999999999999832,0.4208113222943788,0.9924468867131088
0.9991151133514833,0.33407572184879075,0.9941308156266966
0.9999999999999999,0.24126409607208835,0.9939979902105611
0.9999999999999999,0.6042166621676173,0.9891306118707129
0.9999999999999039,0.46647842971453585,0.9914851218375267
0.9999999999999999,0.42143126129958536,0.9925213623314705
0.9999999999999999,0.5129888327885174,0.9905024682967372
0.9997447494166141,0.5546510778372216,0.9909968783424744
0.9999999999999999,0.6113061453425386,0.987867280658655
0.9999999999999708,0.3199494271675826,0.9941855362164923
0.9999999999999851,0.5061928761610424,0.9905671025227483
0.9999212264450541,0.5252061051342636,0.9915504316861865
0.9999999999999979,0.5306303868785995,0.9897501647979318
0.9999999999999999,0.6773191129762973,0.9872543561751773
0.9999999999999997,0.42058687264074635,0.9925887102642467
0.9999999999999999,0.5303707863382491,0.9903067813810663
0.9999999999987438,0.4838263298434441,0.9916205507108103
0.9999999999999999,0.7143928020162688,0.9835271122927932
0.9999999999999983,0.4758553031356072,0.9912820554286516
0.9999999999999999,0.4908982456300635,0.9913910698565718
0.9999999999999999,0.5294245519500523,0.9906700365306218
0.9999999999998551,0.50672116134277,0.9916316039691891
0.9999999999999999,0.4412261020042366,0.9910484888113998
0.9999999999999999,0.4967954242472159,0.9911681899362396
0.9999999999999999,0.5183617436130357,0.9898469305252172
0.9999999999999999,0.5757875199455268,0.9884726716149355
0.9999999999993562,0.2637110477681602,0.9946691904431818
0.9999999999999999,0.45525719822112665,0.9925496304519426
0.9999999999999991,0.5553242111293363,0.9890866637383126
0.9990967162267931,0.3344136444690914,0.9938797394500725
0.9999999999996838,0.46382390327259204,0.9926435548363103
0.9996567459745137,0.2974446628115139,0.9937730420054829
0.9999999999999999,0.5514863837432538,0.9888264371274285
0.9999999999999999,0.4324932348138146,0.9925349071997674
0.9999999999999999,0.6225024117007122,0.9878999207465505
0.9997212240339689,0.5312124593110514,0.9908033540040101
0.9999999999999999,0.5051419487591241,0.9913633230093514
0.9999999999999999,0.5559087555721397,0.988973141480343
0.9999999999999999,0.5838823739156694,0.9890608240909289
0.9999999999999999,0.5537124783570863,0.9899927357273484
0.9999999999999999,0.3203669429363736,0.9939962329695311
0.9999999999999999,0.6781051798245478,0.9851237013418644
0.9995038413398621,0.4867987396365814,0.9919288798432111
0.9999999999999999,0.5378694874737369,0.990296675980473
0.9999999999999999,0.49808616634465147,0.9894183482367989
0.9999999999999781,0.3839057519763488,0.9919019691473308
0.9999999999999999,0.5373180005887915,0.9907120173859195
0.9999999999999999,0.4388447032744015,0.9920338890865174
0.9999999999999576,0.27058142721179756,0.9936958573047641
0.9999999999999999,0.5839834241062538,0.9881848949192651
0.9999692235494366,0.3841483032816655,0.992210366165851
0.9999999999999931,0.3294465222073126,0.9941290444900122
0.9999999999999999,0.5527967533357525,0.9885104734247061
0.9999999999999999,0.47935154500824495,0.9913427499634241
0.9999999999999999,0.36175036506103275,0.9923463199852129
0.9999999999999785,0.6493997705740115,0.9873625427939507
0.9990854449824561,0.3202005651528477,0.9937491516302627
0.9999999999999115,0.4666940206203701,0.9908281799785175
0.9999999999998901,0.407149833644749,0.993212775098277
0.9999999999999999,0.5768108638274956,0.9901027076623896
0.9999999999999999,0.5564279809887414,0.9906711743517462
0.9999999999999999,0.6433067276467819,0.9851659955709896
0.999980899951447,0.38180102008753536,0.9923194580916368
0.9997035683998703,0.5175280257506809,0.9909790204999571
0.9999999999999999,0.2528823734590037,0.9949345487843272
0.9999999999999999,0.6875214954189727,0.9839487626739297
0.9999999999999999,0.6019354472599898,0.9889502475763
0.9999999999999976,0.4146168896049621,0.9923514904564104
0.9990459616107283,0.43696417138007865,0.9916427975657585
0.9997022501579201,0.4847920984919337,0.9922605547343676
0.9999999999999999,0.6606319624978574,0.9860905754658511
0.9999999999999989,0.47248970381968125,0.99160568675744
0.9999999999999999,0.6516232449849931,0.9849616826697631
0.9999999999999964,0.39544298305233494,0.9921693906464303
0.9999999999995552,0.4678992651089557,0.9914105627211972
0.9999999999998885,0.49024014819516365,0.9909575076552404
0.9999999999999969,0.49059041032906614,0.9914214821652924
0.9999999999999999,0.4799638296799458,0.9918168420630836
0.9997807995165666,0.42883138349303734,0.9923910530504623
0.9999999999989249,0.4974180415745755,0.9915195709299506
0.9999999999999999,0.32422249130775477,0.9930719075693111
0.999048985981258,0.44103807859374045,0.9931669591737684
0.9994534546019062,0.3259343472546738,0.99392605714546
0.9999999999999999,0.4000072507222431,0.9921200964642206
0.9999999999999999,0.5517157698128599,0.9897863511125841
0.9999999999999999,0.42804612104904566,0.9929406335230787
0.9999999999999999,0.4558399307915592,0.9922869581263747
0.9991357960689514,0.38268979397732383,0.9932355136842779
0.999999999999998,0.4138240402591288,0.9928151689240794
0.9999999999929918,0.42406840490911973,0.9924934071594625
0.9999999999999999,0.5475437468670599,0.9897955606764172
0.9999999999999634,0.4497301812235341,0.9910301155146207
0.9999999999999999,0.6356164399338596,0.9871781862836592
0.9999257132821525,0.4706219973758288,0.9930928422023374
0.9999999999999999,0.438337931723753,0.9915449831719183
0.9999999999999999,0.5470154313610542,0.9898262670861921
0.9999224915911701,0.2867832681011647,0.9949921458381826
0.9999999999999999,0.5470520561723452,0.989105182841625
0.9999999999999999,0.47497537483470664,0.9905185751506255
0.9999999999999994,0.417350661440667,0.9931718280244487
0.9999999999999124,0.5832011773830855,0.988856029210764
0.9999999999999988,0.31558536886473976,0.9937419661166005
0.9996782207501337,0.438483514738522,0.9926604133671626
0.9999999999999999,0.29221923522023247,0.994312439390369
0.9999999999999999,0.4393076105236171,0.9925570240407025
0.9999999999999999,0.4534481605743135,0.992757317879396
0.9999999999999999,0.48277286119343404,0.9914685818785232
0.9999999990993592,0.3372302111918525,0.9938641573517273
0.9999999999999999,0.5994558700112241,0.988995928482791
0.9999999999999777,0.352846584891425,0.9937102712913584
0.9999999999999999,0.28433085413976555,0.9930890107671722
0.9999999999999999,0.5855389967673551,0.9882934706827629
0.9999999999999999,0.4598585502677434,0.9920927220272314
0.9999999999999999,0.6749467619136051,0.9844233497635592
0.9995686297143099,0.45481932172760947,0.992298471080998
0.9999999999999999,0.5786032252430047,0.9903968834462722
0.9990826998687516,0.43632894762933044,0.9926030832288886
0.9991682864610638,0.3221792503683615,0.9923618295056155
0.9999999999999999,0.41333683291742684,0.9919818493118444
0.9999999999999991,0.5212360414263537,0.9903727032234975
0.9999999999999999,0.5792571177432179,0.9889222120840511
0.9999531315674033,0.5028136542438849,0.9908467899800342
0.9999999999999999,0.41576887091595716,0.9931204012305894
0.9999999999999999,0.5198251874494666,0.9919688178471074
0.9999999999999972,0.40169689382465984,0.9933587992953524
0.9999999999999992,0.6252110242979776,0.9896496751159535
0.9999999999999999,0.4487472998915518,0.9928953696421919
0.9999999999999865,0.42085592486637013,0.9926656315240153
0.9999999999999999,0.5851280203526232,0.989267639599658
0.9999999999999999,0.6878950456335498,0.9846051022704698
0.999557166680562,0.4924559504587474,0.9919404000433154
0.9999999999999999,0.453161652313592,0.9918162696060577
0.9999999999999999,0.41808921202342614,0.9925189618478334
0.9999999999999999,0.47209585459064635,0.990796343982661
0.9999999999999999,0.4684532824739558,0.9925895493720228
0.9998354841512455,0.39893404243439895,0.9932817136995107
0.9999999999999999,0.41464691571660045,0.9924370033667982
0.9999999999999999,0.5001100082951039,0.9907826104763253
0.9999999999999999,0.3782001378206944,0.9938681001625306
0.9999999999999999,0.6905806335403046,0.9838079654919091
0.9999999999999735,0.3094555765469276,0.9933083148692372
0.9983938254357745,0.35207604406738335,0.9933849184084479
0.9999999999999999,0.6613011448748618,0.9848232282482701
0.9999999999998439,0.4185590332981198,0.9914475020279385
0.9999999999999999,0.5376350447510997,0.9895759234683429
0.9999999999999999,0.3166703731126769,0.9938872797064718
0.9999999999996462,0.4509547164168261,0.9907061586308951
0.9999999999999999,0.39419460889218233,0.9937107924927605
0.9999999999999999,0.5650459392559604,0.9902996288951564
0.9999999999999999,0.48500733786967154,0.9910818225214136
0.9999999999999999,0.5799723442280548,0.9887261579377513
0.9999999999999999,0.6147553868016891,0.9861440761118467
0.9999999999999999,0.5876694982524652,0.9886951297481479
0.9999999999999999,0.572597781118589,0.9902087277604086
0.9998272802351812,0.48483530125292695,0.9923263471926639
0.999938111876288,0.39202966584061677,0.992140177995909
0.9998870090706161,0.42977716633840973,0.9931610159874199
0.9999343411140403,0.524477443116963,0.9907716606290264
0.9999999999999999,0.5431240631132438,0.9894841860001011
0.9999999999999888,0.3178787076285555,0.9935517464147356
0.9998002714833214,0.4724775342208886,0.9915096960020242
0.9999999999999999,0.5901426777420677,0.9883702506410048
0.9999999999999999,0.4132506757802376,0.9915720345955307
0.9999999999999991,0.3752100152808139,0.9937815500153147
0.9999999999999998,0.6704726234457132,0.9842705288920219
0.9982305676893383,0.33954004755110606,0.9934231176788314
0.9997763235265235,0.3156016232777802,0.9936195570565235
0.9999999999999999,0.5059618468352681,0.9898302434005674
0.9999999999999999,0.5494137754388189,0.9904354493431413
0.9999999999999999,0.5711482101756564,0.9887307115667179
0.9999999999999999,0.5881731998143149,0.9897574791976165
0.9999999999999997,0.4773536924234504,0.9908531127728927
0.999274809123646,0.43649634024197026,0.9930068225928974
0.9999999999999999,0.5287453971571662,0.9899077876323658
0.9989811099709573,0.5165063655596033,0.9923302541054104
0.9999999999999999,0.5320114730298866,0.9895549348851171
0.9999999999999999,0.43618963135273575,0.9922516924449675
0.9995024637140197,0.3568337456857541,0.9925471347141891
0.9999999999999818,0.49482050859571114,0.9898230490305362
0.9999999999999999,0.5786605240292788,0.9877404244388552
0.9999999999999999,0.4726262764867841,0.9917007525020836
0.9999999999999999,0.5408859907083603,0.9903569212209132
0.9999999999999999,0.5029351873370116,0.9928141321051659
0.9999999999999903,0.6028305697393802,0.9891644812622126
0.9999999999999999,0.5744723392976764,0.9898233271891314
0.9999999999999873,0.4409457629105743,0.9923336877709009
0.9999999999999999,0.45965298738953864,0.9913851714219845
0.9999999999998648,0.45063809880360917,0.991357014683982
0.9999999999997431,0.3388813882695842,0.9935750234046657
0.9999999999999237,0.45628211702522353,0.9925095720896151
0.9997941293637852,0.38262866694073816,0.992145294568409
0.9999999999999999,0.5326311201925105,0.9895923986211367
0.9999999999999964,0.5402322883781328,0.9900774220543049
0.9999999999971629,0.5494992380584448,0.9909849662083181
0.9999999999999999,0.5603733701472385,0.9890392336207026
0.9999999999999991,0.4802555644558441,0.9919635837705245
0.9999999999999999,0.4446726518354544,0.9914280456760101
0.9999999999999999,0.5072652665423911,0.9890334852654773
0.9995775179080036,0.3966399097116744,0.9920441866841829
0.9999999999999999,0.5444029071186045,0.9908039186074241
0.9999999999999944,0.4005167426820109,0.9929549502060007
0.9999999999999999,0.5836672600484493,0.9870996792929417
0.9999999999999999,0.6293765555079454,0.9881337079282311
0.9998964392630635,0.5403049267800514,0.9907536738968986
0.9999999999999999,0.4987142861596564,0.991402627492553
0.9999999999999944,0.4305773489186964,0.9926487698045143
0.999999999997667,0.5057296024560464,0.9908006146490816
0.9999999999999999,0.5923471876713149,0.9889269835273984
0.9999999999999996,0.47237832190210133,0.9911323312658284
0.9999999999999999,0.2937056719140804,0.9938173043569344
0.9999999999999999,0.5071495707164785,0.9907197044322731
0.9999999999999463,0.42693148682380294,0.9914373445912622
0.9999999999999994,0.5587423049175226,0.9879366285122165
0.9998800799853391,0.2375754392108693,0.9950296724701695
0.999147130197845,0.35675955898391903,0.9929624253212842
0.9999999999999999,0.3992253627242358,0.9926567927701461
0.9999999999999999,0.4644454868756688,0.991560867776747
0.9999999999999999,0.6227193321604132,0.9865436437780077
0.9999999999999999,0.3470729905203667,0.9933070798777685
0.9999999999999999,0.43956451350814607,0.9913493255368433
0.9999999999999999,0.5223390996224939,0.9915601428049887
0.999778485073948,0.3591018586063537,0.9930870617399638
0.9999999999999999,0.485091423602036,0.9917015596128077
0.999739867662129,0.33320003024298334,0.9944225496329921
0.9999999999999999,0.5378436688026399,0.9901268130268893
0.9999999999999999,0.5960760789789331,0.9879340468307302
0.9999999999999999,0.5287857788147658,0.9898374508751991
0.9999999999999999,0.414634151948524,0.9921576401720281
0.9996140555678162,0.38820596979127053,0.993000247991204
0.9999999999999999,0.44906452993102036,0.9921717645631662
0.9999999999999999,0.5296539447846486,0.9921336838929504
0.9993551833927592,0.41360946961272577,0.9917980370703898
0.9999999999999999,0.6808521909857757,0.9861872786760268
0.9999999999999999,0.5135239870795517,0.9900310124679678
0.9995852213518606,0.35524787319595075,0.993871907194523
0.9988674350338338,0.50486160831008,0.991190336234289
0.9999999999998881,0.4425827363622002,0.9911769462618191
0.9999560617299839,0.46370991474618006,0.9914137633260123
0.9999999999999999,0.45503593430161837,0.9921313590184024
0.9999999999999999,0.604893819015142,0.9880134078228108
0.9993337132660955,0.3986532230739013,0.9931178442406307
0.9999999999999999,0.4659768454651363,0.9923531602092642
0.9999734997403207,0.47968197551644565,0.9913129857520498
0.9999999999999284,0.46755086611403723,0.9917609947467941
0.9999999999999996,0.4563843841459531,0.9917808815653235
0.9999999999999999,0.5097364529448558,0.9902579113884953
0.9999999999999999,0.3287364249841415,0.9936584231015474
0.9999999999999923,0.5541416633124727,0.9893527523078199
0.9999999999999999,0.6048653679889757,0.9867534524067958
0.9999999999999992,0.40496041888233264,0.9928010831009849
0.999999999999997,0.5830090276280439,0.9899764691333265
0.9999999999999999,0.560681307754678,0.9889515530445488
0.999999999999964,0.29867660676845537,0.9939565455397453
0.9999999999999999,0.5794650978278283,0.9885838252899987
0.9999999999999999,0.6180287386203391,0.9880319331068262
0.9997283173689487,0.2691442109517777,0.9943187302555803
0.9999999999999999,0.5463826946874178,0.9905288491595133
0.9999999999999997,0.361424789663233,0.9931794818669334
0.9999999999999999,0.5074642755042582,0.9918999665135326
0.9999999999999999,0.6241024591838785,0.9879799618050694
0.9999999999999999,0.5659387357921899,0.9897673350901799
0.9999999999999994,0.410476947279888,0.9917506904485973
0.9999999999999999,0.5661959174824736,0.9905448146858034
0.9999999999999999,0.5277569203414436,0.9898486148054008
0.9999999999999984,0.5511270707810144,0.9887338800496369
0.9999999999999999,0.47167619955488205,0.9924657962987614
0.9997654951516747,0.4927326054084526,0.9916814947109018
0.9999999999999997,0.48077818618754137,0.9907639313986696
0.9999999999999999,0.5481212239477583,0.9894024145926827
0.9999999999999999,0.4422612806302115,0.9906004594267015
0.9999999999999998,0.3794730456481799,0.9930853978767581
0.9999999999999999,0.26592356690013563,0.993786393847207
0.9999999999999964,0.4646616470948691,0.991234759950626
0.9999999999999999,0.5370237848058691,0.9896751455244804
0.9992707089229835,0.4345688325088114,0.9921334982933923
0.9999999999999738,0.5601204820308519,0.9893426870269332
0.9999999999999999,0.5897231413232499,0.9879759013762431
0.9999999999999999,0.48697285279918284,0.9910476790367032
0.9999999999999833,0.40867350208728864,0.9915713242745383
0.9999999999999999,0.5333377831921935,0.9909694783801328
0.9990344485820338,0.29330442726240186,0.9931276309663313
0.9999999999999999,0.2728963047630485,0.9939521471131315
0.999508578440588,0.45892832089559055,0.9925171756355046
0.9999999999999999,0.5597550884286537,0.9885563651903033
0.9999999999999999,0.4120015488864179,0.9924026607117367
0.9999999999999999,0.6139468706249023,0.9888957070792274
0.9999999999999999,0.5130204444360561,0.991307280892883
0.9999999999999999,0.4817153743951455,0.9919611659948875
0.9999999999999994,0.5025718193886956,0.9916983580826084
0.9999999999999966,0.398909526269623,0.9933292629434335
0.9999999999999999,0.5793737569903719,0.9877596016925418
0.9989960345957232,0.40057605018971326,0.9925035430248886
0.9999999999999962,0.559330796672525,0.9893650585464334
0.999999999999944,0.4478555612978513,0.9920874711916808
0.9999999999999903,0.4631629439824173,0.9909596853572312
0.9999999999999976,0.5314780610194767,0.9906956249912651
0.9999999999999999,0.47040499258177265,0.991422711760917
0.9995897737997693,0.42974984053384874,0.9923101927912081
0.999999999999949,0.4839816297111716,0.9912023632693433
0.9992752789096516,0.41926004635691494,0.9925279560288974
0.9999999999999999,0.4950378917876363,0.9908274341961684
0.9995846002240056,0.4464810093793445,0.9916008946261466
0.9998313914906155,0.5079057450298893,0.9905456086675126
0.9998384624833672,0.43263263044564815,0.993158383568968
0.99885851013786,0.3198945060659334,0.9934000337638704
0.9999999999999997,0.470786213249306,0.9923963647153037
0.9999999999999928,0.40639846397818913,0.992559887529862
0.9999999999999999,0.4938410513108199,0.9916542759783791
0.9999999999999932,0.3928334410070202,0.9932888700983639
0.9998941794020866,0.3379340031921982,0.9936200528128006
0.9999999999999999,0.5470937741268628,0.9905954981421312
0.9999999999999999,0.5305938310592337,0.9893746141185797
0.9999999999996527,0.4793426095044263,0.9908341788142647
0.9999999999999999,0.6400006523553788,0.9869244528395293
0.9999999999999999,0.548680836478351,0.9900052338784704
0.9999999999999999,0.5397952247305124,0.9904372852544241
0.9998239794720408,0.40071783237772546,0.9923918540528451
0.9999999999999999,0.5440923684088319,0.9893472441368765
0.9992657744469751,0.1754567754495177,0.9956955516099758
0.9999999999999999,0.5770592016899002,0.9900621971270464
0.9999999999999999,0.42880586097248774,0.9926382342319005
0.9999999999999999,0.5276001495677654,0.9902006346605953
0.9999999999999984,0.4440257049311405,0.9931530539165861
0.9999999999999787,0.4615266628081328,0.9909672653778698
0.9999999999999993,0.36001100878463616,0.9933078783034357
0.999032239407335,0.42006943109573136,0.9926484991527788
0.9999999999999999,0.5566810671814736,0.9901236661922515
0.9999999999999999,0.5615766441389511,0.9904243312361453
0.9993809863619009,0.47533030688640676,0.9907518964106029
0.9999999999999999,0.47934662869006195,0.991752542743894
0.9999999999999999,0.47986170293308883,0.9916837307164995
0.9999999999999999,0.37951221752169495,0.9941153831364701
0.9999999999999886,0.2650383077578245,0.9945296382175892
0.9999999999999957,0.6063943558457585,0.9894058577221658
0.9999999999999999,0.4393708720127529,0.9918650527137672
0.9999999999999999,0.4354698993475321,0.9925233405320625
0.999999999999957,0.4804614306667824,0.9928608283849579
0.9998762772876073,0.4530762574750091,0.9918654267276256
0.9999999999999999,0.3343244495146943,0.993557633867284
0.9999999999999999,0.6173949330392778,0.9883135825951721
0.9999999999999857,0.3659024202273465,0.9930454536883219
0.9999999999999999,0.5569711271315945,0.9886637467907223
0.9999999999999996,0.2563722054624956,0.9944789392817881
0.9999999999999999,0.5039253318436814,0.9917418330489971
0.9999999999999999,0.6500597618467797,0.98640504377485
0.9999999999999999,0.49048320282341556,0.9917326266133272
0.9999999999999999,0.5090806199382786,0.9911740460022522
0.9999999999999999,0.4548308330109787,0.9923720675681458
0.9995968223090022,0.5206741225712922,0.9918584131789717
0.9999999999999999,0.5874288889993041,0.9889882121134658
0.9999999999999999,0.5070956760319915,0.9903257725720211
0.9999999999999999,0.5221321484293074,0.9907879157792524
0.9999999999999053,0.4498658966126872,0.9920772973177339
0.9999999999999999,0.3836594062378455,0.9932217868462301
0.9999999999999999,0.49407861355465993,0.9910095364431033
0.9986579947218672,0.537170920818947,0.9910706495058486
0.9999999999999999,0.6216796439653124,0.9881673773858753
0.9999999999999639,0.34032560932323724,0.9926669939626696
0.9999999999999999,0.6118851316447591,0.9877509290100945
0.9999999999999999,0.6037630270318819,0.9884183807584954
0.9999999999999999,0.648735576614685,0.9863860634778007
0.9999999999999042,0.4186960429642893,0.9915826958092919
0.9999999999998471,0.44642564404711343,0.9916807057395868
0.9999999999999999,0.5922698869354946,0.9885328548395751
0.9999999999999951,0.5088864238215532,0.9911783777584683
0.9988844092162842,0.28286101060684904,0.9946461743474369
0.9999999999999999,0.4954343552182465,0.9918468430999291
0.9999999999999988,0.48776673331359,0.9906804113982012
0.9999999999999999,0.5966285410051719,0.9895580277989305
0.9999999999999999,0.5330162612886711,0.989096893081071
0.9999999999999999,0.5212406624273701,0.9902092058592056
0.9999999999999467,0.4385182346656101,0.9919492799959857
0.9999999999999999,0.5085985481146598,0.9896362239283061
0.9999999999999999,0.48194735699056246,0.9910915286978549
0.9992057023293128,0.4145342727777905,0.9924084621880116
0.9998018335643528,0.46301579866675974,0.9912138807416977
0.9999999999999998,0.601445047566617,0.9879446432725203
0.9999999999999999,0.5774424694602309,0.9903601618495428
0.9999999999999937,0.4477142773157409,0.9912338895144897
0.9999999999999999,0.37465690484125314,0.9931570617545655
0.9999999999970466,0.3748066435590148,0.9932407981054096
0.9988914832769925,0.3487535359146191,0.9934475887151645
0.9999999999999999,0.48947894082024423,0.992052879832564
0.9999999999999999,0.5260790090865326,0.9907524977272748
0.9999999999999999,0.5669704474334205,0.9894087087898346
0.9999999999999999,0.5981123844320074,0.9883168967009706
0.9991313303915385,0.38750485305171306,0.9936278752205938
0.9999999999999999,0.4690243532275284,0.9901810716935222
0.9999999999999999,0.605309153973961,0.9885062695440285
0.9999999999996949,0.5010031517443989,0.9908245151404462
0.9999999999999999,0.5340232589912652,0.9899372178001549
0.999489075986659,0.45179537723185553,0.9922159705415116
0.9999999999999999,0.5480136227452007,0.9895910808052798
0.9999999999999999,0.5451682000168339,0.9903142799031026
0.9999999703687565,0.4196386148737631,0.9920007041924653
0.9999999999999999,0.5404258287772546,0.990099706923503
0.9999999999999999,0.6156355903896121,0.9881479332786383
0.9999999999999994,0.6609148718798941,0.9842122815521172
0.9999999999999999,0.39488810012718023,0.9917226194581239
0.9997282658400622,0.39819966763503495,0.9921616815943723
0.9999999999965021,0.487974137710066,0.9903497510277324
0.999350015914623,0.40370650817666126,0.993058369934369
0.9992822282368824,0.32137815049685553,0.9930972719275394
0.9996373372815897,0.4448271331631841,0.9923164076073543
0.9999999999999999,0.5565065301451192,0.9892818189793662
0.9999999999999999,0.5370637942417786,0.9886683979608795
0.9999999999999993,0.32828399796456487,0.9931568535671421
0.9999999999999999,0.5697324545754744,0.9896391370884136
0.9999999999999999,0.5263050070825361,0.9908102095790229
0.9999999999999999,0.34856480639076576,0.9928695710428558
0.9999161462827443,0.45318097523090195,0.9913155410138557
0.9999999999999899,0.4424188212543441,0.9919528860347049
0.9999999999999999,0.5300621521655703,0.9892168708620726
0.9999999999995457,0.4670146147189801,0.9906280490032667
0.9999999999999999,0.39855704840102135,0.9923574567489654
0.9999999999999954,0.4733810627146287,0.991318404958422
0.9999999999999999,0.5411621135619011,0.9900814711754338
0.9999999999999999,0.6068944418021959,0.9879473067155674
0.9999999999999998,0.5282887722292845,0.9899826579580597
0.9999999999999999,0.5315750586019446,0.9895151987150297
0.999544705108883,0.3539528071227003,0.9934384610140017
0.9999999999999999,0.5621533761845415,0.9898211809168358
0.9999999999999999,0.5863181145162797,0.98810433752349
0.9999999999998531,0.43647029217390215,0.9915788863737766
0.9999999999999999,0.49092902227356433,0.9920511167069327
0.9997921412690856,0.3748573958042631,0.9932253806197313
0.9999999999999999,0.6479945048750126,0.9857809984313515
0.9999999999994289,0.5090272211516691,0.9904752787802236
0.9999999999999999,0.5447026413853105,0.9892201213484296
0.999914863555208,0.47398268862363874,0.991163819170899
0.9999999999999999,0.56129258541208,0.9892923875364854
0.9999999999999999,0.5319251339980005,0.9891879013922023
0.9987820725475411,0.3607576250273037,0.9937654408391169
0.9999999999999999,0.5295004294510667,0.9907026206719242
0.9999999999999999,0.5239689440348545,0.9908957509036409
0.9999999999999979,0.45412389854556195,0.9906203376717571
0.9999999999998793,0.2945725020501383,0.9935562667168025
0.9999999999999999,0.5813349420610459,0.9896682032374927
0.9999999999999999,0.5011067777792225,0.9916386915645965
0.9999999999999105,0.3790036733414201,0.9930689029891956
0.9999999999999999,0.4288303376748077,0.9926620679989842
0.9999999999999999,0.539230020626415,0.9898394805222931
0.9999999999999999,0.5133989788669434,0.9904773263098854
0.9994038005165522,0.4685585629602677,0.991551745871218
0.9999999998893165,0.4173368962158327,0.9936073171033931
0.9999999999999999,0.4632365197278746,0.992450655869208
0.9999999999999999,0.3593730579423775,0.9932370827495378
0.9999999999999999,0.4340181143503055,0.9924356553443535
0.9999999999999999,0.40862401090820233,0.9924746152571654
0.9999999999999999,0.5937209920402035,0.9900066342154562
0.9997987102655067,0.2974302307706785,0.9943655221702132
0.9999999999999999,0.3658505749918695,0.9935244195925447
0.999841089349487,0.41335325980550897,0.991020171191477
0.9990940822922126,0.38664152049210965,0.992541449588271
0.9999999999999999,0.5217145564250447,0.990005131177657
0.9999999999999999,0.6044132795283386,0.9875596626536728
0.9991712813779922,0.2193773182694725,0.9951722476362563
0.9999999999997526,0.3275265066486947,0.9933621630804902
0.9992871478259463,0.46023314580733826,0.9907425974711868
0.9999999999999999,0.2842953933112488,0.9944026339943117
0.9999999999999999,0.3482355144691875,0.9934320646678884
0.9999999999998924,0.4172667919180093,0.9922946062255515
0.9999999999999999,0.42444171042216555,0.9931815858276316
0.9999999999999994,0.49844994314127467,0.9902996133978079
0.9998998489057821,0.4220943418967613,0.9928134387848431
0.9999999999999992,0.4145256265733247,0.9928660991709908
0.9998915395908232,0.35862355319351863,0.993855715484594
0.9996489782043289,0.5337056793352041,0.9910265040988644
0.9999999999997063,0.39888767714458423,0.9924173638541813
0.9999999999995773,0.3509581728853487,0.9935120526350577
0.9999999999999999,0.5607002009532737,0.9899046773165316
0.9996124276065295,0.4519932349458206,0.990864079122154
0.9999999999999968,0.43226697685938503,0.9912805741310412
0.9999999999999999,0.5488714999146661,0.9909640675381475
0.9999999999999999,0.45827845919920385,0.9914095074031192
0.9999999999999999,0.41847371645980413,0.9919834772865801
0.9997467286402807,0.4027573714202855,0.9927941291446102
0.9997607511005966,0.33588214885582046,0.9933713246490196
0.9999999999998563,0.41297707073443185,0.9917602428044521
0.9999691845630707,0.4675966310245912,0.9922801927026872
0.9999999999999999,0.49563168836313354,0.9902966083864673
0.9999999999999979,0.5549244166602241,0.9902121555530375
0.9999999999999999,0.33739950271774743,0.9929775531671748
0.9999999999999999,0.5274639115907344,0.9898962694925051
0.9996778724901433,0.4129798433088051,0.9928859656720241
0.9999999999999998,0.5070838095088319,0.9901526867122847
0.9999999999999989,0.5275308750578832,0.9892919926611188
0.9993574119490525,0.4965228591232439,0.9910353424752557
0.9999999999999991,0.5012441418963721,0.9915223533972347
0.9999999999999972,0.5099642551149045,0.9918060859576255
0.9999999999999999,0.5941934170186084,0.9896191723786354
0.9999999999999999,0.6377429393644024,0.9854707622265777
0.9999999999999999,0.5375381167596969,0.9893514437812346
0.9999999999999999,0.5630460698332876,0.9881842087694134
0.9999999999999934,0.3955071187128166,0.9933522648351201
0.9999999999999999,0.5389080772623165,0.9902717987277937
0.9999999999999999,0.5179238730102784,0.9906607509085004
0.9999999999999928,0.5673722619745121,0.9891612678952102
0.9999999999999999,0.564250450738679,0.9887237076121296
0.9999999999999999,0.3906208841499566,0.9930113230136688
0.999999999999946,0.46749746680567084,0.9914230151813205
0.9998810562517854,0.470155409257001,0.9923740782461759
0.9999999999999488,0.317055156133029,0.9937746809742373
0.9994415460797971,0.4470430810827499,0.9920980771745281
0.9999999999999999,0.5584569413147364,0.9893254443521443
0.9999069510485871,0.3464909646668909,0.9932509869642838
0.9999999999999999,0.587821846315598,0.9904076822944234
0.9999999999999999,0.5497658128916375,0.9898247586371794
0.9999999999999999,0.6367208302567116,0.9856826661600012
0.9999999999999999,0.48962114114776195,0.9914809650177437
0.9996770462839873,0.47896539150162315,0.9914469752780358
0.9999999999999739,0.33461878293572445,0.9937647058934584
0.9999999999999999,0.5339547918399895,0.9894165780519816
0.9999999999999999,0.5199692966117934,0.9906079056003085
0.9999999999999999,0.3867357486982468,0.99231346885554
0.9999999999999999,0.4869409518829758,0.9919976834423202
0.9999999999999999,0.5256265101553101,0.9896717534031837
0.9999999999999741,0.415786318229858,0.9922802844353805
0.9996633787226825,0.3814125587652211,0.9934697857814663
0.9999999999999999,0.5023503549330394,0.9908212000174634
0.9999999999999999,0.5605189654982742,0.9908290104441573
0.9994282409054209,0.401049889487031,0.9929969129336425
0.9993202675564777,0.48046909945580735,0.9926986179775322
0.9999999999999999,0.6848291254499415,0.98346947884805
0.9999999999999999,0.4983054086083492,0.9906349438176468
0.9999999999998082,0.43640526216729586,0.9916491742620973
0.9999999999999969,0.5748689029418157,0.98870985935407
0.9999999999999999,0.5766615004199589,0.9888754204710707
0.9999999999999997,0.513731675432826,0.9909171574973911
0.9999999999999999,0.41206588129309296,0.9923941901955609
0.9999999999999999,0.34288210190349716,0.9936984721013292
0.999999999999923,0.4463444058121659,0.9919523928325917
0.9999999999999999,0.4203319409370368,0.9921757888485836
0.9999999999999999,0.3831913271989397,0.9926573572353864
0.9999999999999997,0.49990878433660946,0.9898410586615836
0.9997457808635848,0.4729248446118424,0.9910486678585293
0.9999999999999866,0.2167943861119303,0.9940957505302691
0.9999151765771371,0.42600246148037213,0.9925933704120284
0.9999999999991475,0.18620376892073343,0.9945123511358974
0.9999999999999997,0.3721492139287337,0.9934388332108148
0.9999999999999999,0.37812110158134415,0.9932790148593175
0.9999999999999999,0.5310161256753825,0.9905153743926002
0.9999999999999999,0.5167363477077538,0.9910805118085002
0.9999999999999999,0.6551845049024688,0.9867674377612148
0.999999999999909,0.4477028202374491,0.9909086494977369
0.9998445161984431,0.4147469813052937,0.9928617791475854
0.9999999999999999,0.3269686314735843,0.9936829070290836
0.9999999999999999,0.4941071443115366,0.9919902265631066
0.9999999999999998,0.5720251162731467,0.9885726706030752
0.9997026958208588,0.49701993864231947,0.9913946327091742
0.9999999999999997,0.53575770968256,0.9915565894927555
0.999999999999115,0.24649739740182802,0.9938076194654517
0.9999999999999999,0.5316746732872144,0.9916539903945577
0.9999999999999999,0.537023623016808,0.9899940110291198
0.9999999999999997,0.4916593412683659,0.9913768183638973
0.9999999999999994,0.498157949239912,0.991109041466257
0.9997114423042966,0.4740377484793382,0.9917114716007296
0.9999999999999999,0.5947519887619137,0.9883415627365634
0.9999999999999999,0.336910987645678,0.9933103222753945
0.999999999999991,0.5499643427693254,0.9895963423474406
0.9999999999999999,0.3675114918952571,0.9926927740085821
0.9998649936884314,0.413889703177686,0.9930115442274752
0.9999999999999999,0.6408445985355344,0.9871108994417649
0.9999999999999999,0.6383858606743873,0.9854564209194928
0.9999999999999999,0.6358284336525438,0.9867154543955071
0.9999999999999999,0.3597098413056578,0.9927488485409593
0.9999999999999999,0.5939038177950673,0.9874566451297301
0.9999999999999999,0.41201116443546615,0.9930992043429372
0.9999999999999909,0.3913067305008168,0.9923138577336124
0.9999999999999971,0.33264716262434585,0.9930505584112714
0.9999999999999848,0.4268854144959914,0.9912753341978674
0.9999999999999999,0.5979706642525248,0.9886936911545552
0.9999999999999999,0.6344930976767943,0.9876252524622695
0.9999999999999999,0.662448896208091,0.9853396161344224
0.9999999999999999,0.4388250809398177,0.9925008873207255
0.9999999999999998,0.4861196789994148,0.9897625482796293
0.9998336425394727,0.4089296382783535,0.99230240609695
0.9999999999999999,0.6344079811770753,0.9868115427530844
0.9999999999999999,0.4948720029296771,0.9918197562420151
0.9999999999999999,0.6031428995121476,0.9888766646045439
0.9993264545524604,0.3151242930979286,0.9940637624955083
0.9999999999999999,0.5939746741723663,0.987777780012979
0.9993632357233825,0.3689648729556465,0.9934433567968642
0.9996782002414011,0.4580007182102555,0.9913706611654867
0.9999999999999999,0.5468671602472254,0.9894091964551398
0.9999999999153167,0.5220948888208485,0.9912665828331703
0.9999999999999999,0.4261299842960928,0.9919227247383834
0.9999118327953276,0.4200029524784209,0.9924822388766041
0.9999999999999999,0.36942308072568575,0.9936121785687774
0.9999999999999998,0.508451264901726,0.9914817049666377
0.9997608649173545,0.28263402744556304,0.9942209471369202
0.9999999999999999,0.4199375186793297,0.9928314007547537
0.9999999999999999,0.521110369961137,0.9911929474299518
0.9999999999999982,0.39435187795958887,0.9922037777962919
0.9991935205383365,0.28630913333625907,0.9931357951628408
0.9999999999999999,0.5970181221286073,0.9895948631849788
0.9999999999999999,0.5991133162075711,0.9883476679023345
0.9999999999999946,0.561402768857988,0.990080850808612
0.9994710913633432,0.44515318963249534,0.9920001863550393
0.9999999999999999,0.4139204147551203,0.9919219297909388
0.9999999999999999,0.5173459486241714,0.9918461062919575
0.9999999999999999,0.6481974639860585,0.9854289174007543
0.9999999999999999,0.5637795890614874,0.9908548822702089
0.9999999999999999,0.479541509400331,0.9900159857876978
0.9999999999999999,0.45679807118697624,0.9920765725023978
0.9999999999998468,0.4344799208661887,0.99176713973044
0.9999999999999765,0.33983883107154006,0.9934060697106382
0.9999999999999712,0.4144416716845207,0.9928854517425715
0.9999999999999999,0.5566523831280574,0.9903894383604075
0.9998927322475865,0.3973997008484572,0.9930256040802267
0.9999999999999953,0.4289215268477432,0.9918694598379686
0.9999999999999999,0.6092341315328675,0.9880169871824062
0.9999999999999999,0.6635271733124546,0.9863789518820415
0.9999999999999993,0.3221837173127727,0.9945258765040592
0.9999999999999999,0.5324812688847941,0.9909046808741686
0.9999999999999999,0.3276749263921644,0.9929827689689421
0.9999999999999999,0.525841501645342,0.990748651186809
0.9999999999999936,0.5725996346869632,0.9897397610129539
0.9994928057934825,0.39830191667662296,0.9917337743851332
0.9999999999999999,0.5413606132807963,0.9897171939569892
0.9999999999999847,0.4195933739695511,0.9928554109625759
0.9999999999999999,0.6333480644787258,0.9874847676167826
0.9999999999999999,0.4465770989384507,0.9923676099433361
0.9999999999999999,0.35486008508571815,0.9935965914597105
0.9993977074047515,0.39476793011684763,0.9923011224315907
0.9999999999996866,0.5150054006930724,0.9915182682405579
0.9999999999999476,0.2618714678930211,0.9944660358156359
0.9999999999999999,0.5661284823403575,0.9888891955295511
0.9999999999999999,0.6159859582335185,0.9876526872079101
0.9993234807985801,0.5505881873939419,0.991438963507934
0.9999999999999999,0.5171550097841328,0.9913604038698924
0.9998110148071058,0.46716504632956124,0.9921129288867471
0.9999999999999999,0.5701128324854795,0.9885569936403676
0.9999999999999979,0.5706430027181186,0.990396905782477
0.9999999999999999,0.5770433446267897,0.9905407779967583
0.999999999999989,0.5007338600352101,0.9900002756568412
0.9999921464784519,0.4219028120485108,0.9929617605884853
0.9999999999989299,0.51935209296955,0.990105021823393
0.999999999999775,0.3924774833828451,0.9929125403866954
0.9999999999999999,0.3795997902288948,0.9927907458729045
0.9999999999999999,0.5047630581030177,0.9900537288238594
0.999999999999964,0.3687318381147856,0.992980778725846
0.9999999999874221,0.46729962992147667,0.9921405999782855
0.9998885519370787,0.44095713639617046,0.9923124459098993
0.9999999999999999,0.38099851773861954,0.9934274776854274
0.9999999999999999,0.371656760174283,0.9923450132551371
0.9999999999999999,0.6084676162976693,0.9883411365709066
0.9999999999999998,0.36105876696963096,0.9929545019019945
0.9999999999999996,0.6545154907385159,0.9869894032826776
0.9999999999999999,0.33775784002602344,0.99328499280108
0.9999999999999999,0.18004815373841296,0.9948765743086255
0.9999999999997051,0.523346862798644,0.9910512879674781
0.9981605485287317,0.3190360088846865,0.9939400270290535
0.9999999999999966,0.5021974076270989,0.9901048116422818
0.9999999999999999,0.4365007105541175,0.9925405292997277
0.9999999999999172,0.4497369156901176,0.9914785716818441
0.9999999999999999,0.5528521934452356,0.9903314589414196
0.9999999999999999,0.6806992671539048,0.9847694019974786
0.9999600368661218,0.46878381990092177,0.9910587397125811
0.9999999999999999,0.5345801291497604,0.9894179347104978
0.9999999999999589,0.4379314259232302,0.9920734774844665
0.999998143661784,0.40800408371134195,0.9936734052468877
0.9999999999999999,0.5166923747687986,0.9910055439028704
0.9999999999999999,0.5275959186336671,0.9900976245491789
0.9999999999999999,0.5946728741951545,0.9883255172647275
0.9999999999999998,0.42185460462089347,0.9922617593236012
0.9999999999999999,0.43012890658923286,0.9928475815069163
0.9999999999999848,0.48535615050684133,0.9914088642370388
0.9999999999992797,0.37617875372606585,0.993539226937028
0.9999999999912669,0.3081818878661887,0.9942064616351481
0.9999999999999999,0.5641235028586464,0.989188997052185
0.9999999999999979,0.3199658797231999,0.9937392067120269
0.9999999999999999,0.49078028659287437,0.9902132141839683
0.9999999999978534,0.5011742351622032,0.9902104559117295
0.9999999999999506,0.47968579372474146,0.9912218693513589
0.9999999999999999,0.546515610369552,0.9911931896428672
0.9999999999999999,0.5090172942267948,0.9890641194588268
0.9999999999999999,0.46230882212521435,0.9919898870877573
0.9999999999999999,0.41923824199919185,0.9933257024499683
0.9994774087375006,0.41145529452672064,0.9924613107796398
0.9986710244641759,0.4575078599219663,0.9915049703167376
0.9999999999999902,0.4440122023053612,0.9910184120110308
0.999791321616675,0.33779015784575145,0.9945127299919133
0.9999999999999973,0.5454398923871461,0.9908658921408868
0.9999999999999999,0.5634585758397532,0.987247587952856
0.9999999999999999,0.4060990513824105,0.992553081270492
0.9998680961311112,0.3371686416637618,0.9935424760046271
0.9999999999999999,0.5232869610409296,0.989583369634937
0.9999999999999999,0.47921568167716694,0.9914390751097999
0.999581781113848,0.385183127418914,0.9929219565069117
0.9999999999999999,0.5341015295206611,0.9900839510631387
0.9999999999998506,0.5065967048976316,0.9901406924419232
0.9999999999999986,0.4891857704585659,0.9907615846472648
0.9999999999999292,0.5584300145245917,0.9890460107382971
0.9999999970584659,0.4787820751593047,0.9924790491126416
0.9999999999999999,0.388310571635257,0.9932312041667453
0.9999999999999999,0.6631066982075877,0.9866459244351451
0.9999999999999999,0.5411303006921192,0.9900613762349642
0.9999999999999999,0.49550679445899876,0.9913231260198723
0.9999999999999538,0.5513811527095565,0.9899939273438125
0.9999999999999999,0.5680427471168811,0.9897401541884634
0.9999999999999999,0.4900813558202872,0.9918350864415111
0.999335823815342,0.3279147107574708,0.9934082195101026
0.9994054775147575,0.26422702645764484,0.9940240618640589
0.9999999999999999,0.6670402828427209,0.9862713310799369
0.9999999999999986,0.4986501906816099,0.9915176193496291
0.9999999999999999,0.52437857127616,0.9891006780441093
0.9989961906349325,0.3916165163898501,0.9922726275405084
0.9999999999999999,0.4567428177999239,0.9921554367957297
0.9999999999999891,0.2427176716189967,0.9945160778147359
0.9999999999999999,0.5050299211358945,0.9898146815332043
0.9999999999999999,0.4374988807084638,0.9922353459392543
0.9987222981522643,0.3396845781019348,0.9932254543077896
0.9999999999999999,0.519012721263957,0.9902106330599165
0.9999999999999999,0.5293278228359962,0.9912499811432574
0.9999999999999999,0.4196542024718054,0.9929515163509847
0.9999999999999999,0.514717028518284,0.9909166399527414
0.9999999999999999,0.37151522195178555,0.9936776905052402
0.9999999999999999,0.5156414283836993,0.9906644419054598
0.9999999999999997,0.34754263510240857,0.9927161025613754
0.9999999999999999,0.4609145993587588,0.9913848221922715
0.9999999999999999,0.5945062044185662,0.9886521473925489
0.9999999999999997,0.5205393487884741,0.9926765233970098
0.9999999999999999,0.3551822692209556,0.9930694156111582
0.9999999999999999,0.5784261926275361,0.9880459079203279
0.9999999999999999,0.5284480978898966,0.9904612766560454
0.9999999999999999,0.5735791338269118,0.9887803336085997
0.9999999999999999,0.514094990699206,0.9910018655083038
0.9999999999999999,0.6290744104013494,0.9864624766599823
0.9997607510697706,0.44118825780273013,0.9920293076032553
0.999522375872114,0.4199269013129862,0.9929864218356244
0.9999999999999999,0.6153596809679074,0.9876940057439715
0.9999999999999987,0.3719466757016429,0.9930244226233347
0.9999999999999999,0.5511209039409134,0.9896306773890887
0.9999999999999999,0.4440058023033467,0.9919939932780149
0.9999999999999999,0.5590591350948798,0.9882787085498346
0.9999999999999999,0.5684843991079546,0.9889190668396001
0.9999999999997704,0.45513842702690627,0.9925020886704149
0.9999999999999982,0.5339783896707596,0.9915251200214432
0.9997438493420552,0.46048969349174673,0.9922744421133562
0.9995113379036502,0.3057297404471264,0.9927051968947116
0.9999999999999999,0.4423455529262129,0.9920961659072814
0.9999389541339692,0.39608135907949304,0.9920319012111355
0.9999999999999999,0.46328274523009455,0.992106464908527
0.9982828317696655,0.3570749877364797,0.9940536751524623
0.999957411873348,0.27696454225580597,0.9942853892222374
0.9999999999999999,0.37902560428326576,0.9938331272908232
0.9995496559613026,0.40961218252758735,0.9910518463699282
0.9999999999999999,0.5123301720129531,0.9892704782557643
0.9999999999999999,0.39120336235101355,0.9931594778441697
0.9999999999999999,0.5088401496080106,0.9920712999141258
0.9999999999999976,0.44477358065303846,0.9919477798074429
0.9999999999999999,0.6087805958512562,0.9878998188892707
0.9999999999999999,0.5800733601747728,0.9887116272335812
0.9999999999999999,0.662508505074986,0.9866837037869929
0.9999593119839998,0.4611553607838642,0.9910144387021618
0.9999999999999999,0.5213162741709062,0.9903106282266986
0.9997192400313298,0.4376365577625335,0.9929784332521799
0.9999999999999999,0.5267730442088665,0.9893192122974833
0.9999999999999999,0.5641034519770642,0.988377130966844
0.9993466163722516,0.39324886436228756,0.9933943755343425
0.9999999999999999,0.4411192518180121,0.9915898945003507
0.9999999999999999,0.5132625455841312,0.9900099084246633
0.9999545873113607,0.41701105094465857,0.992694988927859
0.9999999999999999,0.506230623774156,0.9908635893875051
0.999760894018366,0.4363424040777481,0.9909444892236944
0.9993710102034502,0.2622036239407773,0.9946026343295348
0.9999999999999988,0.5278948976259734,0.9897944848482032
0.9999999999999999,0.6015797965966213,0.9884977067184384
0.9997332477828142,0.3874272448748221,0.9934978855327571
0.9999999999999999,0.5284078679924545,0.9904395996649502
0.9999999999999999,0.5126534372218513,0.9903112702430964
0.9999999999999999,0.38687803555519484,0.9934378536913075
0.9999999999999999,0.6478601282171755,0.9855398153090221
0.9999999999999999,0.5080518419277997,0.9905714072664095
0.9998793017310377,0.3655267458339998,0.9935160231485372
0.9999999999999999,0.6299414809218868,0.9869265703643466
0.998730312670189,0.4406197128535771,0.9918212403877187
0.9997608988377343,0.3504616345460289,0.9936124583040382
0.9999999999999989,0.5100716132240672,0.9918717307449508
0.9999999999999999,0.499443521933054,0.9908364168156648
0.9999999999999987,0.6637227611467748,0.9863430601252692
0.9993854116658626,0.288700124448229,0.9925109165117253
0.9999999999999999,0.3183511179626088,0.9937530719471616
0.9995347842362805,0.333178319844291,0.9939930444256037
0.9999999999999938,0.5568769288653076,0.9909230106580794
0.9999999999999999,0.5101843929942247,0.9900349930033795
0.9995101058209876,0.5416822384477401,0.9919123935348907
0.9999999999999918,0.4715643365138128,0.9917660619003051
0.9999999999999999,0.5499217098882796,0.990350737560006
0.9999999999999999,0.5410279128777541,0.9893414477269031
0.9999999999999999,0.584107416017098,0.9900548458492623
0.9999999999999089,0.3225083980783197,0.9934924487278567
0.9999999999999999,0.5480617889103601,0.9894573926821236
0.9999999999999999,0.47520547753843284,0.9916209188662233
0.9999999999999984,0.4832167633916181,0.9905814683051133
0.9999999999999841,0.5491881053280854,0.9892929781667905
0.9999999999999998,0.47163168049540816,0.9929946782321268
0.9999999999999999,0.4882702853961147,0.9908858864396733
0.9990313877905608,0.4388708361946142,0.9911848265667046
0.9999999999999999,0.5157307224579009,0.9901277964697772
0.9994319024556251,0.40976434417793006,0.9921567998472897
0.9999999999999999,0.533773850610117,0.9914439291047098
0.9999999999999999,0.3184799462245561,0.9930303863616692
0.9999702354899479,0.38849767240791994,0.9933162468422636
0.9997907217138221,0.3068762200758411,0.9940666029021371
0.9999999999999999,0.5827576508857293,0.989051702603215
0.9999999999999977,0.5913161673294423,0.9889739368081492
0.9999999999999999,0.5367231730966794,0.9897386021049946
0.9999007540407414,0.32501200014694626,0.993594189077818
0.999999999999858,0.40466999504909645,0.9933416235280697
0.9999999999999923,0.4257040848290727,0.9919129229551921
0.9999999999999999,0.3759715021799082,0.9938252103197871
0.9999999999999999,0.5489079361691556,0.9890726779422285
0.9999999999999999,0.49103818643303543,0.9904139041934334
0.9999999999999999,0.5742449410319955,0.98901505142535
0.9999999999999999,0.5353428103008082,0.9896906431631396
0.9994481240504633,0.3753472036060875,0.9922669470520599
0.9999999999999986,0.4957307034947578,0.9915900948983993
0.9999999999999982,0.6141579408290466,0.9886096939640787
0.9999999999999993,0.41490661773988,0.9919751971489981
0.9993991927963513,0.4806257688725805,0.992993314059824
0.9999999999999999,0.3922721320200609,0.9924036164112876
0.9999999999999999,0.5605141305951614,0.9898708789174822
0.9999999999999999,0.5082562044037675,0.9920771490972458
0.9999999999999999,0.42362352098763106,0.992126185918505
0.9983282272940001,0.4050254152978977,0.9921709242119682
0.9999999999999999,0.42558547413985265,0.9926810168366823
0.9999999999999999,0.532564026832739,0.9909996415593169
0.9999999999999999,0.5923697354800314,0.9888361159415089
0.9998888238584509,0.4348263849019313,0.9920757541874837
0.9999999999999999,0.5704738427611082,0.9894943365123026
0.9999999999999999,0.5004195239441602,0.9908805245383717
0.9999999999999988,0.5355002851948873,0.990229724678006
0.9999836706232799,0.2791910529361318,0.9937779198790722
0.9999999999999999,0.4521510221616072,0.991553338846227
0.9999999999999533,0.5614061655182904,0.9887341743794512
0.9999999999999112,0.47422539577441664,0.9910997104664685
0.9999999999999999,0.5713978813700978,0.9917653967497603
0.9999999999999992,0.5230661783783807,0.9903328100042431
0.9999999999999977,0.5486045793823658,0.9894453975976323
0.9988515726131022,0.287080100079182,0.9943806912711527
0.9999999999999999,0.5312465098008603,0.9895134884664836
0.999999999999993,0.34176303664908386,0.9937247640065358
0.9999999999999999,0.5809596260176214,0.9885989334313664
0.9999999999999999,0.434512114527994,0.9911798605822365
0.9999999999999999,0.3693874579949054,0.9936008574306292
0.9994030732326574,0.4444239158347708,0.9926955694767504
0.9999999999999998,0.49111698333563736,0.9912587355103506
0.9999999999999999,0.5826270146099464,0.9900690911462681
0.9999999999999999,0.3511300157588708,0.9936169997618987
0.9993084564854348,0.44773939943818963,0.9924817733369669
0.9999999999999999,0.53397442257298,0.9897462065272115
0.9999999999999999,0.4515106561519309,0.992063761198753
0.9999999999999986,0.39648253941810135,0.9928829069087981
0.9997244699070793,0.5023228683494282,0.9903901217160687
0.9997658592763153,0.4365152046450504,0.9931299416943696
0.9999999999999997,0.5815530226682886,0.9900755754452415
0.9999999999999999,0.6348531256154605,0.9876254260234041
0.9989870787699013,0.4074788468557306,0.9928704228358334
0.9999999999999999,0.28978092218380047,0.9940775885874699
0.9988765538592732,0.41618562947507265,0.9920655265399618
0.9999999999999427,0.5013268224056684,0.9907618384804834
0.9999999999999982,0.5142774980762022,0.9905517730815421
0.9999999999999901,0.46328545463223686,0.9915415373951071
0.9999999999999999,0.5011538589703477,0.9921744882778425
0.9999999999999999,0.6415693602639295,0.9869601365438601
0.9999999999999999,0.4422086287765578,0.9923497751467732
0.9999999999999999,0.5680278447159071,0.9892555100969656
0.9999999999999999,0.6018948524699753,0.989108264890821
0.9998638775596299,0.48041806811971655,0.9919246402550744
0.9999999999998416,0.5177848476190963,0.9906473991985487
0.9999999999999999,0.3587718199773308,0.9935747930724664
0.9999999999999905,0.4770178235304243,0.9906133942541651
0.9999999999999714,0.4825485273167617,0.9914089181663572
0.9999999999999994,0.3549787520445711,0.9937327698221248
0.9999999999999964,0.3873200789186163,0.9935117464219555
0.9999999999999999,0.5681148833767043,0.9884711035786844
0.9999999999999983,0.46244858277565415,0.9923805343936196
0.9999999999999999,0.573748811328602,0.9886563137707706
0.9999999999999958,0.4966295814365497,0.990267940184189
0.9999999999999999,0.5733155399626333,0.9892174363419393
0.9999999999999999,0.3849272773479757,0.9927453481222195
0.9999999999996037,0.475066148178492,0.9911993658877344
0.9998852189073227,0.36199385712915083,0.9940492916112748
0.9999999999999983,0.49942722295369674,0.9908624091102263
0.9999999999999999,0.6428115858902685,0.9866664292170225
0.9999999999999999,0.274365590811602,0.9948028428555914
0.9999999999999856,0.4010913686323768,0.9923681791015975
0.9999999999999984,0.5448938669249075,0.9899309159003855
0.9998758416004313,0.3964605842507405,0.993306678044178
0.9998424130416723,0.28123924262553573,0.9931515086688584
0.9999999999999999,0.48352908410929524,0.9907830028792175
0.9999999999999999,0.5055925577073097,0.9908576645112336
0.9999999999999999,0.44477803453182185,0.9924868357143781
0.9999999999999999,0.627378048134257,0.989432015976247
0.9999999999999999,0.4874084698336065,0.9907029623282271
0.9997618897288355,0.36325385888508727,0.9930160026270757
0.9997242071361397,0.44700604037796243,0.9916096754168819
0.9999999999999999,0.5249384204939528,0.9914201968186073
0.9999999999999999,0.567053833135865,0.989056223486059
0.99992354521052,0.3725657706365244,0.9936524842775057
0.9999999999999998,0.3067833852204449,0.994283431226436
0.9999999999999999,0.6063664365703675,0.9894303640452398
0.9999999999999999,0.5269258679282035,0.9905812191886213
0.9999999999999999,0.6079050476075286,0.9876342137509366
0.9999999999999999,0.23676956329087218,0.9947602162011434
0.9999999999999999,0.4912133090202922,0.9899101913404301
0.9999999999999999,0.5273392220072264,0.9898067972090254
0.9999999999999999,0.4843612273608999,0.9900536653143273
0.9999999999999992,0.4412680240197418,0.9918005678963155
0.9999999999999999,0.5752806231420703,0.9887981322467805
0.9999999999999999,0.6094079343150315,0.9889291149341495
0.9999999999999999,0.6021437743005872,0.9874213425430043
0.9999999999991795,0.31670568308323443,0.9943596440275119
0.999902459104246,0.3966436595206935,0.9931886099237556
0.9994145147695767,0.3473872466713006,0.9941660909310309
0.9998440251592992,0.47540373673653596,0.9917713492270699
0.9999999998354442,0.3712207453548787,0.99322223991559
0.9999999999999999,0.5883200687565548,0.9886115024445636
0.9999999999999996,0.34953181395109856,0.993254952460659
0.9999999999999999,0.4328814696794321,0.9912807649594487
0.9999999999999999,0.43774337187166473,0.9917814696909277
0.9999999999999999,0.5278809906671384,0.990048410338468
0.9999999999999999,0.6251586270151671,0.9876801528471487
0.9999999999999999,0.5319958879347831,0.9910686827989492
0.9999999999999989,0.5865204777882828,0.9892504952797815
0.9999999999990795,0.5258935245631966,0.9902834126500469
0.9999999999999999,0.5341857892859448,0.9904211854340195
0.9993223692003358,0.39641198831504065,0.9937043516715109
0.9999999999999999,0.6330140030712148,0.9870371207210815
0.9996043097349804,0.44162778394538554,0.9927769580061815
0.9997693372378279,0.41813268358740396,0.992377387086178
0.9999999999999978,0.4310070916299233,0.9923291955060101
0.9999999999999999,0.6837662504294356,0.983212589028406
0.9999999999999999,0.6212891650238491,0.9875206340096873
0.9999999999998919,0.4734311416406407,0.9924068594753233
0.9999999999999999,0.4942479221075706,0.9924807713454
0.9999999999999999,0.4400235774025026,0.9910739514920721
0.9998975478805734,0.3955741517133691,0.9930248239785417
0.9999999999992536,0.2961582062180514,0.9942743414979938
0.999779360747546,0.3831335978976368,0.9934714104637514
0.9993964769331625,0.3190446015390867,0.9924819304910522
0.9996682191575585,0.45523268235583514,0.991619548676732
0.9999999999999982,0.4755574087542698,0.9927593418872985
0.9999999999999997,0.3793250957836209,0.992866240557665
0.9999999999999999,0.5490937484645707,0.9917339254754263
0.9999999999999999,0.6523948698072296,0.9861112802344455
0.9999999999999808,0.3216547227079946,0.9934690494964442
0.9999999999999999,0.46032337913594445,0.9918960119255957
0.9994682587399077,0.4609852071329941,0.9917307038698195
0.9999999999999999,0.5884993233887856,0.9886163556733768
0.9999999999999999,0.5495155676052779,0.9904088872708063
0.9997291718302407,0.36509824447621464,0.9937069232089863
0.9999999999999999,0.45850293294481653,0.9912010137390725
0.9999999999999956,0.48607378913568144,0.9918167548854601
0.9999999999999999,0.6363508296505007,0.9875740050822225
0.9994861138317349,0.35341680276449156,0.994052365772068
0.9999999999999999,0.4748592718772948,0.9913764398627741
0.9999999999999999,0.5441829863457855,0.9908245743869495
0.9999999999999999,0.5415311881836448,0.990363973055976
0.9999999999999999,0.4142203780431057,0.9927776473505724
0.9999999999999999,0.5024980559927552,0.9905663050851486
0.9999999999999999,0.4336916488879913,0.9929077980018615
0.9999999999999999,0.4762179051833914,0.992357405025352
0.9999999999999999,0.5052329089681393,0.9910220507504802
0.9988193656988422,0.45871719776341474,0.9917777715615392
0.9999999999999983,0.46281875660387944,0.9911213454614495
0.9996332972649806,0.3778092112707245,0.993978876407145
0.9999999999999999,0.3186595306463958,0.9940056253540445
0.9996475430650857,0.35042489791582193,0.9927359892171419
0.9999999999999999,0.5093155824205666,0.9912996057824731
0.9999345517196404,0.4825804202664453,0.9917817116370429
0.9989571867654735,0.46059878698028617,0.9910457891485264
0.9999999999999999,0.5760192198791483,0.9893267732913644
0.9999999999999979,0.5524061804414432,0.9909969121907066
0.9989308661625622,0.2986796663435617,0.9931308936143783
0.9999999999999996,0.438563122777207,0.9910820890922978
0.9999999999999999,0.5470480872658372,0.9906203160159802
0.9999999999999998,0.5970993315070431,0.9895713418673004
0.9999999999999964,0.48102084913662857,0.9918240942154384
0.9999999999999378,0.38076140494051103,0.9931703392750423
0.9999999999999999,0.44051887195626044,0.9928068862736913
0.9995387187039909,0.3881661162209368,0.9914285673282909
0.9999075745553593,0.37865979294328556,0.992635195762493
0.9993180983696845,0.40086897961565304,0.993820305639479
0.9998549032819802,0.47990875378816056,0.9910791870060579
0.9987131063504189,0.34799963118427607,0.9931555102673959
0.9999999999999999,0.6000466037470306,0.9889188026434041
0.9999999999999999,0.5085035398396724,0.9905156027257099
0.9999999999999999,0.5975269309305106,0.9885816023173944
0.9999999999999927,0.44095456907875985,0.9914782961049836
0.9999999999999999,0.5815775759521735,0.9884376268514202
0.9999999999999999,0.2582231608054599,0.9945313769342825
0.9999999999999989,0.37761236287848404,0.992961397377588
0.9999250566149472,0.4743150573515601,0.9918447790624226
0.9999999999999951,0.47115496288311787,0.9922077693482708
0.9999999999999999,0.575496751363724,0.9896393136884558
0.9997179662561824,0.3222045227035089,0.9933072914745917
0.9999999999999999,0.5017497271697637,0.9917225323875719
0.9999999999999991,0.34248782969365243,0.9930859832483698
0.9999268263303068,0.4433089130980729,0.9911517760930572
0.9999999999999999,0.5573568001233679,0.9907063270110115
0.9999999999999999,0.42368079508975864,0.9926326227071264
0.9999999999999999,0.40826452571524924,0.9918699632573906
0.9999999999999999,0.4659004231522364,0.9915983519043134
0.9999999999999999,0.541883599344637,0.991091251782795
0.9999999999999999,0.6098930065395634,0.9867926715167126
0.9999999999999999,0.4271304757432989,0.991634214139488
0.9999999999999999,0.6232919371257377,0.986516669706415
0.9999999999999999,0.5347926895676565,0.9903311196351149
0.9990463795041652,0.41018248516550704,0.9924640859495063
0.9999999999999999,0.5868071777317668,0.9898025449787319
0.9998951337094596,0.44332344792539985,0.9924672688890349
0.9999999999999999,0.572555154251432,0.9885907420849035
0.9993464375963935,0.4537483006799713,0.9924606974820718
0.9999999999999999,0.4371159807815489,0.9927203124818325
0.9999999999999999,0.6271700791751224,0.9867954347664678
0.9994398275991748,0.43462730011473605,0.9915892639658483
0.9999999999999999,0.568773770770673,0.990328310915462
0.9999999999999999,0.5679791507333862,0.9891187017118231
0.9999999999999999,0.5817984815168136,0.9890478551290216
0.9999999999999999,0.6010042273212411,0.9884248721901355
0.9999999999999999,0.41492442365119614,0.9927130553242937
0.9999999999999999,0.512670735472846,0.9908391849940613
0.9999999999999999,0.5102315134647489,0.990823379814278
0.9999999999999999,0.47337251383486956,0.9921129035488147
0.9999433516069616,0.424919280240164,0.9914826914296431
0.9999999999999999,0.6271507819528396,0.9868271155259513
0.9999999999999999,0.5552681947747277,0.9904694506764269
0.9999999999999999,0.594074740420502,0.9901321566260434
0.9999999999999999,0.37250856748497474,0.9934971607108968
0.9999999999999999,0.5538162503285625,0.9896621333549548
0.9999999999999999,0.6413786532568182,0.9874230093416907
0.9999999999999999,0.5672301760496065,0.9891547060778126
0.9999999998321346,0.3312324724212209,0.9928485296180913
0.9999999999993764,0.491175753132543,0.9926943058259564
0.9999999999999236,0.49098072423323713,0.9915483204942955
0.9999999999999084,0.4441070492268585,0.9908831433296518
0.9999999999999999,0.5339106489723081,0.9900523409777904
0.9996289675369042,0.4187739180665572,0.9923376485832817
0.9999999999999999,0.47253546384625866,0.9919612833543833
0.9999999999999999,0.5778983976965633,0.9901388722776481
0.9995845940392888,0.38933148432467596,0.992860187234539
0.9999999999999976,0.5387314442445316,0.9906053235038805
0.9999999999999999,0.6055335232168042,0.9879102172454948
0.9999999999999999,0.7270357194225093,0.9810144394880806
0.9999999999999999,0.6070890247587165,0.9872427266771214
0.9999999999999999,0.6878686711372133,0.9837741494777038
0.9999999999999999,0.4427047848655665,0.9915440881364027
0.9999999999999999,0.5313114232055252,0.9902956789489425
0.9999474079808883,0.3825576815597391,0.993049339836057
0.9997610031474448,0.23453018044789709,0.9954825830854825
0.9999518409558926,0.317844991320942,0.993248078125391
0.9999999999999999,0.35012162911892564,0.9931209186184196
0.9999999999999999,0.5532226581060425,0.9897605452273102
0.9999999999999999,0.34628280434251313,0.9926826514031521
0.9999999999999999,0.5625422496971781,0.989731738350231
0.9999999999999999,0.5960507139929969,0.9874221351971226
0.9999999999999999,0.533808556490351,0.9904393180791348
0.9999999999999999,0.5043279838279692,0.9898338655058024
0.9999999999999999,0.5518506502237033,0.9890670994379367
0.9998479050070375,0.4245944570466731,0.9930448766355746
0.9994266090350546,0.3564469879013223,0.9925358373572488
0.9999999999999999,0.5938577994439271,0.988797030802496
0.9999842619642177,0.4149816046648188,0.9924123202780881
0.9999999999999999,0.6040688185313021,0.988244236751846
0.9999999999999996,0.5028697806597164,0.9916065205669173
0.9999999999999818,0.4350802781788032,0.992335550272536
0.9999999999999999,0.32614492511641857,0.9932027744076684
0.9999999999999999,0.5892115519610632,0.9881623115536746
0.9999999999999999,0.5406818923283768,0.9903005661933124
0.9999999999999999,0.4311570508386129,0.9926745532580035
0.9999999999999352,0.34584023343735204,0.994206762041596
0.9999999999999932,0.45510636473322197,0.9910634777585501
0.9999999999999999,0.6169018156000199,0.9883349866842567
0.9999999999999999,0.40295620853577524,0.9923559325746745
0.9999999999999999,0.5731418335316968,0.9876948345969704
0.9999999999999999,0.3739555747750156,0.9930534183145742
0.9999999999999999,0.48282797710231257,0.9901344426375467
0.9997352575263888,0.39225850544938623,0.9929502773931027
0.9999999999999999,0.4725326668909551,0.9916823351101782
0.9999999999999999,0.46572435481803476,0.9921203406482636
0.9999999999999999,0.48332657301101684,0.9915444399724609
0.9994973857795366,0.3300714585154391,0.9928835968197496
0.9999872923856321,0.4859876867171869,0.9916082004959801
0.9999999999999999,0.6834446035460867,0.9847722581009613
0.9999999999999999,0.43737839607969015,0.9918141386432233
0.9988792355944082,0.5481230550044714,0.9904502647748344
0.9994881102761481,0.16135919808719754,0.9957253003713509
0.9999999999999999,0.632039457928974,0.9870404627485699
0.9999999999999999,0.4387882028367477,0.9925228597185496
0.999999999999999,0.37987878816631526,0.9924702008478633
0.9982578579502992,0.406716895337073,0.9923743114205733
0.9999999999999999,0.6079093175280629,0.9885702094639168
0.9999999999999934,0.3848848783649904,0.9932103199579082
0.9999999999999973,0.30377508394067576,0.9940011308311191
0.9995076422577484,0.38970155739343726,0.9935436148164377
0.999254547143745,0.350681495491914,0.9928186109499496
0.9999999999999999,0.5034697203046493,0.9909501408033778
0.9999999999999999,0.5764446635807526,0.9891260786158836
0.9999999999999999,0.40234741646111455,0.9929168639564157
0.9999999999999999,0.569415749325316,0.988132354151701
0.9996865258287895,0.4781776881800608,0.9928282779034093
0.9999999999999999,0.3858805850895029,0.9931640173825645
0.9997492715642723,0.41501894370684694,0.9932014041946013
0.9999999999999999,0.6000536106404388,0.9897752980131498
0.9999999999999999,0.5849561813846124,0.988921778919264
0.9999999999999999,0.4917401392113339,0.9915660250790501
0.9999999999999999,0.5513420565277328,0.9910282004079025
0.9999999999999984,0.5494653257859018,0.9900643916655965
0.9999999999999999,0.5252561816153882,0.9891819438075462
0.9999999999999999,0.5002923365401514,0.9914043595910768
0.9988054007971477,0.4706303502945653,0.9914551123951693
0.9999999999999999,0.4200434352744999,0.9912143867445716
0.9999999999999999,0.5943984156347645,0.9880569695164613
0.9999999999999999,0.3705411693775307,0.993988535434226
0.9999999999999999,0.49254383994227574,0.9903447375107038
0.9999999999999999,0.5467400931360845,0.9904160285383118
0.9998625333294562,0.4151131640047534,0.9917549526866604
0.9999999999999999,0.5557931181505876,0.9895539969780358
0.9999999999999999,0.5514770392364299,0.9889062422254845
0.9999999999999999,0.6111627345406802,0.9887430859754014
0.9999999999999999,0.4306557489615477,0.9923825816404168
0.9999999999999999,0.3860275635815588,0.9929607642335232
0.9999999999999999,0.46293373953394656,0.9920971334231627
0.9999999999999999,0.5679224445694806,0.9898875289477288
0.9997408157955797,0.562351646776728,0.9908911510807574
0.999999999999943,0.5630996161523932,0.9892406878885774
0.9999999999999909,0.5558842293255398,0.9895043717589107
0.9999999999999847,0.34565461756802957,0.9938528936871759
0.9999999999999999,0.3923620388370002,0.9928273504396972
0.9999999999999997,0.3311946247775395,0.9928618543449174
0.9999999999999999,0.4679431487629022,0.9924295288107042
0.9999999999994823,0.44297989220955547,0.9917256891716997
0.9999999999999456,0.37327008402441836,0.9932198820430758
0.9996951758224097,0.4587713905643622,0.9923238072622387
0.9999999999999999,0.5715889464824121,0.9898934490282796
0.9999999999999999,0.4639818845274307,0.9922507624373402
0.999999999999935,0.45421622877915757,0.9927089137743844
0.9990009161831761,0.4305014868902975,0.9923268133817233
0.9999999999999999,0.49949011389867526,0.9903051333976182
0.9999999999999999,0.5095257276077545,0.9897998236706508
0.9999999999999999,0.5613782026290944,0.9897512049420575
0.9999999999999999,0.40751568539738176,0.9926774761716
0.999999999999995,0.5324677513457791,0.9910814131840665
0.9999999999999999,0.5292752255006078,0.9915543685680177
0.9999999999999999,0.3578235875473332,0.9941961633839282
0.9999288487579243,0.31559297996439456,0.993212330108976
0.9999999999999999,0.5214902045421049,0.9895662418719066
0.9999999999999999,0.5270160729886664,0.9887125467666601
0.9999999999999989,0.5330619964912843,0.9903249515366808
0.9999999999999999,0.5432047644926483,0.9889311345857532
0.9999999999999999,0.6228735023153604,0.9880383957606517
0.9999999999999999,0.6027289257351968,0.9894369423074089
0.9999999999997132,0.49397326025003824,0.9919576249892862
0.9999999999999999,0.41640890942850983,0.9929196409295985
0.9999999999999999,0.6031261679152857,0.9882724715544103
0.9999999999999837,0.49290163379055885,0.9909067453465553
0.9995799899435954,0.3962837463518488,0.9919657043485894
0.9997779435382863,0.4676678549177661,0.9917886533175153
0.9999999999999972,0.4383728128185856,0.9918269461440882
0.9999999999999999,0.48535316006986484,0.9904657066689094
0.9999999999999999,0.5856905017961395,0.9892375059654165
0.9999999999999999,0.5481094913871638,0.9890475669869705
0.9999999999999821,0.4129857425127535,0.9923653170715567
0.9987711128819379,0.41845806730969337,0.9924443310602457
0.9999999999999999,0.5502650573144816,0.990636927013832
0.9999999999999999,0.5444273352140949,0.9885461006881778
0.9999999999999999,0.49200885746863854,0.9911041573781829
0.9999999999998863,0.46690019765002266,0.9912321976778895
0.9999999999999999,0.5137269783103463,0.9909853570089638
0.9996135272370488,0.2990888281613536,0.9946573190043398
0.9999999999999917,0.49501190419249924,0.9899090601668967
0.9999999999999999,0.5074381081437237,0.9907390299128201
0.9999999999999999,0.39901423120035273,0.9927583255624354
0.9993518442797394,0.4371943586839691,0.9909671472467175
0.9999999999999999,0.46457819823227336,0.9911415471466681
0.9999999999999999,0.3304513384212659,0.9933617032769246
0.9999999999999999,0.5593294360828432,0.9884547948896137
0.9999206467200606,0.37060704166929015,0.9928730501527249
0.9985172479374124,0.3496660033128179,0.9929628708260498
0.9995193488450173,0.3885192115802613,0.9917219237054693
0.9999999999999997,0.5055967177851102,0.9901885525779666
0.9995513115428551,0.4634361244311551,0.9921211560640069
0.9999999999999999,0.5351850990573402,0.9891216309917253
0.9999999999999999,0.3611120078728777,0.992952794199768
0.9995767220081349,0.40770433676448825,0.9928459875044225
0.9988347295873826,0.42718828182818636,0.9917357746357719
0.9995596748276705,0.43846241417132126,0.9916199029959974
0.9999999999999999,0.6155884099559,0.9864037932888139
0.9999999999999999,0.5465397979647658,0.9907783298578053
0.9999999999999999,0.43197527636271404,0.9921002047194281
0.9997789796401043,0.37911851778111183,0.993394733035974
0.9999999999992314,0.2551694460799562,0.993587598158811
0.9999999999999999,0.3839088752861257,0.9932884817806658
0.9999999999999998,0.26371637761295447,0.9938423040662091
0.9999999999999999,0.6098428662654243,0.9878463280749071
0.9999999999999952,0.3719433398966418,0.9928989108649948
0.9999999999989473,0.5005002745972529,0.9908128241562679
0.9999999999999999,0.46722797102739455,0.9916208348145731
0.9999999999999999,0.5302371426980158,0.9902748386625632
0.9996877743743512,0.2707015410278388,0.9943562881577408
0.9999999999999682,0.3743959387641201,0.9933533411408456
0.9999097285852392,0.3839922556970587,0.9932597483134926
0.9999999999999992,0.49346854192439743,0.9904505451511538
0.9999999999999669,0.43148953458639233,0.9914327791945932
0.9999999999999772,0.4772218353353788,0.9919139540587374
0.9999999999999999,0.3577686398896928,0.9940837258031187
0.9999999999999999,0.45257784364871817,0.9919632758053085
0.9999999999999999,0.5667160254056622,0.9889022098276078
0.9999999999999999,0.5810258159644022,0.988584937034423
0.9999999999999999,0.508207645878019,0.9895663030802195
0.99999999999999,0.5201355309020868,0.991377459627303
0.9999999999999999,0.5570455444716335,0.988983166624296
0.9999999999999998,0.3755634118730197,0.9931040101940894
0.9999999999999999,0.43841535532362574,0.9924253067663262
0.9999999999999999,0.6001752057200346,0.9878944492397449
0.9999999999999787,0.5060485866722296,0.9916986018311069
0.9999999999999999,0.587270440224837,0.9885396048653996
0.9999791416483697,0.47089749454021396,0.9910372568990081
0.9999999999999999,0.5904957858477947,0.9879526770734764
0.9999999999999999,0.5509468057181459,0.9899996306906974
0.9999999999999999,0.5337805137018675,0.9907217603222583
0.9995879444911083,0.47619047019188154,0.9924102828550927
0.9996916830008706,0.533937065773344,0.991588994320429
0.9999999999999667,0.46532574677361666,0.992061177415552
0.9999999999999999,0.6448402009491974,0.9863433931830761
0.9999999999999912,0.4825039855385913,0.9910566148333105
0.9999999999999983,0.43343812606905485,0.9923334397598559
0.9999999999999999,0.5489747086048264,0.9906272996572592
0.9999999999999999,0.48026316793615564,0.9916084705306369
0.9999999999999999,0.4171847328759836,0.992384758289469
0.999999999999945,0.3604603895091576,0.9936169620142837
0.9999999999999999,0.6054721002509054,0.988205190659076
0.9999999999999918,0.3967262793513818,0.9926982204847736
0.9999999999999999,0.4843887652616349,0.9903568170892099
0.9999999999999999,0.5368784224511054,0.9912089918727676
0.9999133429125194,0.38755470832156813,0.9926271810751465
0.9999999999999999,0.6006599219736729,0.9880348618583525
0.9999999999999999,0.6059389470663276,0.9867074781027954
0.9999999999999999,0.37584685921207195,0.9933186309026043
0.9999999999999982,0.3670521712618416,0.9930644622324117
0.9999999999999999,0.5317207205610336,0.9889654746584052
0.9999999999999998,0.49539073850907955,0.9906621178814313
0.9999999999999999,0.25681168964680584,0.9948594763814999
0.9999999999999999,0.6456683108481995,0.9877529410998613
0.9999999999999999,0.4428965349062449,0.9927828037655514
0.9999999999999999,0.5683200864315127,0.9887487869383633
0.9992708506676952,0.402855341342627,0.9922071527811942
0.9999999999999999,0.574277976459068,0.9886334637132632
0.9999999999999338,0.4856293785917668,0.9911144028357892
0.9999999999998058,0.3918560043949949,0.993003892742934
0.9999999999999999,0.5545923393297191,0.9895764210047038
0.9999999999999999,0.5967712774451467,0.9872947184098766
0.9999999999999999,0.7217417083332792,0.9816896698619673
0.9999999999999999,0.45934168411047877,0.9917241347814277
0.9999999999999999,0.6784148581044463,0.9846873572185497
0.9996828294051238,0.3802025594931009,0.993145863832641
0.9999999999999999,0.5374704157590625,0.9909923366410052
0.9999999999999892,0.4302167323649179,0.991714219840475
0.9994970257421473,0.44479884494220023,0.99294240305295
0.9997419834516175,0.5078680510548579,0.9921246968719778
0.9998355706685533,0.4192097421179541,0.9920648806644237
0.9999999999999938,0.5522816156011636,0.9909039858169243
0.999825799090785,0.4217084160439901,0.9914293029668868
0.9990983455350675,0.340804808432201,0.9929442666843068
0.9999999999999999,0.5718208715302936,0.9890642213342762
0.9999999999999999,0.2774041773053916,0.9937817804695108
0.9999304442910852,0.49476147001923587,0.9917115067946064
0.9999999999999999,0.6447544151257587,0.9870737950230287
0.9999999999999999,0.4699094220336062,0.9913675048420927
0.9999999999999999,0.4853039289833585,0.9919550705018235
0.998828235929563,0.41150462778309416,0.9928144247411022
0.9999999999999999,0.5995562730816362,0.9889714660122374
0.9999999999999987,0.48769405805738864,0.9920451075116309
0.9999999999999999,0.37420500882507857,0.9932518046844685
0.9999999999999999,0.5112530717923721,0.9914310697938881
0.9999999999999999,0.579466755822978,0.9879809618969699
0.9999999999998564,0.4435011430657673,0.9918427436658712
0.9994047294055068,0.40776314439584477,0.9921858292607952
0.9998089989440531,0.35521117994620516,0.993743349734948
0.9999999999999996,0.37859362127917345,0.993673925643341
0.9999999999945883,0.3864523226165488,0.9938987203944547
0.9995782026479622,0.43009768157257366,0.992496210956931
0.9999999999999999,0.4282736703530988,0.9912005707597294
0.9999999999999999,0.5802994061864659,0.9899379998477235
0.999999999999999,0.463827729657765,0.992277926304335
0.9999999999999999,0.5620544951215447,0.9886449508886429
0.9999999999999999,0.510277109503326,0.9897710059839125
0.9999999999999997,0.43054453934275383,0.9921120478921127
0.9999999999999989,0.5111480848533518,0.9912097961531459
0.999445155983749,0.4444380385765851,0.992505723227167
0.9999999999999999,0.5037870186596755,0.9913433378866845
0.9988609203398843,0.27082965267336073,0.993621903550146
0.9999999999999941,0.532855812910957,0.9896198424731788
0.9983009690650088,0.3837816004461977,0.9928647890639875
0.9999999999999999,0.5160404720302039,0.9917658267066856
0.9999999999999999,0.41330275773220354,0.9919252571396673
0.9999999999999999,0.5371842479305856,0.9896305842631883
0.9998893476236489,0.4053641932489486,0.9915124125996924
0.9997556812762273,0.3820265719784536,0.992709923341616
0.9999999999999999,0.360473500571499,0.9926048116758605
0.9993875487572931,0.3621529235219614,0.9932909360457208
0.9999999999999999,0.5533618421446413,0.9891775290648886
0.9999999999999999,0.4504165812954062,0.9922834723251392
0.9999999999999957,0.23120725381119528,0.9945529478206037
0.9999999999999999,0.5347382825065248,0.9914475067270984
0.9999999999999999,0.656719474358943,0.9858307457332963
0.9999999999999999,0.5320404016463385,0.990355866551568
0.9999546258906916,0.3996256465821583,0.9930815256742681
0.9998477504576292,0.4727458460244616,0.9922750331522087
0.9999999999998991,0.5006331119364237,0.9918834269115601
0.9999999999999999,0.45674152668330614,0.9918029551455078
0.9999999999999997,0.46035679118514555,0.9918911093428532
0.9998201456349379,0.4794005384027122,0.9906398931064903
0.9999999999999998,0.4772715199394788,0.9920238317277568
0.9999999999999999,0.5151281698216944,0.991551176454527
0.9999999999998671,0.4469670328347231,0.9917493942958422
0.999999999999721,0.4312146732541511,0.9924159556549853
0.9999999999999999,0.5617255365955193,0.9889012687002067
0.9999999999999999,0.5883263797867896,0.9880932263710204
0.9999999999999998,0.46789198244277447,0.9924670392629564
0.9999999999999999,0.4509370213429363,0.9912163491307782
0.9999999999990626,0.49285282157584664,0.9922953924775688
0.9990866860979456,0.2745536908227259,0.9935162188099412
0.9994439115178213,0.4709043808342964,0.9908943123848523
0.9999999999999999,0.2959745267422254,0.9939977669293467
0.9998075125271079,0.44950081736893244,0.9914605849924055
0.9992373210487074,0.37151118907175973,0.9924919560159804
0.9999999999999999,0.6256377711879201,0.9868553806550143
0.9999999999999999,0.2418443614075908,0.9942021382189378
0.9999999999999999,0.4240231214391278,0.992678047554575
0.9997928046174689,0.2879321830449324,0.9946172892764824
0.9992306296979572,0.4117228942244705,0.9930758484038859
0.9997683490323369,0.445416061127943,0.9920857323362663
0.9999999999999998,0.4824250475937933,0.9906814969816294
0.9999999999999999,0.46529647555791437,0.9911100885344042
0.9999999999999999,0.6002752535989957,0.9870446385425793
0.999835937519401,0.4316534602364367,0.9913464674293327
0.9999999999999999,0.5557231450016648,0.9891574466092299
0.9999999999999999,0.3859553567802545,0.9935387669093697
0.9996814370867874,0.4393170640099745,0.9924951823669081
0.9999999999999999,0.4189951531170983,0.9928763217061535
0.9999999999999999,0.5660527099158252,0.9896908562223627
0.9999999999999841,0.40227719284195723,0.992448124729737
0.9999999999999999,0.5764130537642955,0.9884163803650042
0.9999999999999999,0.4220308031339053,0.9927006400261961
0.9999999999999999,0.5334890854965555,0.989236888844995
0.9999999999999999,0.3167208264102514,0.9941087011468472
0.9999999999999999,0.42923664181032795,0.992893037896697
0.9999999999999999,0.5893617429464999,0.9902222360346752
0.9999999999999992,0.35199140772837995,0.9943740965750143
0.9999999999995832,0.4829741306277267,0.992640276147429
0.999999607272668,0.4799799067418573,0.9922192044769382
0.9999999999999999,0.28802324270026364,0.994166326567842
0.9999999999999999,0.4973904564477379,0.9910516649128936
0.9999999999999999,0.5607458477510697,0.9896064221961546
0.9999999999999999,0.43176935591559157,0.9924455824760356
0.9999999999999999,0.27780814753927563,0.9939565831042281
0.9997134882666856,0.46184318292678833,0.9923293620492092
0.9999999999999999,0.46516607736535903,0.9901087718456796
0.999999999999865,0.46099693663289143,0.9921964105471702
0.9999999999997689,0.44877132128935754,0.9911374108803244
0.9999999999999999,0.5704293272027894,0.9879676058681173
0.9996445856617938,0.3579951340603263,0.9939000523096291
0.9995522346747456,0.4008684651186821,0.9926065758012964
0.9999193510820175,0.5775507819720357,0.9903551923045043
0.9999999999999998,0.3587155545146284,0.992694892245354
0.9992738508802022,0.30005106783533997,0.9946218204509425
0.9995926670757873,0.34971786843303015,0.992689291997717
0.9999999999999999,0.49652812244750844,0.9905837572009492
0.9999999999999999,0.5313329800872963,0.9901323502961606
0.9999999999999999,0.5618606167164271,0.9879552424768755
0.9999999999999999,0.4952352368576618,0.9923887648439597
0.9999999999999999,0.5615820696672886,0.9891451807271127
0.9999999999999999,0.4737327541208899,0.9914065034617928
0.9999999999999999,0.4927740444085703,0.9904267337034617
0.9999999999999999,0.6645289261903379,0.9849339311022238
0.9999999999945689,0.32018237529594934,0.9934286300919765
0.9999999999999996,0.24563363733947927,0.993872577853181
0.9999999999999999,0.39414332160933474,0.9930450221370951
0.9999999999999999,0.44862658718183057,0.9921146719347914
0.9999999999999999,0.4584131298728373,0.9915757507867743
0.9999999999999999,0.37940535146846477,0.9925621643225583
0.9999999999999999,0.48358223477215356,0.9919726359639071
0.9993656010494006,0.397831869144369,0.9933174503648704
0.9999999999999999,0.5363984710941606,0.9893766180816932
0.9999999999999978,0.2470720973872041,0.9945609642503046
0.9999999999999993,0.48191321030470197,0.9912373912903638
0.9999999999999999,0.6161496819568619,0.9876750614768323
0.999999999999968,0.37115427988988275,0.9931701997700177
0.9999999999999997,0.2821966808091096,0.9938447312700702
0.9999999999999999,0.6057106042755148,0.9872066330535345
0.9999999999998498,0.23105468961600945,0.9949238639815625
0.9989696694581163,0.40499365563170825,0.9927183531168953
0.9999999999996514,0.37728807990313284,0.9924429204914292
0.9999999999999999,0.5841645458511326,0.9891938556043469
0.9999999999999999,0.3504998693466357,0.9937539420117911
0.9999999999999999,0.4614124864191462,0.9913953610134216
0.9999999999999972,0.48398192184802097,0.9914501118971758
0.9999999999999999,0.5859774348775014,0.9884682916925811
0.9999999999999998,0.5255121068158086,0.9901307147530367
0.9998919924486994,0.49097134774659956,0.9915839281053271
0.9999999999999999,0.4687310412752328,0.9910697081746461
0.9999275608359589,0.4441199301458814,0.9921201215516203
0.9999999999956359,0.5471720036817752,0.9895143777301393
0.9999999999999999,0.6263300355995757,0.9875279751435494
0.9999999999999999,0.4937517042044655,0.9914436285659985
0.9995316108787605,0.5225727214249745,0.9902014751030146
0.9993645184249983,0.38548357379694,0.9938093532777907
0.9999999999999999,0.46303450477094277,0.9922053627570762
0.9999999999999999,0.5328993812441218,0.9894388657815961
0.9986584173308437,0.3195287030109275,0.9941469523868275
0.9995490104941451,0.5122517250275617,0.9920190141035499
0.9987371567393604,0.4408502919027065,0.9922875730670615
0.9999887411059689,0.39228751570053294,0.993451136731501
0.9999999999999957,0.6496310386060273,0.9869545757056932
0.9999999999999999,0.5765002484883307,0.988684700359929
0.9999999999999999,0.4633918983704054,0.9921071286747898
0.9999999999999999,0.6284590163841138,0.9869640714798985
0.9999999999995612,0.4593867828515284,0.9911606625780252
0.9999999999999999,0.5094024162377115,0.9896872348094762
0.9999999999999997,0.2516328919103127,0.9946097005816558
0.9999999999999999,0.291883898886191,0.9937442253072267
0.9999999999999999,0.4571362200649353,0.992135111362835
0.9999999999999998,0.6090194760553193,0.9884935705413245
0.999491699353369,0.27413702631841835,0.9945080915936885
0.9999999999999999,0.4387800275660636,0.9920396263180777
0.9999999999999999,0.5247180314520608,0.9903281769741229
0.9999658619155185,0.4630697752319971,0.9920372605871961
0.9994502089750812,0.4636344895879102,0.9927793415405712
0.9999999999999999,0.5889281383384561,0.9877934436858133
0.9999999999999984,0.5238079093521913,0.9910397287056061
0.9999999999999999,0.565949312348389,0.9881294723170818
0.9999999999999999,0.4462778987070698,0.991698462610542
0.9999999999999999,0.22724057112285487,0.995175393971981
0.9998721509482115,0.43367016189921914,0.9911045432414046
0.9999999999999999,0.6163499070820407,0.9876103191971389
0.998951682981244,0.37311253030679115,0.9926901649741137
0.9999999999999784,0.49918217419953204,0.9900677796194639
0.9999999999999999,0.45754764389532926,0.9916679630487006
0.9999999999999959,0.4063051745229075,0.9935006972916418
0.9999999999999999,0.6219086183793435,0.9873776772479611
0.9999999999999997,0.5815406531580076,0.9885669036217024
0.9994099268389135,0.38890519136140195,0.992245196656305
0.9999999999999999,0.32595485302622795,0.9937933291141243
0.9996520068053523,0.340473356180428,0.9935837640358947
0.9999999999996375,0.5257021404172406,0.989843355894909
0.9999999999999999,0.4650162586569089,0.9921937668870463
0.9999999999999999,0.659479656484774,0.987079713115945
0.9999999999999999,0.5775989871643331,0.9886285052177605
0.9999999999999999,0.5788333261027245,0.9879581531599436
0.9999999999999996,0.46484364472597806,0.9924477452970775
0.9999437224212376,0.43650666634323443,0.9912077362062981
0.9999999999999999,0.4539031300527328,0.992300294238656
0.9999999999999999,0.31170109754629155,0.9928546234519751
0.9999999999999999,0.3970631234760853,0.993550055727853
0.9995204939027194,0.5019058390632276,0.9908509719300559
0.9999999999999999,0.47117703717084947,0.9918122307588317
0.999619964073402,0.3106343202945463,0.9939485450753657
0.9999999999999999,0.6215280398329185,0.9869282043127362
0.9999999999999462,0.3532356956969475,0.9929061386578895
0.9999999999999999,0.38913447881496177,0.9930859715645224
0.9999999999999999,0.284815721435781,0.9940929396713949
0.9999999999999999,0.46588323152562755,0.9908278211388799
0.9999999999999999,0.6279433661365256,0.986341718864278
0.9993169338354861,0.3435344687083979,0.9931115137491296
0.9999999999999999,0.5395641517521113,0.9907479150116792
0.9999999999999999,0.5449646343532372,0.9910994337258102
0.9999999999999649,0.4391448662712173,0.9924321805882201
0.9999999999999999,0.3977683737815215,0.9926663759296697
0.9998047936759369,0.47480903922759315,0.9921901593998379
0.9999999999999999,0.5122069098641617,0.9917736089312466
0.9999999999999999,0.3939802360777655,0.9932829659425287
0.9999999999934981,0.5218448575836487,0.9904538627231
0.9999999999999999,0.5978400528769768,0.9888695558353209
0.9998004600057036,0.4117630270671033,0.9926383424584615
0.9999999999999999,0.5552373682266686,0.9897238032419422
0.9999999999999999,0.5015576935629661,0.9911191905187157
0.9983254043373109,0.3438972060511303,0.9932719337286499
0.9999999999999999,0.5934444985650462,0.9878860834318797
0.9999999999999974,0.6704426312958387,0.9854928211800666
0.9999999999999966,0.4371853395144735,0.993237648562528
0.9999374721603352,0.4425236184615183,0.9916386465655067
0.9999999999999982,0.4869945307544144,0.9908253493312299
0.9999999999999999,0.6486784083973042,0.9861187227881701
0.9999999999999999,0.5735273382316907,0.9891978541300958
0.9999999999999999,0.5799514506164704,0.9886800624246894
0.9999999999999999,0.3858989987435097,0.9935096321117146
0.9999999999999994,0.4618001109354337,0.9915842929322778
0.9999999999999999,0.37625980375283835,0.9932774061848582
0.9999999999999999,0.38984706872774594,0.9925528287490767
0.9999999999999999,0.5030014037051335,0.9906990974548981
0.9999999999996932,0.5281815643696743,0.9902045400113546
0.999812679257836,0.4736544660469408,0.9917040506194217
0.9993566056520291,0.4543429924884972,0.9925239460978231
0.9999999999999999,0.501068231537966,0.9906113103185143
0.9999999999999999,0.4912840074648154,0.9919532332600899
0.9999999999999999,0.5975975312125031,0.9884832421856573
0.9999999999999999,0.4189867034527249,0.9932106651468111
0.9999999999999999,0.5360967751465544,0.9888212743991809
0.9999999999999966,0.34621923876814276,0.9936732601881259
0.9994438883703667,0.30080477325544125,0.993499261588636
0.9997363327992647,0.3075575671964181,0.9938276064587716
0.9999999999999678,0.42202211358139385,0.9919636924716766
0.9999999999999999,0.5416115993979427,0.9914990120182624
0.9999999999999999,0.38862323766913426,0.9930917246841913
0.9999999999999999,0.6165351605935294,0.9869875162808728
0.9999999999999999,0.49999701654485584,0.9912921119681551
0.9999999999999999,0.5551106905245053,0.9899950219036787
0.9999999999999989,0.5375790560181505,0.9898132422388456
0.9999183405293498,0.4394736770812936,0.9915260552231029
0.9999999999999999,0.5283523188804528,0.9903561090883061
0.9999999999999999,0.44421771199706894,0.9926898907265511
0.9999999999998862,0.5293246487240891,0.9902365120320831
0.9999511297491464,0.3726361422991971,0.9925447737851628
0.9996337532687106,0.3387838416132852,0.9930605918421399
0.9999999999999999,0.4726444276175934,0.9913272792199096
0.9999999999999994,0.48119851056479274,0.9907930499425774
0.9999999999999999,0.5208802834337971,0.9910059329920353
0.9999999999999999,0.636397078931968,0.987046782386844
0.9999999999999999,0.5824622832892776,0.9886776737981502
0.9999999999987056,0.4971252676415526,0.9902486942128523
0.9999999999999999,0.4975219364319044,0.9905820398223496
0.9999999999999999,0.5923214972383828,0.9901286092220152
0.9998616628437182,0.2971463839651126,0.9939364234950829
0.9994987905955353,0.38004769068260713,0.9922383513270522
0.9999999999999999,0.46521218320356117,0.991528319610115
0.9999999999999999,0.5466889892646309,0.9898905527290967
0.9999999999999999,0.48317227332032575,0.9922859172730268
0.9999999999999999,0.5230378410182837,0.9915385792443874
0.9999999999999931,0.4658090797371755,0.9911708294282597
0.9999999999999999,0.6019927504579053,0.9878984173363746
0.9999999999999999,0.193498262864088,0.9942164641331119
0.9999999999999997,0.592986971988102,0.9881795888263798
0.9999999999999999,0.36171113671397237,0.9934513289106256
0.9999999999999929,0.37680700501234576,0.993328147988744
0.9999856592956736,0.3628780471401844,0.9927107659333684
0.9999999999999999,0.40627368095089,0.9933341291420592
0.9999999999999988,0.447946927310477,0.9936900536479837
0.9999999999999754,0.4220830708163519,0.9914609728216115
0.9999999999999999,0.5899180973072661,0.9892076319811111
0.9999999999999999,0.521882177523749,0.9904412211042997
0.9999999999999999,0.5572809119061358,0.9898244074564564
0.9999999999999999,0.4281538234739553,0.9920222371338311
0.9999999999999999,0.51863902760408,0.9905486416300765
0.9996452555258925,0.49614358385739193,0.9918548715433801
0.9999999999999999,0.597691051481472,0.9892198710104303
0.9999999999999999,0.5331692514034163,0.9896999791723212
0.9999999999999999,0.5994020068439627,0.9881410173608901
0.9999999999999999,0.5577386257294971,0.9897651280481574
0.9999999999999999,0.4855289422858126,0.9911864253009315
0.9999999999999999,0.4650809392083816,0.9917435728586921
0.9997104850846471,0.27837172804549914,0.9938548394194429
0.9999999999999999,0.5393451890509114,0.9913021270457741
0.9999999999999999,0.48624183816373945,0.9917239736112425
0.9999999999999918,0.5501707851416441,0.9901938622814869
0.9999999999999999,0.5084129324044528,0.9909838325637924
0.9999999999999976,0.6544682966467562,0.9871277629535381
0.9999999999999999,0.4588764576824998,0.9914320598992867
0.9999999999999999,0.618966134770953,0.9879992251652798
0.9999999999999999,0.49647874156491867,0.9909585436711834
0.9999999999999964,0.4705346958940698,0.9915737790756947
0.9999999999999999,0.4975035279658796,0.9900444089398787
0.9999210286333489,0.2656307407584125,0.9944686339139704
0.9999999999999999,0.5859641549002033,0.9900456895079471
0.9999999999999999,0.6856391751470403,0.9860537608345754
0.9997347348442437,0.2592796447318193,0.9936033211617215
0.9995000211243122,0.37348562277986386,0.9923899587061554
0.9999999999999993,0.5296164017830007,0.9908442038949169
0.9999999999999999,0.5324704526152154,0.9906658643246018
0.9983022634812442,0.37313939965658466,0.993015200206507
0.9999999999999999,0.5650945038545949,0.989102240296997
0.9999999999999999,0.570176137067073,0.9895073766987181
0.9999999999998047,0.4117635000271145,0.9923778255244337
0.9996081694459517,0.38828749630409365,0.9919961916087753
0.9999999999999999,0.5578196737117972,0.9911985220456144
0.9997217124760411,0.49732308936185227,0.992336043848683
0.9999999999999999,0.36550699077504273,0.9930092600840449
0.999520200154588,0.34687849502452284,0.9929460954496454
0.999914083049585,0.5419331428627399,0.9919305263044871
0.9999503187836115,0.3587000487372386,0.9934542225763194
0.9999999999999999,0.5923510600359202,0.9893829479587212
0.9999999999999999,0.5256831598095187,0.98985147064151
0.9999999999999999,0.5346404084721299,0.9906555974753422
0.9999999999996015,0.2998647473137463,0.9943490142225935
0.9999999999999465,0.3630357952693429,0.9931930293873662
0.9999999999999999,0.6397985613171419,0.9862588340911793
0.9999999999999999,0.32433637207297816,0.9935756036057839
0.9995526683439707,0.32443390613267903,0.9937221817184956
0.9999999999993499,0.4180628257601284,0.9925259945188932
0.9999999999999999,0.5504157445944754,0.9886750863703939
0.9999999999991905,0.5382032858437968,0.9906531432140023
0.9999999999999999,0.5288922931478306,0.9907461721301483
0.9999999999100148,0.22187342574286242,0.9941877278712581
0.9999999999999996,0.24391049624923963,0.994443923871757
0.9989415077994083,0.30813477571205056,0.992611815882156
0.9999999999999973,0.4771481018515374,0.9927044971552144
0.9999999999999999,0.6096449604729297,0.9886545312446082
0.9999999999999999,0.4472903576013993,0.9923579557532134
0.9999999999999999,0.6293827150219465,0.9884451910226643
0.9999999999999999,0.5820150835591881,0.9893573058284675
0.9998777833734949,0.5035958779627528,0.9908597464009957
0.9998865367511656,0.35265588620690386,0.9929886441955171
0.9999999999999346,0.35633947332199684,0.9935559685661759
0.9999999999999999,0.6097294904149454,0.9869011743657864
0.9999999999999999,0.4813025160260973,0.9902982855522932
0.9999999999999999,0.46563634598231757,0.9917442733185238
0.9999999999999999,0.4094344731002338,0.9925535431509591
0.9999999999999999,0.502453198572013,0.9910124710268692
0.9999999999999999,0.5327433062662763,0.9895788023969277
0.9999999999999901,0.4281196196383101,0.9915278409327931
0.9991620176819225,0.3881971805033462,0.9932164944852538
0.9999999999999999,0.5555303259339087,0.9902548219357855
0.9999999999999998,0.4300883407246712,0.9924112128063275
0.9999999999999999,0.4442080472527328,0.9921602684266471
0.9997216738952934,0.24694898889887024,0.9947086918873264
0.9999999999999999,0.52276095119249,0.9901179259224748
0.999999999999999,0.479142525691605,0.9909128620165191
0.9999999999999999,0.5567241401303488,0.9895464755241146
0.999999999999977,0.392107621500394,0.993049865215971
0.9999999999999999,0.5954249633773102,0.9886513830786879
0.9999999999999999,0.5524385004954325,0.9906198875454485
0.9999999999999999,0.4821730918929861,0.9913609453803919
0.9999999999381974,0.47727492649805325,0.9922436610103483
0.9997041556220123,0.5166941454418327,0.9912442080329862
0.9999999999999999,0.46491203199384595,0.9911477928379373
0.9999999999999989,0.4399408489788531,0.991467371378463
0.9999999999999172,0.49306209731691175,0.9917674750911144
0.9999999999999999,0.6188780502898575,0.987669652190299
0.9999999999999999,0.5468940714796793,0.9896590823001564
0.9999999999999999,0.533220316822985,0.990449257662443
0.9999999999999999,0.4302949680543719,0.9906654639805035
0.9999999999999999,0.6064148760315318,0.9874573749175781
0.9999999999997528,0.4593214071839398,0.9915766412790744
0.9999999999999949,0.525218623416737,0.9897593700908683
0.9999999999999999,0.43973779693021836,0.9928098226064277
0.9999999999999999,0.5115142240275261,0.9925433298594624
0.9999999999999999,0.37209360625263666,0.9932633929048508
0.9999999999999999,0.5370578619368322,0.990231697965313
0.999999999999995,0.4052231974364622,0.992964442300916
0.9999999999999999,0.5055121114873324,0.9911332931850555
0.9999999999999999,0.5408362287013069,0.9905474406136774
0.9999999999999999,0.6093289663431667,0.9892838136845973
0.9999999999999999,0.37209169570464423,0.9927785010161702
0.9999999999999354,0.3903418485191682,0.9929570250617885
0.9999999999999998,0.41965740861564094,0.992742972177748
0.9997541245701579,0.42737705191344133,0.9922850648313808
0.9999999999999918,0.4463715240742021,0.9920289268593574
0.9999999999999999,0.5092977177654933,0.9913990659440861
0.9986887530422616,0.3527428481738003,0.9930849609752317
0.9999999999999999,0.685219350135216,0.9854433348277675
0.9999999999999999,0.4553096615485754,0.9917016480449772
0.9999999999999999,0.4835170228109876,0.9901827688213874
0.9999999999996988,0.47020277894685303,0.9921687644712385
0.9999999999999999,0.5507414961237288,0.9890734998216392
0.9997635126832797,0.4759147691018172,0.9911286086917815
0.9994964114459477,0.49509128041547634,0.9921247707848693
0.9999999999999982,0.36475639932646386,0.9932879564207615
0.9999999999999999,0.5240470646483772,0.9888266402498747
0.9993934550400345,0.36918173376692326,0.992427147609207
0.9999999999999999,0.5492698086572637,0.9896716354943446
0.9999999999999999,0.5579920284261985,0.9894669065716777
0.9999999999999999,0.42853541917660803,0.992025289600446
0.9999999999999741,0.4514183548680667,0.9916671241834304
0.9999999999999997,0.5912503110853707,0.9885741478414549
0.9995354136620098,0.2293675920100849,0.995126583981154
0.99999226212392,0.3879983305935827,0.9934453206366332
0.9999999999999999,0.45163991211539345,0.9920138507536882
0.9998169890693704,0.4023110941420947,0.992561722253908
0.9999600848433546,0.48027423016768767,0.9913276487442124
0.9999999999995218,0.47386535390441825,0.9919007918330928
0.9999999999999999,0.4676542436180288,0.9916977243815929
0.9999999999999999,0.5311793562086953,0.9902165512694451
0.9999999999999997,0.35928103720964266,0.9935481678149831
0.9999999999999992,0.3692715841291466,0.992631381312199
0.9999999999997269,0.4383897215831309,0.9914652587243385
0.9999999999999999,0.27266800436633604,0.994313687869609
0.9999092530459696,0.4364995453345401,0.992233238474346
0.9999999999992388,0.5504064380142927,0.9902560719656615
0.9999999999999961,0.5599422887315563,0.9891863481846292
0.9996282651384936,0.4259025475864851,0.9910164094239917
0.9999999999999999,0.4129092859906277,0.9929547860452119
0.9998591651954984,0.5246588158016012,0.9895463285342928
0.9999999999999999,0.530245014389216,0.9902088836526215
0.9990294939310098,0.44587478022707905,0.9925774915106507
0.9999999999999999,0.4657703666228252,0.9917831293562536
0.9997498725092681,0.5386582497959705,0.9898062377578714
0.9999999999997168,0.43628707261242267,0.9916209495381431
0.9999999999999999,0.52825367771852,0.9885482036518152
0.9999999999999999,0.5296602498566716,0.99123898795113
0.9999999999999999,0.37841625606369883,0.9931890781861159
0.9995447734625567,0.40181018918224465,0.9928764531509486
0.9999999999999999,0.33533081911219687,0.9938080506973104
0.9999999999999988,0.48683013216451737,0.9910248754361715
0.9999999999999999,0.5109144411397021,0.990375619998332
0.9998767758821179,0.4119932699173659,0.9931704218542461
0.9999999999999999,0.6216921867076102,0.9886246070289065
0.9999999999999998,0.5550625240861385,0.9898769053326142
0.9999999999999999,0.6079571459653982,0.9885051270164007
0.9991666626064565,0.48301285861892357,0.9924128246541913
0.9999999999999999,0.5619988573848039,0.9904246602522249
0.9999999999999999,0.5853196842756921,0.9883071489459471
0.9995385747190872,0.3413077044223778,0.9940135001845718
0.9988097330089456,0.4039963001134918,0.9933389959224844
0.9999999999999999,0.6285653016128552,0.9876065440481571
0.9999999999999998,0.4040815061131956,0.9933291165142821
0.9999999999999999,0.4941899609678173,0.9923246764257593
0.9999999999999999,0.4191541889531916,0.9914735913658905
0.9999999999999871,0.6568624400707083,0.9881595709162871
0.9999999999999999,0.47844403179888345,0.9910521425248375
0.9999999999999947,0.5482298280677659,0.9894385516181674
0.9999999999999999,0.4548928436030207,0.9912561214198254
0.9999999999999999,0.4942334469691294,0.9911794082352019
0.9999999999999999,0.49504254925320346,0.9918921791848798
0.9999999999999999,0.4786268321412453,0.9916787893970951
0.9999999999999604,0.38533339409145906,0.9923871543001587
0.9996694618830088,0.4788294662645941,0.9915993511102583
0.9995842967725661,0.3857552761590098,0.992864422721699
0.9999999999999999,0.4597640463127664,0.9918144152392279
0.9999999999999999,0.34932981501702176,0.9933623556350195
0.9999999999999816,0.4477633347993802,0.9916782812554095
0.9999999999999999,0.4705843902044529,0.9918181037051167
0.9999999999999979,0.49064106384607137,0.9910352945728873
0.9991691212185327,0.34372905445153756,0.9940082303176261
0.9999999999999999,0.5025392744742839,0.9909855877546923
0.9999999999996542,0.3382391568003467,0.9933302718142709
0.9999999999999999,0.5247289644426323,0.9906364546005005
0.9999999999999999,0.3571828746754248,0.9936172959977031
0.9999999999999987,0.37220957243291075,0.9934815694320158
0.9999999999999999,0.4443995114614652,0.9913793626123975
0.9999999999999999,0.5818888933047356,0.9887990907517903
0.999999999999922,0.5485223601943799,0.9893013353913188
0.9999999999999827,0.33909852296010035,0.9935912081210478
0.9998960029687779,0.314324601966198,0.9940195138809036
0.9999999999999999,0.37447794725252864,0.9930551317052906
0.9999999999999999,0.5496141485327218,0.9899979102942874
0.999999999999999,0.576907384345063,0.990292709341214
0.9999999999999999,0.5372164282210137,0.9895429007371402
0.9999999999999999,0.5494205212156963,0.9898741468919534
0.9998362145327561,0.41506845863914343,0.9917815687873757
0.9999999999999999,0.2631918723245465,0.9949242933056084
0.9999999999999813,0.3275596583102892,0.9939605747874641
0.9999999999999983,0.4680482668991492,0.9909472200739594
0.9988172475401164,0.3715313219314058,0.9929733561472024
0.9999999999999999,0.5508153273308475,0.9898341426356655
0.9999999999999506,0.4472246418399977,0.9919590089575746
0.9999999999996539,0.43416791054448634,0.992964763395619
0.9999999999999997,0.6548800508365895,0.9866804760069278
0.9999999999999539,0.4227708169290263,0.9918674006483547
0.9999999999999999,0.6251219922167814,0.9869117129467758
0.9999999999999996,0.6614382534633887,0.9861976634802573
0.9999999996422181,0.44167399304296295,0.9917130996168451
0.9999999999999996,0.42164236140489564,0.9921418345901092
0.9999999999999999,0.5757921748083052,0.9883345025325035
0.9999999999999999,0.485738268848871,0.9906201734302518
0.9999999999999644,0.40473609528792664,0.9921598366169432
0.9999121098602411,0.3925123115405099,0.9919654608993667
0.9999999999999999,0.43075713677435895,0.9925877852012909
0.9999999999999999,0.5320616557211647,0.9904343158652562
0.9999999999999999,0.5732928253204677,0.9881493230595785
0.9999999999999996,0.6664374997435637,0.9851159372690548
0.9999999999999999,0.5153160247791334,0.989192674858117
0.9993282060279042,0.4671976970749749,0.9908820269394034
0.9999999999999987,0.5592338977971071,0.9906051635576143
0.9999999999999999,0.46464024337972687,0.9919452990652248
0.9998247515366095,0.3717138553103543,0.9934727890624874
0.9999999999999999,0.41807004379950247,0.9932764228873675
0.9996564147582857,0.4387927216504445,0.9922546861945865
0.9997632721876162,0.46523607351224455,0.9924326329536927
0.9999999999999999,0.5321463793039606,0.9905644870350211
0.9996228441046432,0.302288823564238,0.9941660251023154
0.9999999999999999,0.640220176892599,0.9872001587991978
0.9999999999999999,0.5363608937725635,0.9913943222199395
0.999999999999966,0.25659379893719014,0.9945215785845404
0.9999999999999999,0.4366506200979816,0.9922667374306631
0.9999999999999999,0.4746067145592976,0.9915857029627952
0.9999999999999999,0.5377335682456488,0.9890731282846301
0.9999999999999999,0.5675993641266317,0.9908569732951856
0.9999999999999999,0.591362806305486,0.9887971227199953
0.9999999999999999,0.49507414577073683,0.9911889136410909
0.9999999999999999,0.4563141863807284,0.9921873918372783
0.9998187412838692,0.4232783881956616,0.992971028702365
0.9999999999992206,0.386238164911501,0.9925774274904263
0.9998314692347707,0.5549540319587759,0.9915678530286938
0.9999999999998629,0.4357554384858628,0.992703414911411
0.9999999999999999,0.5560815212320075,0.9895770336107067
0.9999999999999999,0.583060443234791,0.9890314250488365
0.9998871200234045,0.4508512436630571,0.9915659064689936
0.9999999999999999,0.628531752130347,0.985238751589885
0.9997411836670396,0.4903305732755462,0.9909797605911586
0.9999999999999999,0.4589983595644122,0.99063807170314
0.999987881271403,0.4783580124494924,0.9919715137419098
0.9999999999999999,0.4924389483829294,0.9918464876500798
0.9999999999999998,0.5295041603277848,0.9896882130343032
0.9999999999999999,0.32463844908403133,0.9934417266723353
0.9999999999999477,0.4800299457877656,0.991933815941616
0.9999999999999982,0.5407835417544943,0.9904503636864292
0.9999735795455963,0.34241651992743716,0.9931729396371964
0.9999999999999997,0.40287090758605776,0.9926564618953295
0.9999999999999999,0.5579742719543422,0.9892016648039236
0.9999999996781126,0.4267779527760075,0.9921433863399156
0.9997395790529477,0.45667940863910184,0.99291447766027
0.9999762973014295,0.47137265610447915,0.9921395753087562
0.9999999999999999,0.6048540689479742,0.9872466808478194
0.9999999999999999,0.6234037075509602,0.9872658340396776
0.9999999999999999,0.5723088903003936,0.9892299853044667
0.9999999999999999,0.5505190589254311,0.9910328654752308
0.9999999999999998,0.4308306791042895,0.9925103398897089
0.9999999999999998,0.40886718287375645,0.9924740141329247
0.9999999999999999,0.5002133130336469,0.9912882158700707
0.9999999999999999,0.5163367014207202,0.9916295992951103
0.9999999999999999,0.6539140418125632,0.9861401872317731
0.9999700639684054,0.41671119627678804,0.9921624724934787
0.9999999999999999,0.42867134439328436,0.9926000656073746
0.9999999999999999,0.5333195068361497,0.9903151863896313
0.9999999999999999,0.5895902349596535,0.9876387795638264
0.9997574285398115,0.451600662674841,0.9918105033310083
0.9999999999999999,0.5936791017379908,0.9870987222532558
0.9999999999999998,0.547132330712829,0.9898581443216729
0.9999999999999999,0.4962625689823795,0.9914851242025857
0.9999999999999999,0.3551863745335991,0.9936774238691521
0.9999999999999999,0.5728816945811392,0.9876463355836216
0.9999999999999999,0.564953627917416,0.9899580639086204
0.9999999999992362,0.36285892334347497,0.993453956778868
0.9999999999999999,0.5748827569708237,0.989538957195207
0.9999999999999974,0.5246449735103815,0.9907999980627159
0.9999999999999879,0.5119642771795274,0.9915996274556603
0.9999999999999999,0.5423462329275965,0.9895693595969248
0.9999999999999999,0.5613275143213526,0.9887533810557405
0.9999999999999979,0.5774403992494891,0.9908561287414005
0.9999999999999999,0.5831553633853542,0.9898090387616052
0.9999999999999999,0.5227039053996742,0.989336745539404
0.9999999999999999,0.5558061487899477,0.9902107730546615
0.9999999999999978,0.5331196789081679,0.9910894487174123
0.9999999999999999,0.3377658028118655,0.9935714136391594
0.9998667823781383,0.4390674020697993,0.9918922832409246
0.9999999999999999,0.4531225222582975,0.9922829668459224
0.9999490212939396,0.4281792332475999,0.9921952639315968
0.9999999999999242,0.40909344821558236,0.9921626964812016
0.9999999999999999,0.5757095905215996,0.9895063949356172
0.9999999999999999,0.6212011657604547,0.9887092374986561
0.9999999999999976,0.5514384873543654,0.9914318801918237
0.999999999999999,0.4989539333551415,0.9912372933879448
0.9999999999999999,0.5755266874564728,0.9889722680574797
0.9999999999999999,0.3898440554943655,0.9921649865507988
0.9999999999999999,0.521516365398735,0.9896132206627625
0.9999999999999948,0.45387576108486294,0.9917542241660998
0.9999999999999999,0.5402850250884199,0.9900343407127746
0.9999999999999852,0.20911944199045923,0.9940939113005572
0.9999999999999994,0.42912116473985557,0.992684357502341
0.9999999999999997,0.4439689457489215,0.991612952496397
0.9998793993094077,0.45201086093480736,0.9921844124088371
0.9999999999999999,0.5355220145651326,0.9901950338110362
0.9999999999998143,0.45515715748060553,0.9915795878631395
0.9999999999999999,0.4198767645583779,0.9925014921583176
0.9999999999999999,0.5368521377650365,0.9910421401047335
0.9999999999999979,0.3496266833599296,0.9933993456617515
0.999973870518688,0.45888044399159333,0.9917794699706955
0.9999999999999999,0.6013767689525819,0.9891714880035499
0.999999999999676,0.41869413754724494,0.9934724288259905
0.9999999999999882,0.5593260237020083,0.9890410469668526
0.9999999999999999,0.5767220192654211,0.98961233903508
0.9994566262365295,0.5516180560825936,0.9911013982982423
0.9989089868563501,0.4646688201725518,0.9915120825267423
0.9999999999999999,0.4318819983479499,0.9925140730379624
0.9999999999999999,0.44330231718028584,0.9921987332680613
0.9999999999999999,0.6093384499028729,0.9896984741517355
0.9999999999999999,0.43356930068136396,0.9921089394790585
0.9999999999999999,0.3618000186018981,0.9939343131796082
0.9999999999998197,0.4277473614839843,0.9917202092338869
0.9999999999997062,0.42247170090877717,0.9913156154894075
0.9991236927515963,0.3661861856171257,0.9933323415387538
0.9984038978520489,0.3346985131209143,0.9932301256364753
0.9999143474492599,0.4427960351353657,0.9926803501330843
0.9997794704721711,0.39697689145562737,0.9935644306144357
0.9999999999999999,0.4042524044283105,0.9929995435390714
0.9999999999999999,0.5725126149328039,0.9899343628739348
0.9992243965671042,0.4366065672738371,0.9921353093192975
0.9999999999999999,0.6411257178179007,0.9865270108351619
0.9999999999999868,0.495921858934528,0.9898318033229418
0.9999610818515047,0.3382810189939777,0.9931189691879143
0.9999999999999999,0.5719597786497529,0.9896883796903221
0.9998442293441249,0.40342403380573416,0.9935110449705028
0.9999999999999999,0.4669834357595266,0.9920210417330806
0.9999999999999999,0.5763119549588978,0.9884724580430685
0.9999999999999999,0.23061498321036272,0.994667107853446
0.9999999999999999,0.5984014558640476,0.988187680510115
0.9999999999999676,0.4299680138326172,0.9916876173355298
0.9999999999999999,0.5389753517871405,0.9910147768299188
0.9999999999999953,0.39718730206337793,0.992888554692699
0.9999999999999979,0.6058639745097161,0.986524468859234
0.9997625708427266,0.4102203832268204,0.9917340232309986
0.9999999999999999,0.5208238608440972,0.9899739912835922
0.9997549862937302,0.24951245364742825,0.9944389819488554
0.9991653965005804,0.29471735625584816,0.9930511420843907
0.9996870612163399,0.46364836120865965,0.9906853783563443
0.9989893057107164,0.3075173200416654,0.9934241940086922
0.9999999999999952,0.5097452137028864,0.9914624514778373
0.9999999999999999,0.4110826353323439,0.9933400771250817
0.9999378354986135,0.3130095434470001,0.9939444417683747
0.9999999999999991,0.5529790379205124,0.9900537372914413
0.9999999999999999,0.3780213493632044,0.9933396630880907
0.9999999999999999,0.5781714831273144,0.9892208519771377
0.9999999999999999,0.4635612498405849,0.9924365902166923
0.9999999999999999,0.5703390860733896,0.990100856618256
0.9999999999999999,0.4603355411097281,0.9904892790019594
0.9999999999999999,0.6541328582202048,0.9863221777796828
0.9999999999999999,0.5422056119995189,0.9895450982807775
0.9999999999999999,0.529613312722432,0.990346561334239
0.9985150839860729,0.39763639864594186,0.9920784647704093
0.9999999999999999,0.4076334880724503,0.9930104850252973
0.9999999999999999,0.42970365613576544,0.9920823281637173
0.9999999999999272,0.45026089365042177,0.9917342666795228
0.9999999999999999,0.5383695988703534,0.9908530981695788
0.9999999999999999,0.5473245844252356,0.9893834860836668
0.9999999999999999,0.5734884994154051,0.9890444979530602
0.9998924294596032,0.35954801258888575,0.9937286648587369
0.9999999999999999,0.5006328177767041,0.9907102994512489
0.9999999999999999,0.5080494231012391,0.9912207589395684
0.9999999999999999,0.48905083823812745,0.9907012691404826
0.9995025641977565,0.3043980122763081,0.9932473439582263
0.9999999999999999,0.3456973615146856,0.9936782427652853
0.9999999999998553,0.43026659057664896,0.9920971625610286
0.9999999999999999,0.5031900299504863,0.9906921664783978
0.9999999999999866,0.651467936717739,0.9876404953761071
0.9999999999999999,0.3080640233384243,0.9934015517474458
0.9999999999999997,0.5378687918923395,0.9886094697244031
0.9999999999999999,0.5414509833306294,0.9911769085406801
0.9999999999998567,0.45654493762925297,0.9913616913403347
0.9999999999999999,0.5833775005346437,0.9881152510003868
0.999999999996899,0.3921641018806639,0.9930058836700106
0.9999999999999999,0.4667578255962222,0.99071033403039
0.9991599079442482,0.4194291392033436,0.9927717374045637
0.9999786042969241,0.45143062946877544,0.9904500046495788
0.9999999999999999,0.6449219487613645,0.9861256757869614
0.9999999999999999,0.6526692295736659,0.9852135233515266
0.9999999999997583,0.34958532464602293,0.9940047967257646
0.9999999999999999,0.440864799944902,0.9916165860007915
0.9999999999999999,0.5512134926072717,0.9890567785612356
0.9999999999993356,0.4487801465714705,0.9924449450435238
0.9999999999999999,0.5345557667668931,0.9896908607655082
0.9999999999999999,0.6074577249613006,0.9881309435525795
0.9999999999999999,0.5999765176404721,0.9890846323257638
0.9999999999999243,0.3680082041520302,0.9933588804887975
0.9999999999999999,0.5629546261745922,0.9894093549860947
0.9999653245776461,0.3901094723058585,0.9935918474470211
0.9999999999999999,0.673683098480572,0.9847587328316303
0.9999999999999997,0.511601880668687,0.9897985933541411
0.9999999999999999,0.49423374951880067,0.9915127519911099
0.9999999999999999,0.4760314601792811,0.9910030871420795
0.9999999999999999,0.6076306681059399,0.9876277699332265
0.9999999999999944,0.45327547401732127,0.991207884448822
0.9995621356062592,0.4482180145099091,0.9923622735942195
0.9999999999999999,0.5548765712229078,0.9898640365080338
0.9999999999995828,0.3904516207611588,0.9928532734913792
0.9999999999999999,0.3134046658132734,0.9942737478496894
0.9999999999999999,0.5172796691793985,0.9914344093019618
0.9999999999999999,0.5043993059713241,0.9909552007031978
0.9998997133656575,0.32760823018335966,0.9937559958312535
0.9999999999999999,0.5115304072335484,0.9912197358303477
0.9999999999999999,0.41133030518163927,0.9929797428492435
0.9999999999999999,0.5753094472891728,0.9893205829898918
0.9999999999999999,0.48828672579213905,0.9911140360419353
0.9990594581662885,0.2658075962789727,0.9939143597791114
0.999625621929932,0.4386500447148156,0.9926036449182135
0.9996596576395427,0.38298136896366913,0.992595161621122
0.9999323300948572,0.444655853222945,0.9919571206449064
0.9999999999999999,0.5736784651605926,0.9892948110890775
0.9999999999999947,0.4866020530520256,0.9910915764011311
0.9995428810163316,0.4186107481071284,0.9924121881778933
0.9999999999999784,0.5165365260253769,0.9915621681407911
0.9999999999999861,0.46298326433251713,0.9914115157180885
0.9999999999999999,0.3360997092258005,0.9935177837369222
0.999999999999758,0.44221238393241225,0.9922058911623084
0.9986456115960817,0.4205446501904758,0.9920657306721138
0.9999999999999999,0.6128141251766901,0.9879277810764169
0.9999999999999999,0.6370214084613127,0.9872459160212768
0.9999999999999999,0.4561110191187759,0.9914468552272783
0.9999999999995803,0.2939801621368466,0.993716253162021
0.9999999999999998,0.5780359917275393,0.9901438886394455
0.9991251198993433,0.40233802883303843,0.9925108860891212
0.9999999999999999,0.623235884914584,0.9884628147145722
0.9999999999999999,0.5614172038834254,0.9899698396096169
0.9993879314175395,0.4593279337907346,0.9908059801849566
0.9999999999976176,0.30909005211777724,0.9938441354189202
0.9999999999999999,0.5986132770831681,0.985835498447694
0.9999903766518816,0.4395371785017891,0.991689847086919
0.9999999999999999,0.5980615486498709,0.9890398683732452
0.9999999999999999,0.6063733069922286,0.9879060019458604
0.9999999999999999,0.648280150725896,0.9861106770114314
0.9999999999999999,0.4354036886045711,0.9927152974331585
0.9997331630765982,0.479641653138059,0.9919045821540527
0.9999999999999999,0.5829697600024742,0.9898253693823728
0.9999999999999999,0.438846211370125,0.9910621609488787
0.9999999999999999,0.45042492121264177,0.9931580782540299
0.9994692357654839,0.3681440611490923,0.9925550589795766
0.9999999999999999,0.3628004964563804,0.9934906217287279
0.9995612270801448,0.41317973902832966,0.991885816623401
0.9999999999999999,0.5622770684870015,0.9893132098292333
0.9999999999999979,0.28861707726937774,0.9940338106416085
0.9999999999999999,0.45064235240762157,0.9919472077088318
0.9999938971892386,0.3448816329394556,0.9932482239360941
0.9999999999999999,0.5429251915975392,0.9889853538419358
0.9999999999999999,0.5645770516242155,0.9899664031982774
0.9999999999999978,0.4719189363882869,0.992122982454844
0.9999999999999999,0.5069756626650891,0.9905337015248128
0.9999999999999999,0.4831564684083416,0.9915357850348795
0.9993754029884786,0.288373994373822,0.9944361347229125
0.9999999999999999,0.4306498376671713,0.9915961344798366
0.9999999999999999,0.5972382144236106,0.9873756974875271
0.9999999999999999,0.39990818958778873,0.9924569236535965
0.9999999999999999,0.5533911218371944,0.988704206964635
0.9999999999999999,0.5676561055650997,0.9894090157357766
0.9999999999999996,0.39402236093764537,0.9927374892475136
0.999781527647373,0.5263125274946056,0.9903020191351106
0.9999999999997924,0.3186444710926382,0.994080136331259
0.9996603996786328,0.38979391623622617,0.9929940892013421
0.9999999999999999,0.48524521449732105,0.9915102152968555
0.9999999999999962,0.5412200920483381,0.9896657698471767
0.9999999999999999,0.6033291551886516,0.9885070663390256
0.9993296752738058,0.33981331936283626,0.9928890481920131
0.9999999999999999,0.5061653627756348,0.9917950802454486
0.9999999999999999,0.5165363564556968,0.990821282663381
0.9998158286403765,0.37536500736768186,0.9936229915089266
0.9999999999999999,0.47012062292386064,0.9918168147643512
0.9999999999999205,0.4312328857181651,0.9924505138659822
0.9999999999999999,0.5064575712070554,0.990863638668551
0.9999999999999999,0.45243751724609504,0.991739537197345
0.9999999999999999,0.4819388414449025,0.9923321456557767
0.9999999999999999,0.46328617269256617,0.9919613911561644
0.9993246020686727,0.4196329057928837,0.9923563308569935
0.9989414818820893,0.4927118811387902,0.9911251405979115
0.9999999999999999,0.44886246416657327,0.9916865791862154
0.9999999999999999,0.46917828577132686,0.9914402441896728
0.9999999999999991,0.5326904854582909,0.9902696791176856
0.9999999999999999,0.6352833319876271,0.9869755061094719
0.9999999999999999,0.414453288188401,0.9916308491383352
0.9999999999999999,0.40354026263285,0.9934412035284357
0.9999209776298353,0.403782942618715,0.9926608212653607
0.9999999999999999,0.5610109082437768,0.9889825793551495
0.9999999999999999,0.6036249824609902,0.9874283000786797
0.9996094767339422,0.46564606497773753,0.9913866459170755
0.9999999999999999,0.5979547549072056,0.987518410682879
0.9999999999999987,0.488035785080925,0.9909459614658555
0.9999999999999999,0.6022388532280787,0.9888233639870211
0.9999999999999999,0.5574829368635502,0.990981427783725
0.9999999999999999,0.43202441293642463,0.9932997375725093
0.9999999999999999,0.42282879197282563,0.9922670354847606
0.9999999999999999,0.3776008539776538,0.9927414285155067
0.9975823249866145,0.40840649578746097,0.993640018431952
0.9999999999999999,0.46807820461110056,0.9915487572049451
0.9999999999999999,0.5385596816435009,0.9900999067709076
0.999305675351863,0.36237924618787004,0.9924514633985612
0.9994624327338506,0.3885802352758616,0.9922605643077579
0.9999999999999999,0.4390948518941461,0.992400807519488
0.9999999999999999,0.7136149390968676,0.9841833081415445
0.9999999999999998,0.5206832179585267,0.9902104523488965
0.9999999999998803,0.5318866839611331,0.9906595127962308
0.9999999999999999,0.4985397043680805,0.9910256775768115
0.9998711322643051,0.2956681132252442,0.9945573920405592
0.9999999999999097,0.36543734816740725,0.9938875786236293
0.9999999999999999,0.5720212985797435,0.9889824200291425
0.9999999999999999,0.4141461177780844,0.9930570969901567
0.9999999999999107,0.4266776412686558,0.9919214005249434
0.9995458182573432,0.41936592196147043,0.9928411448214175
0.9999999999999999,0.4052703775660866,0.9929107933665716
0.9999999999999999,0.3228924995467197,0.9936577408827332
0.9999999999999999,0.4973504284548913,0.9924174203950469
0.9999999999999999,0.34213557825306773,0.9939402722745311
0.9999999999999999,0.47515026744936173,0.9910682781713281
0.9999698204023535,0.42066876094671374,0.9927154896632349
0.9998077144440377,0.4874735401521635,0.9906247460159058
0.9999999999999999,0.5255896735563731,0.9901116420057333
0.9999999999999999,0.5379938966345067,0.9896669370696702
0.9999999999997914,0.372441936576554,0.9932699036050453
0.9999999999999999,0.5518732500364836,0.9893169435824505
0.9999999999999999,0.5872489186880019,0.9894374298365538
0.9999999999823245,0.38069680850398574,0.993544853417132
0.9999009114157523,0.391981088991562,0.9931218479120598
0.9989412966989976,0.357587587573565,0.9935864991966529
0.9997461648175539,0.4866585145146774,0.992455093880996
0.9999999999999999,0.53498492950049,0.9897573592160396
0.9999999999999999,0.521810926559506,0.9912608606313701
0.9999999999999999,0.4304165868681288,0.992079580537394
0.9999999999999999,0.5493475661138663,0.9890217790112525
0.9999999999999999,0.6269724924239505,0.9875016145082494
0.9999609333414623,0.5459223892069135,0.990614673862456
0.9999999999999999,0.2693590400213829,0.9935981906309376
0.9999999999930728,0.3523631382874165,0.9940026436675264
0.9999999999999999,0.43348860276285134,0.9923390048867001
0.9999999999998701,0.48601312523542256,0.9910569766623832
0.9994118834145733,0.4089384778789836,0.9919238167732011
0.9999999999999998,0.21166269560083564,0.9949923932366448
0.999893135020426,0.5159861319280624,0.9918986650206323
0.9999837861692592,0.3996677060665486,0.9920458905568244
0.9999999999999974,0.5327188442589664,0.9894409161842017
0.9999999999999999,0.6193015933975481,0.9873726325142069
0.9999343788683434,0.3710561499077989,0.9936363770689938
0.9993034071484105,0.38978767499132877,0.9928477194324649
0.9999999999999999,0.5505546930536811,0.990538410467319
0.9999999999999999,0.5101953361951461,0.9906662122338017
0.9999999999999998,0.3792688371657108,0.9926009363699283
0.9999999999999999,0.466592949041373,0.9919079505661097
0.9995412893123378,0.39763770818141536,0.9932842149924163
0.9999999999999434,0.34005917892871323,0.9934748150112316
0.9999999999999999,0.6077333721600396,0.9872386731947528
0.998939931459145,0.48052855696410457,0.9927248880949706
0.9999999999999999,0.5357687083908059,0.9898555842367002
0.9999999999999999,0.52824767384623,0.9910040220449227
0.9999999999999999,0.5155464504407807,0.9906680412131752
0.9999654090883174,0.4630082914719619,0.9910984675059504
0.9999999999999999,0.5140812862564434,0.991018423683028
0.9999999999999999,0.2697036478870231,0.9944851926545226
0.9999999999999999,0.4928556282078656,0.9917198268305248
0.9998865479072376,0.39375792104050994,0.9932640159780128
0.9999999999999999,0.6445116008249476,0.9871061732555392
0.9999999999999999,0.43678655427883806,0.9921229124195811
0.9997182908864978,0.42347518041523996,0.9920173090555806
0.9994087726515317,0.3967792925642395,0.9922375923159704
0.9999999999999999,0.5960461231659998,0.9871308825508275
0.9999999999999999,0.5335704923111981,0.9898997949434084
0.9999999999999999,0.5894681463010774,0.9880245915334641
0.9999999999999849,0.2938995960726378,0.9940869123569984
0.9999999999999999,0.3537858026156909,0.9932944391989422
0.9999999999999999,0.5214541385959428,0.9912943521405777
0.9999999999999999,0.49602440899605427,0.9908607843302051
0.999833000708548,0.4608038485236561,0.9926537026150737
0.9999999999999999,0.5061722130106671,0.9907895573802767
0.9999999999999999,0.6148801101489828,0.9874265759470809
0.9999999999999999,0.5170986550461663,0.9889630264241026
0.9996512593388199,0.43305686874441024,0.99252631845405
0.9999999999999941,0.4876553854577979,0.9905738561153414
0.9999999999999823,0.43238986273213087,0.9914870374062315
0.9999999999999999,0.561279323597893,0.9902460042788913
0.9999999999999999,0.5845270926211382,0.9876778664236042
0.9998740796274572,0.4107264895951286,0.9915153366104437
0.9999999999999999,0.5098496823158915,0.9910368057106866
0.9999999999999999,0.48591900262784954,0.9909633178447648
0.9984625062205796,0.31056725297951115,0.9939704798618819
0.9997482559433459,0.4044049791446091,0.9931939942069115
0.999542152174179,0.35388278699377745,0.9943511372555613
0.9999999999999999,0.554570134017639,0.9882664560110624
0.9999999999999999,0.6486056867281816,0.9854241530656054
0.9992211729932925,0.3217717831451299,0.993813353118708
0.9997874233224361,0.4873720684435429,0.992148451484357
0.9999999999999999,0.3465686108933698,0.9929529704570197
0.9999999999999999,0.521081785076498,0.9902948906273584
0.998974195426656,0.3518155105978263,0.993065507363927
0.9999999999999999,0.6029868174929961,0.9890583864619644
0.9999999999999999,0.524174667675604,0.9910773109657902
0.9999999999999999,0.48832782947687614,0.9910703819973202
0.9999999999999999,0.3607757645750352,0.9933899715273782
0.9999999999999999,0.577351339929227,0.990153161995852
0.9999999999999999,0.5034626866054532,0.9907895730194509
0.9999999999999999,0.6479910280531113,0.9866045944124548
0.9999999999999999,0.6095553653734047,0.9870452894624318
0.9995594974679948,0.3793895073039519,0.9936403999447886
0.999873871149664,0.40644907974075206,0.9911108506947071
0.9999999999999982,0.6576165598205452,0.9871433201947772
0.9999999999999999,0.5535344548702825,0.989682350614472
0.9999999999999999,0.6756628463287533,0.9853611520219157
0.9999999999997133,0.4630983608214147,0.989974352256635
0.9999999999999999,0.6594410637702277,0.9854087195063432
0.9999999999999999,0.4487056885774297,0.9921450926750498
0.9999999999999999,0.5810051369370816,0.9896063222089554
0.9999999999999186,0.4112823881708421,0.9915273751990397
0.9993044070825888,0.24433937523501226,0.9946004218709056
0.9999999999999999,0.5171566308804484,0.9903513017482758
0.9999999999999999,0.5473088825558002,0.9893888448404465
0.9995646896720598,0.48599557470322885,0.9913513645674212
0.9999999999999999,0.4122831064684452,0.9927240002629945
0.9999999999999999,0.6327753446470354,0.9862436299179592
0.9999999999999999,0.3347804487211225,0.9939841998268296
0.9987738795804922,0.45117631937445984,0.992360457433531
0.9999999999999999,0.5436744737321032,0.9905155242690464
0.9997490923750324,0.42941444191572875,0.9924306490965331
0.9995469913809762,0.5239051954170363,0.9914096297252786
0.9999999999999998,0.5753632422051903,0.9889179631726017
0.9999999999999952,0.47392267300442065,0.9915901317829551
0.9999999999954221,0.18489276770765617,0.9944914053394052
0.9999999999999999,0.6236070449801487,0.9881430251470955
0.9999999999999999,0.5472299893872609,0.9907061828032494
0.999794557476238,0.475063955342982,0.991434577295101
0.9999999999999999,0.5952469311162073,0.9871434566006642
0.999999999999996,0.321145443366524,0.9941075171287671
0.9999999999999999,0.44067669439201707,0.9916619735907898
0.9999999999999999,0.4674665758975496,0.992420207911478
0.9999999999999999,0.38923303414666416,0.9929680381313691
0.9988961720523488,0.4952522050442149,0.9917389753835185
0.9999135146999241,0.4123500747914929,0.9917298679642721
0.9999999999999883,0.3173245215085556,0.9937122060858014
0.9997341562582547,0.36257682090695376,0.9938883774894366
0.9999999999999999,0.5758915151453065,0.9892312976926084
0.9999999999999999,0.6034988075801153,0.9874562431969225
0.9999999999998923,0.3854368795807793,0.9937598868928417
0.9999999999999999,0.5003347618597995,0.9913062582138704
0.9999999999999983,0.4706212596010966,0.9912356122985961
0.9996626809046755,0.5170708810470442,0.9905586393276589
0.9999999999999999,0.5489614215773135,0.99002656664589
0.9999471093915958,0.38277332580660384,0.9934052445550989
0.9998340720140605,0.48417790302444685,0.9912874902835818
0.9999999999999999,0.44961876078355145,0.9915499679213421
0.999999999999991,0.42657180389303057,0.9914636259744903
0.9999999999999994,0.5989902944583649,0.9886804865769986
0.9999999999999999,0.29921734026439895,0.9941916415547646
0.9999999999999976,0.5659615941363461,0.990549999021649
0.9995024828176611,0.43131750064365404,0.9921510267721309
0.9999999999999999,0.5725493038043227,0.9883857727356693
0.9999999999999999,0.4638946660323692,0.9925074594365546
0.9999999999999974,0.5380905467696857,0.9899076292847596
0.9999999999999999,0.5171602034393423,0.9899947841325862
0.9999999999995483,0.5254059314344395,0.9905627533366085
0.9999999999999999,0.5135866264232426,0.9907788442432665
0.9999999999999999,0.38753254649764884,0.9927438278155597
0.9999999999999993,0.391734188995472,0.9931889739468749
0.9999999999999999,0.5000295056402643,0.9908374925354255
0.9996726382176564,0.36585988806766084,0.9935234580072116
0.9995176784239962,0.41447759713705495,0.9932326463322265
0.9991896419417482,0.5263028049601828,0.9919688796504385
0.9999999999999999,0.5657773471950039,0.9886735678127846
0.9999999999999999,0.5316802794930435,0.9908020037601024
0.9995768924403639,0.4753194904249581,0.9916065934209423
0.9999999999999999,0.32800667563136066,0.9939091800552919
0.9999999999999998,0.4347453798505095,0.9918211985719926
0.9999999999999999,0.5912606574362486,0.9878400945421864
0.9999999999999999,0.4343254086452229,0.992066480465877
0.9999999999999988,0.49232874447924196,0.9914184212266217
0.9999999999999994,0.4418095783372669,0.9927321610774967
0.9999999999999999,0.4506789929958389,0.9912790618123513
0.9994740443176632,0.4202747409994654,0.9927122612934766
0.9995617609505357,0.43139170348132183,0.9915989253103867
0.9999999999999999,0.47967589381808373,0.991941092070503
0.9999999999999993,0.4803849772195849,0.9921048152859403
0.9999999999999999,0.5975849262252325,0.9882959459596411
0.9999999999999473,0.32697304211226386,0.9929242683337842
0.9987453928178072,0.4429691310602213,0.9916908140261324
0.9998980501744679,0.5426570097850192,0.9907337324335409
0.9999999999999999,0.5581154419859788,0.9888829411818489
0.9998885038618316,0.38101891232254975,0.9933452133377568
0.9999999999999999,0.5708751617139958,0.9878548295185148
0.9998474242312679,0.43932806176935923,0.9938673035107293
0.9999999999999983,0.40392850300253424,0.9928962050754336
0.9999999999999197,0.45892874522303534,0.992194711044876
0.9999999999999972,0.37470624490000615,0.9932839297123468
0.9999999999999997,0.4092494310921962,0.9929289526149798
0.9993921465225846,0.32610426468597076,0.9942289991211642
0.9999999999999999,0.5122940706711511,0.9897481174626221
0.9999999999999999,0.6038384597389821,0.9885766040621535
0.9999999999999999,0.4313085235978746,0.9926658610385611
0.9999999999999999,0.5722951458818675,0.9881689187473952
0.9999999999999999,0.5474255437137278,0.9907853660465101
0.9998929863969253,0.5162255373690039,0.9908814199240124
0.9999999999999999,0.3354719796108086,0.9934115614798786
0.999999999999998,0.5856958046489912,0.9885127651128737
0.9999999999999999,0.5743371173718823,0.9896570749750451
0.9999999999999997,0.3492770597472438,0.9941098681383489
0.9999999999999999,0.5019226553639037,0.9905192925314183
0.9999999999999887,0.3934412115076225,0.9927412215843031
0.9999999999999066,0.41698613606130536,0.992639225236547
0.9999999999999757,0.44962475475368585,0.9924695275018084
0.9999999999999999,0.694413049107452,0.9846769205491381
0.9999999999999999,0.603829088752412,0.9893213274847625
0.9999999999999828,0.5244149226289698,0.990905031940139
0.9999999999999999,0.34000996168123204,0.9928885763805199
0.9992723682313369,0.30452806397613286,0.9927476751888963
0.9999999999999365,0.4181285852847348,0.9920282611115746
0.9999999999989195,0.40280897762168955,0.9931408079991969
0.9999999999999999,0.47109429302764655,0.9917223512737724
0.9999999999999999,0.5751507867308367,0.9898783402605802
0.9999999999999999,0.6135484500181021,0.9889290485581191
0.9999999999999999,0.5626952031965184,0.989845093175195
0.9999999999999999,0.579924550185347,0.9898269151920025
0.9999999999999999,0.6491037435342062,0.9858270769098754
0.9990582595775012,0.38607684990685226,0.992797635353457
0.9998878102058264,0.48159573519866183,0.9913178831948574
0.9999999999999999,0.3609383558204811,0.9938162874189692
0.9992549696354214,0.3997746689369564,0.9921443212193112
0.9999999999999866,0.4494806834149668,0.9920301241983032
0.9999999999999999,0.38884589263652863,0.9929587155398145
0.9999999999999999,0.6031490411527466,0.9887438658822645
0.9999999999999999,0.5562133241308246,0.9910136687615377
0.9995615623938422,0.39260993586432946,0.9935799371060041
0.9999999999999999,0.487583407286037,0.9919971783881332
0.9999999999999999,0.5721821884481137,0.988701413568226
0.9999999999999999,0.43326875023701744,0.9928975291419428
0.9999999999999999,0.4157817276346197,0.9936094324296815
0.9999999999999983,0.4846837077732962,0.9920018554101412
0.9999999999999999,0.36951450189715873,0.9933027424323492
0.9999238770588292,0.5215932127209422,0.9908450283363885
0.9999999999999999,0.48996958450005346,0.9906197579486206
0.9999999999999797,0.34135747162155666,0.9934103693046011
0.9999999999999999,0.49226666437059974,0.9903199171234535
0.9999999999999999,0.5287477933921229,0.9921894179253931
0.9999999999999999,0.4668170354538317,0.9905098400462082
0.9999999999999999,0.5511915008337267,0.98916432933462
0.9999999999999987,0.481923023761838,0.9911331777555101
0.9997772480819294,0.48222505078142597,0.9910853377673712
0.9999999999999999,0.5618827520572299,0.9882587313582579
0.9999999999999998,0.5923285129749291,0.9876275250976697
0.9993482837240826,0.44474560097927035,0.992019118110336
0.9999999999999165,0.466726170516058,0.9914420927285971
0.9997451523272984,0.2224133583844359,0.9941287315135486
0.9999999999999999,0.661209014355142,0.98582274258253
0.9999999999999999,0.6204727372351178,0.9888598155030532
0.9999999999999214,0.47045951353999704,0.9919820930685265
0.9999999999999999,0.5493984505114987,0.9894534962184041
0.9999999999999999,0.49761392123279624,0.9906189116207759
0.9998979236338794,0.41199407411597433,0.9928650659300736
0.9999999999999999,0.4114836930188416,0.9922062397307648
0.9999999999999999,0.6073705319551289,0.9876381281684486
0.9999999999999999,0.5511280653460352,0.990263292343164
0.9999999999999979,0.40113921278049125,0.9931174600608815
0.9999999999999999,0.5189139166591397,0.9904025094645663
0.9999999999999999,0.3307401405210009,0.9926884630475878
0.999488996160338,0.3523865076749709,0.9942679190237801
0.9994993309782166,0.4052722285888655,0.9924104606216526
0.9999999999999999,0.503135253460567,0.991264237803624
0.9999999999999999,0.5253207413122868,0.9903359359486307
0.9999999999999999,0.5817894744554442,0.9903456523691269
0.9999999999999999,0.584388304156945,0.9866572021840823
0.9999999999999999,0.36378608517146266,0.9934719459691318
0.9999999999999999,0.5172634660718015,0.9900972558350154
0.9999999999999993,0.4874569721506311,0.9908938766073986
0.9999999999999999,0.5408993969013057,0.9902666076943683
0.9999999999999999,0.5606076085455227,0.989890029027168
0.9999999999999999,0.6306257657760926,0.986949106354081
0.9999999999999536,0.35812849222358556,0.993356295534728
0.9999999999999999,0.3431941662874457,0.9936033777169577
0.9989618099922983,0.2496458752876651,0.9937057915321232
0.9997673090566669,0.4533355922331715,0.9917228172304117
0.9999999999999992,0.48696902974580375,0.9916627613337075
0.9999999999999999,0.45483269723854375,0.9915378133264555
0.9999999999998945,0.4249540349236668,0.9918789754030024
0.9999999999999839,0.460633447799457,0.9921117612593074
0.9998297270442612,0.3434328823877014,0.9935001578825884
0.9999999999999999,0.4646490460609548,0.9913975664874721
0.9999999999999992,0.5687383905407711,0.9890131984483428
0.9999999999999999,0.4946118005082407,0.9907899631060075
0.9999999999999899,0.43829024762455815,0.9919690110227499
0.9998156512153359,0.38062435601684996,0.9939819510344955
0.9999999999999999,0.3205149363379607,0.9929429169567644
0.9999999999999999,0.5683282386163214,0.9901969608863525
0.9999999999999999,0.49158888709618775,0.9902275742816025
0.9999999999999999,0.5745594407362518,0.9884233464651545
0.9999999999999999,0.4815609134874498,0.9913694490003423
0.9999999999999999,0.47949176870799093,0.9918000111523737
0.9999999999048671,0.3306737040184035,0.9937556388472208
0.9999999999999999,0.5662549702173196,0.9894174453549562
0.9998600039933463,0.3892395866562068,0.9930310212216895
0.9993008233823328,0.3471380969378541,0.9928662915861709
0.9999999999997583,0.4683795797865243,0.991271731977148
0.9999999999999999,0.6117655107955126,0.9886556643623667
0.9999999999999998,0.4979497203695051,0.990789794975877
0.9999999999999996,0.38146544933953497,0.9932123517500666
0.9999999999999934,0.3195279486892937,0.9940892338908154
0.9996205579193382,0.43144534617898045,0.9931283726421929
0.9999999999999999,0.3717559429162104,0.992808385493448
0.9999999999999999,0.569899780378433,0.9882253656790625
0.9999999999999999,0.3460193421136077,0.9938519885884874
0.9999999999999999,0.573614600020233,0.9881365353010396
0.9999999999999999,0.5416672329824969,0.989100830867486
0.9999999999999999,0.6010077117079667,0.9895576657637679
0.9994731153806306,0.2751879305475486,0.9949712272767676
0.9999999999999999,0.5670070448466035,0.9883342736726001
0.9999999999999967,0.6011735746760423,0.9896239872801306
0.9999999999999999,0.5593465223917873,0.9896044946664645
0.9999999999999999,0.6536194400260306,0.9863678701174752
0.9999999999999999,0.5223947849118384,0.9910277483720683
0.9999999999999999,0.6411491028296361,0.9870068441778608
0.9999999999999999,0.34435819479116664,0.9935169240146781
0.9999999999999999,0.5521901615346906,0.9886751431308788
0.9989329841817087,0.3959464297741991,0.9928259437564687
0.9999999999999999,0.5390713206933078,0.9892300861737711
0.9999999999999987,0.48314047313164044,0.9918230389419967
0.9999999999999999,0.49022612650867364,0.991433767951718
0.9999999999999983,0.5049570366530421,0.989934596327084
0.9996645967578418,0.49582692100293696,0.9921127146473311
0.9998071298227622,0.4484478051050649,0.9916060889196234
0.9999999999768753,0.43181461909611935,0.9928203492420655
0.9999999999999999,0.5554670430674594,0.9898760381612458
0.9999999999999999,0.5927501299771057,0.9875808237586036
0.9999999999999999,0.5137739203280944,0.9911461161165585
0.9999999999999999,0.6976690872977721,0.983398771785901
0.9999999999999997,0.4676157181510685,0.9912857622438473
0.9999999999999942,0.5506892868119309,0.989561248911991
0.9999999999999999,0.4442496918561488,0.9930652153898327
0.9999999999999999,0.4421023572420191,0.9920920060216629
0.9996696397198833,0.4171660854440721,0.9925777113108141
0.9999999999999999,0.42365939118620116,0.992022496734682
0.9999999999999999,0.5814408128043931,0.9883617252624397
0.9999999999999999,0.5988565037659282,0.986610694859759
0.9999999999999777,0.4745600984838203,0.9926837247912417
0.9999999999999999,0.5533852831593382,0.9887098592286978
0.9999999999999999,0.5979021555295905,0.9885796402264656
0.9999999999999999,0.4722954716890383,0.9918536998566779
0.9999999999967921,0.4468033776525146,0.9905153231107244
0.9999999999999999,0.4508053588452258,0.9917273615038946
0.9999999999999999,0.562821519861863,0.9889678812144433
0.9999999999999999,0.4592400894380437,0.9927535248284443
0.9999999999999999,0.5536825047970733,0.9893671774262469
0.9999999999999999,0.5437634274295035,0.988325449899795
0.9999999999999999,0.5710369143944727,0.9887263118430704
0.9999999999999997,0.49094262086262935,0.9919509351466779
0.9999999999999999,0.5253078967157626,0.9884868847088134
0.9999999999999999,0.5463572503013314,0.9904334048737099
0.9999999999999999,0.5578635018709576,0.9901855469606402
0.9999999999999999,0.5638855247332909,0.9889590409811683
0.9999999999999999,0.45883414156902697,0.991886567687014
0.9999999999999999,0.6172510127117011,0.9862122688878978
0.9999999999995729,0.4545986558691865,0.991560000226307
0.9991666251166755,0.3741352477195092,0.9927507101253379
0.9999999999999999,0.4776384184084943,0.9919376694742308
0.9999999999999998,0.44174725607107274,0.9921971366481148
0.9999999999999999,0.5685017372605987,0.989712334757739
0.9999999999999108,0.4283122958373486,0.9919659744378876
0.999999999999901,0.4203158914403935,0.9925302563075961
0.9995093302673889,0.41932537993357877,0.9925282034758425
0.9999999999999999,0.5642327460078715,0.9890324044628575
0.9999999999979529,0.34371952060460703,0.9939117877931203
0.9999999999999999,0.5407373959453378,0.9904699689858507
0.9999999999999992,0.6135974614227463,0.9879762195902839
0.9996835705716068,0.46259429267842583,0.9916527900525453
0.9998261076084158,0.2875547940807177,0.9942557168621748
0.9999999999678995,0.38734459264660537,0.9926852364417177
0.9999142246544171,0.41865697319258033,0.9925564420532246
0.9999999999999999,0.6689194214559675,0.9863583096067479
0.9999999999999459,0.4247186156890182,0.9918624495125565
0.9999999999998496,0.3291605413561459,0.9933056060720465
0.9999999999998742,0.42107978815956626,0.991239329612653
0.9999999999999986,0.40579145028878444,0.9930714213090718
0.9999999999999999,0.6245984171160623,0.9880111488222436
0.9999999999999999,0.5666346013259995,0.9889291381597524
0.9999999999999999,0.48289325332425287,0.9922629673099774
0.9999999999999943,0.45568543466852496,0.990997449694524
0.9999999999999999,0.6131404562366417,0.9875668302672259
0.9999999999999999,0.5535719170087936,0.9905061265822287
0.9999999999999994,0.564747278677218,0.988948802250446
0.9999999999999705,0.6558524978457808,0.9873673680318747
0.999524657897124,0.4484659086816576,0.9921057913495673
0.9998378335493207,0.43756054275739414,0.9923085688666584
0.9999999999999091,0.36075358944084573,0.9938304304936428
0.9999999999999999,0.5034520629219236,0.9894084532017567
0.9999999999999999,0.4457094419321986,0.9923864615515855
0.9999999999999999,0.5036824533987168,0.9905169843429249
0.9999999999999999,0.5993246750702098,0.988775038197279
0.9995626364975633,0.24100558543996853,0.9947891706215941
0.9999999999999999,0.5278528054586101,0.9909304585376242
0.9999999999999999,0.5257641079379731,0.9894665272828033
0.9999958230217828,0.35728444672135046,0.9941604470251132
0.9999999999999999,0.5266414475561073,0.9895102460731161
0.9999999999999999,0.4693129264276914,0.9916048941314001
0.9999999999999999,0.5545725682662718,0.9897141098848001
0.9993929269686799,0.29642602666243323,0.994759698115668
0.9999999999999999,0.4302120636450892,0.9929452500095286
0.9999999999999999,0.6662402364457636,0.985318907658782
0.9999999999999999,0.34256557095207096,0.993327656396404
0.9996678537693958,0.4598927399583066,0.991125020546206
0.9999999999999999,0.5312430868090124,0.9906099207809939
0.9999999999999998,0.357730766401532,0.9933828723733034
0.9999999999999999,0.5048093785458844,0.9907386467974969
0.9997508153191204,0.45215601322961796,0.9918223683506402
0.9999999999999999,0.6835353135578551,0.9843782010463952
0.9999999999999999,0.5086930529072623,0.9909490717181259
0.9990893076322507,0.5080612341165557,0.9918278227588175
0.9999999999999999,0.5573862986362117,0.9904663681188022
0.9999999999999999,0.40947946914721,0.9927768092304222
0.9997497782420588,0.5139782148204652,0.9919467151349813
0.9999999999999999,0.6349808008394136,0.9871238035085252
0.9999209094493008,0.40255836934744277,0.992412492724581
0.9999999999998708,0.42127152513889105,0.9923546841530977
0.9999082458847461,0.3630456761383218,0.9927733274766297
0.9999999999999999,0.5997021755069643,0.9871516085990744
0.9987109784306712,0.29439365574867105,0.993379126747033
0.9999999999999999,0.6125947410041837,0.9884174238951622
0.9999999999999999,0.5528043350442555,0.9895148673359213
0.9999999999999343,0.5022033123382451,0.9917324795744453
0.9999999999999999,0.6084789255988167,0.9890014164317692
0.9999999999999999,0.4089573460521533,0.9928721292939905
0.9999999999999999,0.5841253111038448,0.9895550817803395
0.9992443231926864,0.38565912299513005,0.9928322987832192
0.9999999999999978,0.5335072214432078,0.9905243897629712
0.9999999999999999,0.5720298824668859,0.9895414386467208
0.9999999999999999,0.4396485792988929,0.9928934889608603
0.9999999999999999,0.5617197543084308,0.9903093752589481
0.9999999999999999,0.5025225608456838,0.9909918893515239
0.9999999999999999,0.6454198175353488,0.9857738753152888
0.9999999999999563,0.5794383122506357,0.9892681698790637
0.9999999999999999,0.47479235545380255,0.9906852592509275
0.9998407426278489,0.4129735698076793,0.9924938982870447
0.9999999999999944,0.5635446502177995,0.9906618446095983
0.9999999999999998,0.4296854862046483,0.9922344427957062
0.9995412416678425,0.2799258259045962,0.9933296437815833
0.999999999999994,0.4984593950074042,0.9913118282724435
0.9999999999999999,0.5186267383409818,0.9906618330678799
0.9999999999999999,0.5000880685849072,0.9902520789479741
0.9999999999999999,0.5251957160836329,0.9898826826752963
0.9987178428643549,0.46137828776861023,0.9914853939039533
0.9996485083817771,0.3620403847766829,0.9935262286923288
0.9998731159038727,0.45833878412794865,0.9911031121529585
0.9999999999999999,0.6563758938570544,0.9842446948562766
0.9999999999999999,0.2222001559167877,0.9945228112486331
0.9999999999999999,0.4081945828276622,0.9925106387449574
0.9999999999999999,0.5669002810363752,0.9899882802346999
0.9999999999999999,0.49503545473415633,0.9910158699024084
0.9999999999999999,0.4789889774402302,0.991433452991208
0.9999999999999999,0.5319052678321564,0.9892904693260713
0.9999999999999983,0.5237857895595153,0.99041505229779
0.9985713188651479,0.361120270789914,0.9928063868727252
0.9999757043102068,0.40793592273357143,0.9923156882142765
0.9999999999913505,0.41440792461574305,0.9922310015764638
0.9996583818162283,0.39122595143682437,0.9910848762061147
0.999999999999997,0.4682725107464192,0.9922512737941129
0.9999999999999998,0.5122918960008759,0.9895250453343996
0.9999999999999712,0.4061931177143397,0.9932200333245503
0.9999999999999999,0.5153936068336488,0.9905211225872167
0.9999999999999999,0.5478641951379319,0.9905115633532623
0.9999999999999973,0.37003186399644517,0.9936822080340959
0.9999999999999999,0.5116005145716118,0.989938999662867
0.9999999999999991,0.247017624698752,0.9941905203749933
0.9999999999999999,0.6667802605479363,0.9855852177877836
0.9999999999999973,0.5289700864845694,0.9901261208922455
0.9999999999999999,0.5842385780968354,0.988208977166772
0.9999999999999999,0.6083663195875778,0.9884146054773957
0.9993336340948917,0.4139601357507683,0.9920678101299156
0.9999999999999999,0.5125763798179722,0.9896049689870583
0.9999999999999999,0.5164614073128234,0.9911899309286788
0.9999999999999999,0.3494874167590969,0.9934498831804234
0.9999999999999999,0.4870711661924525,0.9909591582053952
0.9999999999999988,0.3431716428466596,0.9933032167569272
0.999805139245711,0.3670763022991331,0.9930527808487094
0.9986196855931649,0.42635967857480556,0.9931171326320106
0.999806894512469,0.49935901718399267,0.9914901165794724
0.9999999999999999,0.2295291121579603,0.9950917370329375
0.9999999999999999,0.3962508160039276,0.9926478847936862
0.9990372336202945,0.35097719605760674,0.9929063167084737
0.9987263478128781,0.45637743059907127,0.9912684537955975
0.9994568450026157,0.3675358805899888,0.9942595523736076
0.9999999999999992,0.40129852092343343,0.9928805933381026
0.9999999999999999,0.5234712993328183,0.9902843689665092
0.9999999999999983,0.49864743057738364,0.9905063525525032
0.9999999999999999,0.542337271804418,0.9901229430692293
0.9992047755049961,0.21463847082508258,0.9955210974376031
0.9999999999999999,0.5975970007288194,0.9886012217665646
0.9999999999999999,0.32235862844320623,0.9943112036643897
0.9999999999999999,0.515942539893882,0.9900391791752886
0.9999999999999969,0.23887412793944335,0.9943187465823179
0.9999999999999999,0.5347144193834221,0.9901948448718387
0.9999999999999999,0.5591762390632556,0.9895395045413377
0.9999999999999999,0.44439475593793987,0.9925966110670298
0.9999999999999999,0.4643754166359476,0.991183314438413
0.9999999999999999,0.5580847094182206,0.9896583377593173
0.9999999999999999,0.5200267889840365,0.9914154060817094
0.9999999999999999,0.5427473564436257,0.9904510987423943
0.9999999999999999,0.45623621410194437,0.9918243457523196
0.9999999999999999,0.6103684508309674,0.988331332738311
0.9999999999999997,0.32363932848443233,0.9937459398289952
0.9994846917343984,0.32063298412569863,0.9938101525214172
0.9999999999999689,0.33932688476168704,0.9934318753179555
0.9999793567609374,0.45259420616399226,0.9918583140509127
0.99975045933287,0.5552256050613248,0.990546539955595
0.9999999999999999,0.5516817939983552,0.9903805269981808
0.9999999999999999,0.4948965212926295,0.989988447964487
0.9999999999999999,0.6577382079900707,0.9845570203254298
0.9999999999999999,0.580022270049136,0.9887848524800297
0.9999999999999999,0.504043620563841,0.9908729294095602
0.9996847934748797,0.3196847861528765,0.9943492476063055
0.9994372533711562,0.38114730943084985,0.993153270752432
0.9999999999999999,0.509554034223878,0.9908911243874199
0.9999999999999999,0.49098931367516274,0.9912980729458812
0.9999999999999999,0.5169072943232201,0.9898427254584781
0.9999999999999999,0.5642767674849828,0.9890148262817108
0.9999999999999889,0.38866342745081356,0.9928594228181763
0.9999999999999999,0.575671763008471,0.9900091713044356
0.9999999999999999,0.5550427349523555,0.990556392934625
0.9999999999999999,0.499856739354976,0.9912373499959417
0.9999999999999999,0.3943933258642648,0.9927904414729938
0.9999999999996572,0.491231348209645,0.9909883080191473
0.9999999999998819,0.465958715632495,0.9911775868325506
0.9998127154091133,0.5213500881387191,0.9909929329002772
0.9999999999991086,0.311425255844127,0.9940189459155695
0.9999999999999999,0.4472095858150792,0.9922812091779415
0.9999999495742322,0.36324238216118115,0.9939453728150205
0.9990595668940191,0.48612335292663666,0.990905177716298
0.9999999999999999,0.45469667388174906,0.9919606162192294
0.9999999999999999,0.5140182136421532,0.9912631781707041
0.9999999999999999,0.5634097438303155,0.9902727197809493
0.9995271645767648,0.40443143266613346,0.9926724365925298
0.9999999999999999,0.5865361851945854,0.9885213232757064
0.9999999999998328,0.48592812195225515,0.9917273365521397
0.9999999999999999,0.4176486615618514,0.9926399911189735
0.9999999999999997,0.48842247519776577,0.9898940603898586
0.9999999999999963,0.5047419106580467,0.9915902237748669
0.9988706592437289,0.4387379614582299,0.9918172607011194
0.9999145053033902,0.3929227241952684,0.9924714068531774
0.9999999999999999,0.5424654479766629,0.9904379821851975
0.9999999999999999,0.6189176639666301,0.9880235589227889
0.9999999999999986,0.47210442784248147,0.9907867486946287
0.9999999999999999,0.5611847259951477,0.9893005046190377
0.9995017079036278,0.3587799929905594,0.9938122596309878
0.9999999999999999,0.6215013291095288,0.9874794206515348
0.9999871698936905,0.3821980122079616,0.9932339162385287
0.9998020427429641,0.5012938137610288,0.9910931380341055
0.9999999999999999,0.6438725107771871,0.9851451549570638
0.9999999999999999,0.591528403311804,0.9873944906884099
0.9999999999999999,0.39808768582348075,0.9920286842775488
0.9999999999999999,0.5464373848143644,0.9901346660549307
0.9999999999999999,0.58759132180645,0.9881218386663077
0.9995472852793954,0.452801127509343,0.9931216260879705
0.9999999999999999,0.5715555403564095,0.990514060253439
0.9999999999999776,0.48622944495308734,0.9912733524278129
0.9999999999999997,0.5243139225736767,0.9890138016113398
0.9999999999999999,0.5590171525515616,0.9886469543641573
0.9999999999992375,0.5216990807734141,0.9905789509492429
0.9996529431516724,0.402900511166891,0.9920734367174563
0.9987582481022146,0.4560201343196041,0.991345725266206
0.9999999999999962,0.4395743639082314,0.9929650562901142
0.9999999999999999,0.5359596121977984,0.9908038619701065
0.9999999999999999,0.6452312849698492,0.9854871949665774
0.9999999999999999,0.38935262929366377,0.9930100105852405
0.9992375612301634,0.43897407166576397,0.9912790938172423
0.9999999999999997,0.41027008878108895,0.9929561279742576
0.9992138774633154,0.40591922262449814,0.991998251718935
0.9999898458747191,0.4196384081249126,0.9926420951034097
0.9990056277103894,0.44368434108572274,0.9914962044673028
0.9999176742699655,0.4279798700178578,0.9921976455815327
0.9999999999999999,0.5250901396408583,0.9891040018812718
0.9999592778252817,0.43516342970464367,0.9916908105786557
0.9999999999999999,0.46864799045394806,0.9924104497731415
0.9995125312693578,0.3711605233434923,0.993584419922408
0.9994615411113277,0.4735882613313328,0.9912565265194685
0.9999999999996966,0.48600609770036984,0.9917681944014413
0.9999999999999999,0.40302651286712576,0.9932403652154593
0.9999999999999999,0.46131870629183214,0.9913786877309937
0.9996595601037489,0.45071947837018284,0.9921334701195009
0.9999999999999999,0.22313463773253783,0.9940914792679166
0.9999999999999999,0.6279077863130644,0.988739136938979
0.9998537751839809,0.4645819816993832,0.9910400710099889
0.9999999999999999,0.2515178533028658,0.9941431684980834
0.9999999999999605,0.48494895476467237,0.9912020837009915
0.9999999999999994,0.6091327777787161,0.9885814024839257
0.9999999999999999,0.5672750493195969,0.9906030348367542
0.9999999999999999,0.5574572354081638,0.9890193567107831
0.9999999999999999,0.6267785519916927,0.9868850877492051
0.9999999999999999,0.6568095940999185,0.9860996974104218
0.9999999999999999,0.4671049616075,0.9904192504410345
0.9999999999999999,0.5280757207035489,0.9918500160571428
0.9999999999999999,0.5180475131221555,0.9913259985013335
0.9999999999999999,0.3304655520027484,0.993659739531166
0.9999999999999996,0.4850362316441433,0.9906284926238751
0.9999999999999999,0.3661831869411501,0.9933114269246207
0.9991269275446951,0.5017843569634002,0.9906894722661174
0.9999999999998496,0.5016649094691822,0.9899456022238635
0.9999999999999999,0.5371315949088907,0.9912181696023357
0.9999999999999996,0.4069935827534754,0.9935260173292064
0.9999999999994548,0.5178191913010602,0.9915007085161257
0.9999999999999999,0.5314277376211676,0.9893730504917643
0.999999999999645,0.30325215557978363,0.9936468856172894
0.9999999999999906,0.424996068735913,0.99245140961439
0.9999999999999999,0.40231126674536194,0.9916482640829722
0.9999999999999184,0.4213964334794295,0.9919217495294722
0.9999999999999999,0.5762211940400416,0.9881948714854608
0.9999999999999999,0.5760414893382503,0.9898074227760113
0.9999999999999999,0.35257225474017945,0.993105378102256
0.9999999999999998,0.4420834027854834,0.9916645012390494
0.9999999999999999,0.5125379664390631,0.9906691355390377
0.9999999999999999,0.40848500959748985,0.9928278410095631
0.9999999999969308,0.48729764990796537,0.990187592747565
0.9999999999999999,0.3631588898566926,0.9938866725061922
0.9996450439205141,0.43394725107236687,0.9914912299167948
0.9999999999999095,0.40040048632090885,0.992500992145514
0.9999999999999999,0.5516085338776905,0.9906941366275651
0.9999999999999999,0.5249963653810408,0.9898490628500062
0.9991577513994755,0.41492226232787105,0.992162036463574
0.9999999999999999,0.5569844502221792,0.9897552280401367
0.9999999999999999,0.6141127317739109,0.9881819274571194
0.9999999999999927,0.49754750927037683,0.9912256098564034
0.9999999999999825,0.38566709790549375,0.9931921592466121
0.9999999999999992,0.4680686415754793,0.9911097390419964
0.9999999999999558,0.49701062385844375,0.9917829428375416
0.9999999999999999,0.5259301389787148,0.9913889393034785
0.9999201173697232,0.3684714787101404,0.9934738969803456
0.9999999999999997,0.4598406125096044,0.9922754144402065
0.9999999999999999,0.4280849631138939,0.9927136555576175
0.9999999999997823,0.4903101219521273,0.9918000586683471
0.9999999999999999,0.5710255349020877,0.9878882158499455
0.9991825870080948,0.3825417333637329,0.9936203861577757
0.9999999999999999,0.42440447902146156,0.9923408798194334
0.9998826880086676,0.4554612906315555,0.9911793538662678
0.9996533899398872,0.501607214832074,0.9906776177809954
0.9999999999999999,0.5181764171792919,0.9917415624054219
0.9999999999999999,0.5332624283045636,0.9906342186615218
0.9999999999999999,0.39025786019471775,0.9926787199557174
0.9996116549591617,0.3919587711126236,0.9923940005855375
0.9999999999999999,0.4123928965188935,0.9928021121569603
0.9999999999999999,0.5160436620421918,0.9901379023678035
0.9999545726883116,0.44632658858891644,0.9919494309029128
0.9997748894554894,0.30099808232803443,0.99454175910416
0.9999999999999999,0.6317484530643351,0.9870654311676622
0.9999999999999852,0.5552356106200679,0.9903835141196449
0.9999999999999916,0.6829625878370194,0.9844026670780498
0.9999999999999983,0.35314300657837716,0.9930605410463302
0.9999999999999983,0.6522044684876722,0.9875539218121652
0.9999999999999993,0.5854692580549901,0.9887756174472841
0.9999999999999999,0.5519096415660031,0.990567678936415
0.9999999999999942,0.3988540065189068,0.993239911168454
0.9999999999999999,0.36950154859460715,0.9928442115546174
0.999493395047906,0.4296951797912216,0.9920798708644444
0.9999999999999999,0.554842117865569,0.9894796236688758
0.9999999999999999,0.4750507410283026,0.9914909792584856
0.9999999999999999,0.5134750575945065,0.9893524705890597
0.9999999892364395,0.46660879207617656,0.991634634008866
0.9999999999999546,0.454795978573505,0.993315052934144
0.9999999999999999,0.5038934248641289,0.9910838904044926
0.99965097896611,0.444421567365848,0.9917307674947913
0.9999999999999999,0.29108665805682665,0.9939990049329159
0.999536731763714,0.29300890237905264,0.9935385916125627
0.9999999999999999,0.552964553728895,0.9899046879884962
0.9999999999999979,0.3310153378977137,0.9934917525739704
0.9999999999999999,0.6448547524224013,0.9869752705023542
0.9999999999999998,0.4810084726577617,0.9917858245501965
0.9999999999999999,0.45595988051393455,0.9936749401984342
0.9999999999999982,0.5630667420561458,0.9902020339548121
0.9995918540851297,0.4370185776594462,0.9919927996086595
0.9993963909404326,0.4434464822775687,0.9910497932105673
0.9999999999999999,0.42902867379114096,0.9926446869355807
0.9995685620409532,0.4323825323835158,0.993471587377768
0.99969005211643,0.34944982578473477,0.9936132811745022
0.9995151232848761,0.339278592213261,0.9935487039254511
0.9995730596365477,0.312082133499395,0.9938931519601956
0.99977027332412,0.45362193332347656,0.9919295953171324
0.9999999999999974,0.5916648330193823,0.9889461193471896
0.9999999999999999,0.583539887900282,0.9895776143672365
0.9999999999999996,0.4885343804994483,0.9916472939366573
0.9999999999999999,0.4487276720341884,0.9919477067777918
0.9999999999999881,0.6450107389599594,0.9872418838858088
0.9994219804121451,0.3862514680334822,0.9926901170037011
0.9999999999999999,0.4402372305227806,0.9916528546732495
0.9999999999999827,0.36203384050863213,0.9925791163598808
0.999999999999999,0.6671859163251186,0.9851261018558455
0.9999999999999999,0.400846234616692,0.992184537454651
0.9999999999999815,0.5211605644509022,0.9911198933096134
0.9999999999999999,0.5980738761589427,0.987117084373258
0.9999999999999999,0.5539378040327589,0.9907349070820181
0.9996808088677811,0.3450195233093318,0.9937372759051023
0.9999999999999999,0.3856978991594435,0.993308728568239
0.9999999999999999,0.4797442447798761,0.9921692318956181
0.9999999999999999,0.6185710840610203,0.9871282842545217
0.9999999999999999,0.41685898595375775,0.993025015056164
0.9999999999999999,0.5714659583206833,0.9891655832385621
0.9999999999999999,0.4823574858691117,0.9913149852054133
0.9999999999999999,0.2066109476895942,0.9945630246197515
0.9999999999999916,0.478440530636926,0.9910395556004574
0.999999999999998,0.5257184268678503,0.9906128988848727
0.9995398645953999,0.4256507207230716,0.9918912970445085
0.9999999999999999,0.5843147128710279,0.9878616812776342
0.9993675461454062,0.3159326724822186,0.9941042614271208
0.9993252048933917,0.38053302442808457,0.9933896609045146
0.9999999999999934,0.4866495460840828,0.9910913486642419
0.9999936698941349,0.4736026710059675,0.9912893969546751
0.9999999999999999,0.5481582252231538,0.989838000877228
0.9992717536020869,0.4467532942268937,0.9929359612308603
0.9998149210558402,0.42616021972862983,0.9916556250764799
0.9999999999999984,0.33248690505497763,0.9936530495413582
0.999777443851406,0.3278508260569997,0.9934008189946876
0.9999999999999999,0.5330984989770552,0.9908378312497609
0.9999999999999583,0.48481464570589755,0.9899475401093869
0.9999999999999999,0.5919448608422307,0.9905089306582666
0.9999999999999999,0.6066393499763644,0.9878418695226007
0.9999999999999999,0.5819933702414987,0.9887521776585735
0.9995411250213998,0.49720159516207485,0.9899930879413785
0.9999999999999225,0.43342536989105124,0.9918044633666692
0.9999999999999937,0.4841306648125612,0.991605135003484
0.9999999999999999,0.4157431496687448,0.9920474866212219
0.9999999999999999,0.527645846817828,0.9890866297945597
0.9999999999995967,0.33760233232854087,0.9928754020173122
0.9999999999999999,0.4344781326956289,0.991938614492169
0.9999999999999999,0.5848800390288832,0.9901121242096234
0.9999999999999999,0.24774697297679912,0.9947544600448189
0.9999999999999999,0.6207065892213944,0.9865164731659816
0.9999999999999999,0.5132027306440939,0.9910964764796808
0.9999999999999999,0.5270630020719861,0.9903589787824273
0.9999999999999999,0.5108456278089754,0.991209393779066
0.999999999999999,0.485827037002015,0.9906419949744784
0.9999930262260583,0.41430752232840945,0.9916459316274064
0.9997771103281822,0.5268000092125188,0.9915154782166649
0.9989246465677044,0.4421006793143458,0.9929631384478728
0.9999603122959334,0.4754727296435529,0.990892742785347
0.9999999999999973,0.5671416688641254,0.9897380883274944
0.9999999999999999,0.5592255939302437,0.9888299699462615
0.9999999999999999,0.42759372430666226,0.9925673243267545
0.9999999999999999,0.5632591297512239,0.9900001818994114
0.9999999999999999,0.5823214408819379,0.9881853517517648
0.9999999999999999,0.5153615688466013,0.9911374441372
0.9999999999983558,0.5268136650468964,0.9904255849797369
0.9999999999999999,0.35504802478353076,0.9941237251186752
0.9999999999999999,0.4914891553034002,0.9907842788437788
0.9999999999999999,0.4622429421644344,0.9927580190616859
0.9999999999999999,0.467738984195607,0.9919956469629849
0.9999999999999999,0.5308070622527998,0.9906836243420213
0.9988029789110477,0.4321120026332807,0.993088607054849
0.9999999999999999,0.4386930636298466,0.9924729909593668
0.9999999999999999,0.30224209965468996,0.9932656510963436
0.9999999999999799,0.41709654903036547,0.9930197016182943
0.9999999999999927,0.4825140030887442,0.9908486942985475
0.9995121105090828,0.3972456172305561,0.9938151333331925
0.9999999999999999,0.6345286031238284,0.9852692344501264
0.9999999999983417,0.4788883281930082,0.9921395482668406
0.9997287421227206,0.30582607761843617,0.9942522427347458
0.9999999999999999,0.6261573692797678,0.9878204972649706
0.9997534066746471,0.5191965178700655,0.9907567548566145
0.9992194253040713,0.4237884389675706,0.9922000955686283
0.9999999999999999,0.474470707577467,0.9922910740130726
0.9999999999999999,0.6276237940655103,0.9869620172946082
0.9997122203687074,0.41204217937429605,0.993158003942757
0.9981488695240751,0.35060228896030365,0.9935533121022297
0.9999999999999999,0.3260692519923203,0.994266885937763
0.9999999999999999,0.553025535199548,0.9904670701605386
0.9999999999999999,0.592609664806779,0.988713052944002
0.9999999999999999,0.6565263564036631,0.9849373789553757
0.9999999999999999,0.5074198197433242,0.9909411895063998
0.9991815125597705,0.38484184756136625,0.992307003053989
0.9999999999999999,0.5092883267099011,0.9899607914897048
0.9999999999999999,0.6496775619357874,0.9863951225126221
0.9999999999999999,0.5469355008980906,0.9895521171919307
0.9999999999999932,0.5100475275732634,0.9910471604876444
0.9999717456530405,0.4956022276512114,0.9915074734452866
0.9999999999999999,0.5056640248653601,0.9906452562841563
0.9999999999999998,0.5590089647811628,0.9919274734948131
0.9999999999999999,0.6279712568295882,0.9876127189154867
0.9993592635873012,0.4099628933425777,0.9929275292641444
0.9999999999999999,0.4554855786307632,0.9917012928690297
0.9999999999999999,0.4919878564573872,0.990592086318386
0.9999999999999999,0.5839226191681068,0.987110027729944
0.9999999999999999,0.5169301586864411,0.9915220348608339
0.999999999999998,0.6490949198555847,0.9871101501019716
0.9999999999999994,0.42659421051552443,0.9933802284608095
0.9999999999999685,0.5437044932352691,0.9904701175339639
0.9999999999999999,0.5009742717707779,0.9904800453398576
0.9999999999999999,0.4745093253396225,0.9915239899496437
0.9999999999999999,0.4355505453869807,0.9927823186133714
0.9999999999999999,0.40896200444009906,0.9926377186812914
0.9983329855567689,0.4950036900395933,0.9933216604844041
0.999999999999991,0.5627189731412418,0.9895066540403091
0.9999999999999999,0.47497753096647494,0.9914602863833794
0.9999999999999423,0.49159011901107913,0.9917075750523099
0.9999999999999999,0.5224581913560047,0.9903534752327479
0.9999999999999999,0.5906361995370896,0.9890238233430486
0.9999999999999999,0.557444393205138,0.9900869113255072
0.9999999999999999,0.5725654965716119,0.9902488713306409
0.9999999999999563,0.37916374890557436,0.992989393706714
0.9999999999999999,0.5570464621211839,0.9893286020371171
0.9999999999999969,0.43185778308260536,0.9917471614741045
0.9999999999999912,0.49720651936820853,0.990039992542599
0.9999999999999999,0.4755546416504248,0.9919934062784741
0.9999999999999999,0.5635245178345872,0.9885418302819573
0.999999999999965,0.34863918016785844,0.993538968733683
0.9997156206538207,0.43624466258972266,0.9933252338592702
0.9999999999999987,0.6063830078125448,0.988367304256294
0.9999999999998138,0.3693726089011906,0.992836777520368
0.9999999999999999,0.4036374140721281,0.9930369521391613
0.9999999999999999,0.6059553475226492,0.9887537847799674
0.9999999999999999,0.4990762677241999,0.99120367690917
0.9999999999999999,0.4676770005441797,0.9917435897520923
0.9994068369726358,0.42485559837404563,0.992110477670758
0.9997682503128215,0.44940398753016575,0.9921771260062967
0.9999999999999999,0.45280929129210445,0.9924681267432458
0.9999999999999999,0.45709965725810425,0.9917391293753984
0.9991818864868579,0.391834768231173,0.9922445835905903
0.9995021089730869,0.43930451442350327,0.9928739834265542
0.9999999999999899,0.2950559271017424,0.9936574329957366
0.999999999999109,0.4735783126820416,0.9912571980356433
0.9999999999999999,0.46016771239707843,0.9919355824702517
0.999999999999999,0.4553817802862434,0.9914837673670515
0.9999999999999999,0.4640421554691996,0.9916574880967616
0.9999999999999826,0.4117796634639904,0.9922992964687797
0.9999999999999999,0.5274987862296733,0.9905077390302177
0.9995505144542177,0.3589909892671703,0.9935050501335553
0.9999999999999999,0.4594930972429186,0.9920217024758473
0.9999999999999999,0.4278077456132594,0.9924092841353246
0.9999999999999999,0.5336181028670768,0.990844371040689
0.9999999999999999,0.5852607324074168,0.9873483313079345
0.9998254357886648,0.27391658493053206,0.9934612386412129
0.9999999999999999,0.5853060624485892,0.9888333873450407
0.9999999999999999,0.3865945929037379,0.9927704759817239
0.9999999999999999,0.4565160966390599,0.9914032853187272
0.9999999999999999,0.3915530732645567,0.9932105169293489
0.9999999999999999,0.5221085522135699,0.9895848253212136
0.9993814362160249,0.36633719872249787,0.9925829416441502
0.9994486701458072,0.5533187142938784,0.9906345098828847
0.9999999999999987,0.46288255386687976,0.9917762208604471
0.9999999999999999,0.5707055807757417,0.9892740101453985
0.9999999999999999,0.5246300452784448,0.9896859517887059
0.9999999999999999,0.5424401454999032,0.9890844535408804
0.9997430533096242,0.2265587922733257,0.9945663126253348
0.9996731513852563,0.3510606928660148,0.9936519367450376
0.999999999999999,0.5210752126461387,0.9913891238155315
0.9999999999999999,0.16736667401511607,0.9950788045484894
0.9999999999999999,0.5028888822434117,0.9908319246198724
0.9995430102714461,0.399094193475243,0.9924767722847304
0.9999999999999999,0.37064128696452703,0.9935465060562793
0.9999999999999999,0.49565007155978735,0.9912926286463717
0.9999999999999999,0.6113758750748451,0.9879026638183119
0.9986175993035428,0.27220094693272573,0.9939399970809377
0.9999999999999859,0.203614686463904,0.9943563871475748
0.9999999999999999,0.6011783936722934,0.9891880742010477
0.9999999999999329,0.4833937243131943,0.9917211137676778
0.9999999999999999,0.5573437484628344,0.9892893493951006
0.9999999999999988,0.2553139448780402,0.9945990301142453
0.9999999999999999,0.5025800833496377,0.9918960955499334
0.9999999999999993,0.3821019986361313,0.993107159664201
0.9999999999999732,0.4360715995789597,0.9918497172102283
0.9999999999999999,0.5051157648482426,0.9912813610049401
0.9999999999999999,0.5660299038101563,0.9901392928076467
0.9998085214859062,0.43912108472316075,0.9917934735449894
0.9999999999999999,0.45388451136484514,0.9924784257533904
0.9999999999999999,0.3804319163976828,0.9923184576717632
0.9999999999999999,0.5711461531313103,0.989657051285262
0.999999999999856,0.5084631752133948,0.9910599579889162
0.9999999999998097,0.4321917782488821,0.9923177150771875
0.9994705458798561,0.3830282666211344,0.9925020773537699
0.9999999999999999,0.6563310338557119,0.9866755091207475
0.9999999999999997,0.4232811144372199,0.9926560079904555
0.9998346242942583,0.40592433312906484,0.9918159099440869
0.9999999999999922,0.4606593232948324,0.991112780174734
0.9999999999999999,0.4390017647408205,0.9920820794782205
0.9999999999999999,0.4740832223149262,0.9926708882070652
0.9999999999999968,0.6461161986077483,0.9873231158372958
0.9999999999999999,0.5661787475127994,0.9891189272573344
0.9999999999999999,0.5375775735001533,0.9887721336317886
0.9999999999999999,0.41210949912228584,0.9923969241021368
0.9999999999999999,0.43296232194844125,0.992768809149432
0.9998894082430796,0.47201736934648364,0.9925966076106773
0.9999999999999999,0.3415037734941326,0.9935354502538946
0.9999999999999999,0.5491571830686748,0.9892763672869609
0.9999999999999999,0.5592626800690305,0.9893005454076815
0.9999999999999992,0.4038916984920923,0.993106772709013
0.9999999999999999,0.5852645863267866,0.9898768092266412
0.9999999999999999,0.5520672779024646,0.9898325655335867
0.9999999999999999,0.4865090725118637,0.9921086286896708
0.9999999999999999,0.5609855254519306,0.9907467344541268
0.9999999999999984,0.36352240806062025,0.994113613496581
0.9999999999999999,0.5439999138927751,0.9893779662835048
0.9999999999999999,0.5850434864649825,0.9893496400171545
0.9999999999999999,0.4906346943330671,0.9903657656768716
0.9999999999999993,0.539113160801896,0.9896706048387673
0.9999999999999999,0.49818785018540257,0.9926378872389696
0.9999999999999999,0.6685703722352022,0.9860488567418488
0.9999999999999999,0.5471422437217729,0.9887956277441702
0.9999999999999999,0.4639528973560822,0.9915297140364642
0.9990780414413657,0.36457912824761296,0.994492531525036
0.9999999999999999,0.5684276474831697,0.9879565198551372
0.9999999999999999,0.5048806105914098,0.9917091589217089
0.9999999999999998,0.495944172656846,0.9908250172797061
0.9999999999999999,0.576053243640587,0.9891917440937699
0.9999935893825118,0.5170537941636589,0.9902682297444813
0.9996235739611593,0.393102755278132,0.9925868618281292
0.9999999999997575,0.41398734534227005,0.9933452708965899
0.9999999999999999,0.3691905158819048,0.992932991620047
0.9990999421908774,0.3868311686804998,0.992733776613565
0.9999999999999933,0.371408803334164,0.9928726486938994
0.9999999999999999,0.5017088877823428,0.9921321022683856
0.999999999999967,0.47919852374960603,0.9913692061446356
0.9999999999999999,0.43809885396989157,0.9931257687205625
0.999984388900553,0.3201685247714577,0.993836949220898
0.9999999999999999,0.4418916381093596,0.9923801030203685
0.9999999999999989,0.5085471577038122,0.9917778917810808
0.9999999999999479,0.544349770449859,0.9904549902434416
0.9999999999999998,0.5497500818509218,0.990227789944435
0.9999999999999999,0.5412383916146798,0.9888815396857608
0.9999999999999999,0.5518684476333248,0.9888725857635543
0.9999999999999956,0.45740989308584157,0.9909852812213501
0.9995993566697823,0.3880962979315663,0.9919775211900435
0.9999999999999999,0.5795713653272228,0.990006782301634
0.9999999999999999,0.5643138072805862,0.9903924885535941
0.9996344734020042,0.4832865970210341,0.9907408679460691
0.9997684915549823,0.5088249425235689,0.9910531250783342
0.9999999999999732,0.41981278368223696,0.9922580640937169
0.9999999999999999,0.5634674108097305,0.9893458668051411
0.9998836747206579,0.45316068082922,0.9914157001868366
0.9999999999999921,0.5759854279010168,0.9890494463246061
0.9999999999999999,0.34632740171737747,0.9935218069214076
0.9999999999999996,0.5424374540773524,0.9902929644515949
0.9999999999999999,0.35059202271765766,0.9932170933765344
0.999999999999889,0.3639079337997532,0.9933146668343118
0.9999999999999999,0.5878995636859493,0.9878976714937118
0.9999999999999999,0.6208404181517049,0.9863436623121975
0.9999999999999999,0.2719399405136317,0.9945129577917535
0.9999999999999999,0.3239543189243111,0.9933638807307972
0.9991274358577733,0.3053071273484234,0.9941739592120634
0.9994010846148527,0.3137098160635643,0.9948089573202137
0.9999999999999999,0.4798502560331038,0.9903917022547136
0.9999999999999999,0.45867573106378756,0.9925611480588415
0.9999999999998929,0.45745428501961377,0.9923898841961148
0.9999999999999999,0.6032481335737665,0.9885662382860343
0.9999999999999999,0.5556531102038751,0.9899587755585931
0.9992452990171963,0.4304328673153336,0.9933987503214874
0.9999999999999822,0.5891992923489514,0.9886455369258824
0.9998423325140544,0.2221951036022982,0.9952943501377091
0.9997636882771899,0.446114259726151,0.991736636114516
0.9999999999999999,0.23987055619569408,0.9937731418754635
0.9999999999999998,0.382859371602685,0.9924285600397509
0.9999999999999999,0.5471661550513489,0.9894631967311768
0.9999999999999966,0.5119863420690964,0.9906249738906278
0.9999999999999919,0.39625837548212334,0.9931870779395875
0.9999999999999999,0.5250969848520789,0.9905699583317148
0.9999999999999999,0.5698163490816754,0.9896044599874886
0.9999999999999999,0.49118410229188064,0.9919394139525346
0.9999999999999999,0.5427458240021381,0.990279082477718
0.9990817848108807,0.41616065506117284,0.9928349101645122
0.9999999999999991,0.36249566669521927,0.9928264799622113
0.9999999999999999,0.39670927694337016,0.9927523594908347
0.9999999999999999,0.4400268454242974,0.992569308326746
0.9999999999999999,0.5430703314068993,0.9891983350004118
0.9999999999999999,0.37105405111045,0.9924547911750691
0.9999999999999999,0.4186962035608586,0.9920929699005435
0.9999999999946325,0.5407901299770679,0.9894789667340803
0.9999999999987869,0.46449455775016657,0.991952123722729
0.9999999999999999,0.6422151826482272,0.9873076877104229
0.9999999999999999,0.6554057172607444,0.9861400105875038
0.9999999999999999,0.581109932609718,0.9903982714497048
0.9999999999999644,0.47359642159077886,0.9924123794954985
0.9999999999999999,0.5487422258975216,0.9897793281855746
0.9999999999999999,0.6704508299507553,0.9861145735909002
0.999168760424053,0.4658220768898151,0.9917390463190204
0.999974614639274,0.4074557520737238,0.99296513158798
0.999999999999966,0.28722768761478434,0.9937031352514895
0.9999999999999999,0.5154821032606132,0.990635651932252
0.9999999999999994,0.41041606719171486,0.992505100360829
0.9999999999999999,0.4099767006717108,0.992379152184344
0.9999999999999999,0.5183727960981923,0.9910237243029341
0.9999999999999999,0.43911491415815374,0.9918219132320146
0.9999999999999973,0.6708577146656379,0.9854737917157727
0.9998714377511846,0.4710331341524008,0.9919025827696787
0.9999999999999999,0.4333118588996846,0.9926808684768947
0.9999999999999999,0.6225558582893043,0.9876135616277029
0.9999999999999999,0.5243711590490177,0.9905208714912294
0.9996183866384377,0.46455041245457723,0.9930919279024342
0.9999999999999875,0.43894621999262207,0.9917108256420889
0.9991336700219337,0.3270623330740309,0.994139326334373
0.9999999999999999,0.45457598838854685,0.9921916692086573
0.9999999999999999,0.41513089513687124,0.9916622101231505
0.9990510181508092,0.2646865438762064,0.9933359371525242
0.9999999999999999,0.565605213671606,0.9895200539158918
0.9999999999999999,0.47353785786700797,0.991871290211764
0.9999999999999999,0.5962644642098646,0.9871593467341361
0.9999999999999999,0.5967487828707988,0.9879150558838543
0.9999999999999999,0.5984668821883075,0.9877857695366993
0.999999999999957,0.5409422993701417,0.98949750799532
0.9999999999999727,0.5009005929707279,0.9907540244721584
0.9999999999999999,0.5846961277391031,0.9881016591188808
0.9999999999999999,0.4553672904144499,0.9904455305368124
0.9999999999999917,0.4140355624584376,0.992263387207808
0.9999999999999999,0.5353643981654128,0.9895616423496074
0.9999999999999999,0.5303168994472486,0.9895545763206621
0.9999999999999998,0.3414808014291941,0.9944938921877541
0.999205637577634,0.26742682042316296,0.9930096352882595
0.9999999999996341,0.4770151883836719,0.9912593256562587
0.9999999999999999,0.5412930441300154,0.9904859104306324
0.9999999999999999,0.41876492764969697,0.9922887826984346
0.9997787237213774,0.4377147765558986,0.9921626628493336
0.999999999999998,0.5156840144073551,0.9917653849201912
0.9999999999999999,0.4523580681809717,0.9923105692301184
0.9999999999999999,0.5147299942975903,0.9893894559613514
0.9999999999999958,0.4809211435183763,0.9918821897773407
0.9999999999999999,0.6408843547258717,0.9868829654056026
0.9991070783368733,0.32359974657124874,0.9934066934262682
0.9999999999999999,0.6121914333891137,0.9871661017471964
0.9999999999999999,0.5563777790720119,0.9902903009244821
0.9999999999988933,0.4575025003329056,0.9927584958905254
0.9999999999999999,0.4187474966174007,0.9921353640176627
0.9999999999999999,0.4705860184523118,0.9916794412194975
0.9998786524311057,0.46517397043862113,0.9918833293971651
0.9999999999999999,0.5371986427757647,0.9905048769513898
0.9999999999999999,0.5666448170889097,0.9904526052096961
0.9999999999999418,0.4591400660208876,0.9920899865966656
0.9999999999999976,0.3876992150763387,0.9927614118032182
0.9999999999999982,0.5488822236254748,0.9908278135884281
0.9999999999999379,0.4050514263831129,0.9920592834287502
0.9999999999999999,0.564769372824069,0.9888376240355082
0.9999999999999997,0.35336044043810316,0.9935687518651432
0.9999999999999999,0.4398193611365337,0.9911772621229556
0.9993696194024058,0.30090361175951724,0.9945449493348079
0.9999999999999999,0.46113893489536906,0.991508711768976
0.9999999999999999,0.4712067387848907,0.9914947319334807
0.9991808755190441,0.34908532381099266,0.9926362597832841
0.9999999999999999,0.4419886289694856,0.9923658504595582
0.9995405947560229,0.4134706280798661,0.992424079956733
0.9995886512444077,0.34566874351630034,0.9936580508761443
0.9999999999999999,0.5988051589488729,0.987715739281589
0.9999999999999967,0.48800423612835425,0.9910749424058355
0.9999999999999999,0.6219975232352714,0.987885556534071
0.9999999999999999,0.5448216818528553,0.9909362667480576
0.9999999999999999,0.3460197152483808,0.993134263592147
0.9999999999999999,0.5003628328833719,0.9912711271133378
0.9999999999999999,0.2843163753731132,0.9941762761213774
0.9999999999999999,0.5096633717710484,0.9913714661742397
0.9999999999999999,0.4063457657225511,0.9928334004176781
0.9999999999999999,0.35639421974354046,0.9935018960839533
0.9999999999999972,0.5363488020171079,0.9895682346460551
0.9999999999999963,0.39185117622388504,0.9928498785729558
0.9999999999999999,0.2270781306346254,0.9947883930647631
0.9989954667170832,0.2793106583404404,0.9950324740818745
0.9999999999999999,0.47675590966028836,0.9910189329725849
0.9999999999999999,0.526826306758298,0.9889618771124308
0.9999999999999999,0.6116489839964673,0.987171928127591
0.9999999999999999,0.5530945506519563,0.9900885210318328
0.9999999999999999,0.507243730371053,0.9919939500214877
0.9999999999999999,0.4342178515985533,0.9917024949195895
0.9999999999999999,0.43968128656730454,0.9912600647733381
0.9999999999999497,0.26234346198706876,0.993670529629571
0.9999999999999818,0.4932833954922622,0.9904098572949439
0.9988470707305798,0.3955422073448487,0.9925108880227859
0.9985394200289736,0.4282326386983195,0.9919086255592081
0.9999999999999999,0.5325950270797457,0.9904155526197291
0.9999999999999999,0.5062189028790726,0.9919556604835699
0.9999999999999999,0.34875008633054927,0.9937452757063402
0.9999999999999962,0.5176030507152946,0.991397596251246
0.9997617684710695,0.39156660860772774,0.9941578213694787
0.9999999999999999,0.569929323534488,0.9887164925725238
0.9999999999999998,0.3025621205196231,0.9937768777383699
0.9999999999999991,0.29887554171338854,0.9946536054171357
0.9999999999999999,0.578642212662911,0.9899096632463509
0.999999999999984,0.45545517512413725,0.9919918898792165
0.9993668681428887,0.49023227088548865,0.9911600225249156
0.9999999999999999,0.5981465681471886,0.9881885105510706
0.9999999999999999,0.578552833459935,0.9883852453326447
0.9999999999999999,0.5902150040465541,0.988047241857689
0.9999999999999826,0.4765283499455122,0.9921627726029287
0.9999999999999986,0.3140346688496254,0.9941219551692622
0.9997580973157256,0.28035993163352807,0.9940879007206247
0.998445212550568,0.34403661566136357,0.9929541221561137
0.9999999999999999,0.24544968721382274,0.9948248670726274
0.9999999999999726,0.47101284390030224,0.9911434771436277
0.9999999999999999,0.5521838215472293,0.9895974687855935
0.9999999999999999,0.5596397672785575,0.9907615690825938
0.9999999999999998,0.5291473438224245,0.9903383762617534
0.9999999999999991,0.5881508733503836,0.9891684589252376
0.9999857174094227,0.38176712130731055,0.9938551707359158
0.9994393032188349,0.33781651493376336,0.9940942479554448
0.9999999999999999,0.3945006858777697,0.9928194521010679
0.9999999999999999,0.4122867338428881,0.9923198917731988
0.9999999999999999,0.5754769948082337,0.9871068975190315
0.9999999999999999,0.5670506578928887,0.9906513316976776
0.9999999999999999,0.6392037351340564,0.9872695870874382
0.9999999999999999,0.4081285539572772,0.9928282928026344
0.9998868265471135,0.4810493045754547,0.9923601375071969
0.9999999999999999,0.3662068672311597,0.9930277165197409
0.9996089294741661,0.4236474613658721,0.9922962691890428
0.9999999999999999,0.5613804192089012,0.9897097076760812
0.9999999999999933,0.4762018764562995,0.9923424303994984
0.9999999999999956,0.3682980353984697,0.9933771146112138
0.9996105245171022,0.37355507117316644,0.9926643785295431
0.9999999999999906,0.6562513358195297,0.9880807571441723
0.9999999999999999,0.30520769790535374,0.9939624493787764
0.9999999999999999,0.557790860897927,0.9897633663553601
0.999764827830014,0.4225661108510921,0.9925068801685585
0.9999999999999987,0.45237491362378923,0.9925783090126185
0.9999999999999953,0.5393608104436803,0.9917822561446727
0.9999999999999923,0.496896217409571,0.9907543006680779
0.9999999999978424,0.5280495200846883,0.9906410036638044
0.9999999999999999,0.6823426023867194,0.9846975027023085
0.9999999999999999,0.6467369127858102,0.985561936922134
0.9999999999999994,0.4751733467803095,0.9922311980506735
0.9999999999999999,0.5797664224120089,0.9883366839300189
0.9987826581395169,0.45312248511019304,0.9915758836062998
0.998767294480577,0.400692803855813,0.9924594559074079
0.9999999999999999,0.528051934463101,0.9903429092196798
0.9999999999999939,0.5269392203305886,0.9898339154856653
0.9999999999999999,0.5061058015180792,0.9921354979938354
0.9999999999999999,0.614026975550551,0.9880925456166144
0.9999999999999991,0.4852103107843627,0.9909548151148537
0.9999999999998817,0.41869706730294776,0.991981243380751
0.9999999999999323,0.3867085672088828,0.9921918146498216
0.9999999999999999,0.6153347468680461,0.9865658700800715
0.9999999999999999,0.41870161449748317,0.9922932496398085
0.9999999999999999,0.36090142756240884,0.9935681172509765
0.9999999999999999,0.5992528731227825,0.98795112985603
0.9999999999999999,0.3735638573789013,0.9925708763488972
0.9999999999998913,0.4120941531389387,0.9926869433898483
0.9992906446674732,0.33905145556727057,0.9926626659198339
0.9999999999999999,0.45464491070368096,0.9915206750553431
0.9999999999999999,0.5626612325118399,0.9898960974452977
0.9999999999999999,0.31838616408650683,0.9945242296801047
0.9996233711091682,0.4680502672779726,0.9929451190032782
0.9999999999999999,0.6245334401210609,0.9874135317761848
0.9999999999999999,0.6742030974372459,0.9853907590667211
0.9999999999999999,0.31865446363731065,0.9941274811449397
0.9999999999999999,0.5951499398874508,0.9880808905209673
0.9998717467289917,0.39785195366806164,0.9930523066364838
0.9999999999999999,0.4535059698465325,0.9926168706721249
0.9999999999999999,0.5494212949739344,0.9886373506372079
0.9999999999999986,0.5219932862765838,0.9899729919320168
0.9999999999992829,0.42166614610302605,0.9920773269209049
0.9999999999999999,0.321072687693182,0.9935364815771512
0.9999999999999958,0.36040691497032057,0.9929400957216179
0.9999999999999999,0.48965001841746286,0.9917894810680838
0.9999999999999999,0.4923081912128349,0.9907133920846358
0.9999999999999999,0.5698433627539526,0.9894321588236451
0.9999999999999999,0.5529175789740821,0.9907750707322571
0.9999999999999999,0.4286557925249837,0.9919994939628312
0.9999999999999999,0.30295449029873495,0.9942252032263933
0.9999999999999999,0.48836507828565645,0.9922123251080401
0.9999999999999999,0.4172823306468331,0.9926636014953324
0.9999999999997854,0.5239247889878719,0.9905767242859482
0.9999999999999999,0.5841061362611959,0.9873147158456088
0.9999999999999999,0.5271541772771909,0.989787318464357
0.9999999999999999,0.5296054027660825,0.9900975051762859
0.9999999999999976,0.5296227959319145,0.9917996173852754
0.9997781877366261,0.42879093588340267,0.9921535204180906
0.9999999999999997,0.4933601711775159,0.9905348068535973
0.9999999999999993,0.48158098544682837,0.9918653927254013
0.9994517153319883,0.47792836694148244,0.9911562330445914
0.9984442538577156,0.33886652334273026,0.9935351439360638
0.9999448264211604,0.33983833270909763,0.9931171293530301
0.9998933371881491,0.43422765188764156,0.9919950316764664
0.9999999999999999,0.5537567323304297,0.9891650109762755
0.9999114343891161,0.37667312426073557,0.9930069657717504
0.9999999999999999,0.7296085019974308,0.9789739545580572
0.9999146277021412,0.3711456287403142,0.9928865602446675
0.9999999999999999,0.5930331608299719,0.988525381795219
0.9998296436849763,0.5044851812429965,0.990815291023536
0.999084955723278,0.39474165914219095,0.9931397052010406
0.9999999999999999,0.5456571898447774,0.9887955741210109
0.9999999999999999,0.5026848783842395,0.9913616586707131
0.9992724486418958,0.3308752918003044,0.9934334642621372
0.9998380727617916,0.4020840108891618,0.993349820090634
0.9999177282392319,0.47775106711049653,0.9919544916716003
0.9999999999999999,0.5022895409706917,0.9911422826857363
0.9999999999998506,0.41888471141782035,0.9918805308871044
0.9999999999999999,0.573772751880676,0.9893084585560055
0.9998309700718413,0.49659176480447825,0.9916374262959687
0.9986922581551755,0.3466211136597934,0.9933800426636599
0.9992109775161494,0.2879070372891983,0.9935898037440499
0.9999999999999999,0.6571610512339047,0.9863132071625627
0.9996246515511104,0.38939741368589464,0.9932492308267278
0.9999999999999984,0.4945551367981115,0.9912447511351234
0.9999999999999999,0.5910190611313199,0.9886812702439025
0.9999999999999997,0.4029526402014217,0.9928131964467406
0.9999999999999999,0.6171758179911655,0.9878767448181365
0.9999999999999999,0.5784625542932352,0.9892344619152461
0.9999999999999999,0.6453354194611357,0.9866801376770945
0.9999999999999999,0.5787102444607959,0.9894598192409833
0.9995868584240515,0.2860145632450169,0.9945515083230981
0.999999999999691,0.4818961565417994,0.9906322493169643
0.9999999999999999,0.4417062453309871,0.9921881876495138
0.9999999999984177,0.5053907371614463,0.9916421234557875
0.9999272017286146,0.5104256491492782,0.9907308145308087
0.9999999999999999,0.5988061051062655,0.9882659191777144
0.9997021839281458,0.4244582436639039,0.992423637327016
0.9999999999999999,0.42906498197552384,0.9921784915158601
0.9999999999999997,0.5424436352751082,0.9903369241725466
0.9999882288635065,0.45289533821197686,0.9907955873506241
0.9997660738353089,0.30476834939921493,0.9946103479853923
0.9999999999999999,0.5028698922032016,0.9901710358409093
0.9999999999999999,0.568682990810153,0.9899664527050229
0.9999999999999999,0.43442259728601756,0.9924342449382926
0.9999999999999999,0.5412308868235773,0.9904352164692031
0.9999999999999993,0.48815020169114903,0.9915562970258801
0.9999999999999999,0.47577567504075935,0.9922325534109646
0.9999506089438881,0.42643277016973813,0.9927251137300734
0.9999999999999999,0.4805447471579088,0.990266635948789
0.9999999999999999,0.46621318203737194,0.991551332880815
0.9999999999999999,0.2644308017882634,0.9935608571900914
0.9988866199079846,0.43948509773526334,0.9932935770491774
0.9999999999999913,0.4865095268560544,0.9901186964091268
0.9999999999999999,0.6058978304172438,0.9884471715913343
0.9999999999999999,0.4724249665570308,0.9920976533711022
0.9999999999999999,0.503444643235237,0.991730616108724
0.9999999999999999,0.3980043934902657,0.9924975783153331
0.9999999999999999,0.5943708650011762,0.9876799298595365
0.999999999999992,0.44285055119198397,0.9926671779725168
0.9994152679276118,0.4735882318241722,0.9925004918048219
0.9999999999999999,0.527981737080803,0.9903269802745104
0.9998064894287818,0.3823965205392837,0.9919853788368962
0.9999999999999999,0.5225941825281059,0.9885234223440964
0.9999929898177258,0.46753205503787815,0.9921461885568434
0.9999999999999999,0.49713553371706454,0.9905582513182021
0.9999999999999999,0.47991372254107023,0.9913233948097
0.9999999999999999,0.5426726913728385,0.9907621315461884
0.9999999999999997,0.5224423470464592,0.9915506817584827
0.9999999999999999,0.3756822347959551,0.9936549488125773
0.9999999999999999,0.5310613581186738,0.9902875864760622
0.9999999999999999,0.5368813927429654,0.9905951537434449
0.9999999999996355,0.43677999745416013,0.9928961019275624
0.9999999999999999,0.5467347486663166,0.9893565118208738
0.9999999999456298,0.4044792483431267,0.9932576554621569
0.9999999999999999,0.38454683094373293,0.9920749668081754
0.9999999999999999,0.30311519099883494,0.9939117105600236
0.9999999999999999,0.5665662423568344,0.9894514635846461
0.9996689832154447,0.3707803635360136,0.9924813582640702
0.9999999999999999,0.4100241241077275,0.9914478822223318
0.9999999999995678,0.4938278275312063,0.9923792863622133
0.9999999999999999,0.41971314428698225,0.9925722988815403
0.999025124933493,0.4206006756046794,0.9940261391084515
0.9999999999999997,0.4590341171932857,0.9928596077301647
0.9999999999999998,0.4689249445353129,0.9906783829393058
0.9999999999999999,0.5463871118221024,0.9895509523673431
0.9999999999999999,0.5085267712579051,0.9907595204775024
0.9999999999999845,0.4723649502060854,0.9904369012127149
0.9999999999999999,0.5970098812056767,0.9901842529722953
0.9999999999999999,0.48042159106721605,0.9918842346491755
0.9999999999999999,0.5636690254441361,0.9893009465329664
0.9999999999999999,0.63194032364099,0.9870292319045707
0.9999999999999999,0.4442239853891424,0.9915589017055767
0.999622605371697,0.4509787145033099,0.9925984709627543
0.9995967954451355,0.3916345170846627,0.9923800538965037
0.9999999999999999,0.5509368054287506,0.9901932539042416
0.9999999999999999,0.6780191465892847,0.9853121425878482
0.9995677280671539,0.3720601886375856,0.994200732430712
0.9999999999999993,0.43798315270882915,0.9909209143502665
0.9999999999999999,0.5810380380612938,0.98851354221572
0.9999999999988191,0.5397323286537463,0.9907863083735242
0.999999999999999,0.49512384490648587,0.990747868044124
0.9999999999999795,0.4121961850458995,0.9929747380416643
0.999263709348613,0.4317346303316009,0.9920496184268457
0.9999999999999999,0.6450602382112568,0.9858085954996447
0.9999999999999999,0.4365409853250307,0.9925558270485181
0.999550411501517,0.4479453791673298,0.9926460238703773
0.9999999999999989,0.6130514904724571,0.987652723536895
0.9990532409924142,0.5008918552245283,0.9916993865776014
0.9995316867532253,0.4275905063252902,0.9923950693961284
0.9999999999999999,0.48221202201555363,0.9916592381595308
0.9999999999999999,0.5875223666227607,0.9881671228353072
0.9999999999984726,0.3898141247298609,0.9930278935568834
0.9994302098628353,0.29976733610617906,0.9942482234035436
0.9999999999999998,0.49152903072004583,0.9904459125924903
0.9999999999999999,0.5138631563792803,0.991977227150898
0.9999999999999999,0.6032802750730746,0.987633943404575
0.9982913814116822,0.41697534363632743,0.9926353693146908
0.9999999999999989,0.27127580148956215,0.9934590623654329
0.9988918397680701,0.46112586761704666,0.9927609033276584
0.9998203132411305,0.4123861213778365,0.9924788532105767
0.9999999999999999,0.37019109994541166,0.9929032729068086
0.9997342383718617,0.3856602732706941,0.9920438595658225
0.9999999999999999,0.6155105507511157,0.9865160144317094
0.9996646931659691,0.5130524485817479,0.9916306952106195
0.9999999999999999,0.47787540282864327,0.9906418638540173
0.9999999999999999,0.4288034562295533,0.9919572490482829
0.9999999999999999,0.6943236263331491,0.9824130696661582
0.9999999999999999,0.4015290624092515,0.9932715127483892
0.9999999999999999,0.3877433076152884,0.9934940253668813
0.9999999999999999,0.473350025164281,0.9916354116213237
0.9999999999999999,0.4425091581472962,0.9925179905556781
0.9999999999999963,0.25553925062746286,0.9940767422204053
0.9995169737364472,0.3348741374851799,0.9927715340423434
0.9999999999999999,0.47280373910894424,0.9911422147099733
0.9998221020165168,0.3467896240793544,0.9939469778259624
0.9999999999999999,0.5769452993967338,0.9881944107804229
0.9999999999999999,0.5802031660230195,0.9888546502118442
0.9999999999999999,0.5116173305549132,0.9915244812123507
0.9999999999999999,0.41586990579008665,0.9927130199960059
0.9999999999999999,0.6930302305233239,0.9845204129303383
0.9999999999999999,0.5859370495891513,0.9883713729860494
0.9999999999999999,0.613153022327557,0.9863293174348827
0.9997295274521897,0.38008002078202135,0.9924413788404679
0.9990867653146394,0.35206700395488777,0.992823935445328
0.9999999999999999,0.5766591235738386,0.9903712080641432
0.999774519013007,0.3045157738007755,0.99395501113593
0.9999999999999999,0.45775207597355067,0.9920099723355955
0.9999999999999999,0.616906480588076,0.9868513043966426
0.9999999999999991,0.4472670560080656,0.992550205346232
0.9989535792275888,0.4589381400514443,0.9914122972358556
0.9999999999999999,0.4896792617285939,0.9899671888999714
0.9999999999999999,0.6227084222196457,0.9884908443415082
0.999778931740802,0.4253283043995849,0.99151873333255
0.9992224179869919,0.4465845444813,0.9922429758265894
0.9999453579091857,0.3165527380391352,0.9938009789301939
0.9999999999999999,0.5537141552723694,0.9894996306493098
0.9999999999999999,0.40970806004389054,0.9928446923658881
0.9999999999999999,0.5666158857156717,0.9894909361522761
0.9999999999999597,0.5796119491335532,0.9897140174129736
0.9996627403295317,0.4160752519646301,0.9913947246525273
0.9999692754089387,0.5303984776110181,0.9919941898049578
0.9999999999999999,0.40999167069168246,0.9930746477303537
0.9999999999999983,0.5065287519224169,0.9903801977839247
0.9998940572911391,0.4119442654633494,0.9919433031546044
0.9999999999999885,0.42155089035811333,0.9932121728222719
0.9999999999999999,0.4948250546742047,0.9895414748207615
0.9999999999999999,0.4762726309530056,0.9915338257714075
0.9999999999998872,0.3629131202399865,0.9934842968181994
0.9999999999999943,0.5236251722048401,0.9901442624334684
0.9999999999999999,0.4572657402910387,0.9923816894410219
0.9999999999997564,0.4611300982156712,0.991371318597137
0.9999999999999225,0.46806272844504476,0.9922204578150552
0.9999999999999999,0.5528953642402827,0.9889086347394925
0.9993489609718655,0.45786299291369154,0.9916767709756287
0.9999999999999989,0.31101536395666735,0.9934477336688778
0.9995220872833727,0.4062583816746819,0.9916228925963263
0.9999999999999999,0.586393848846092,0.9892051958317077
0.9999999999999999,0.588766467792405,0.9894270913116898
0.9999999999999999,0.5652309191432924,0.9899946885679145
0.9996445043550576,0.3893214071919482,0.9935137551207266
0.9999999999999999,0.6077221787432404,0.9873902599831306
0.9999999999999999,0.46547939190568954,0.992068303309671
0.9999999999999999,0.6189508618225696,0.987329981923865
0.9999999999999999,0.5168846453938072,0.9904395122939986
0.9999999999999999,0.504748329154742,0.9906723803297526
0.9999999999999999,0.33797383364508576,0.9933358881411536
0.9999999999999846,0.3535459451204782,0.9940032359318977
0.9999999999999999,0.3919259817057117,0.9927956946911426
0.9999999999999999,0.5863788951267073,0.9886673972386486
0.9999999999999998,0.529979814927362,0.9890083103334301
0.9999999999999999,0.5135089010774679,0.9899549555068267
0.9999999999999999,0.6372533217074879,0.9874173178179296
0.9999999999999999,0.5833666006888443,0.9893862744091021
0.9999999999999998,0.4683676657616875,0.9913239368942866
0.9999999999999999,0.581660502256589,0.987740243516728
0.9999999999999999,0.3994090345257513,0.9926082271986562
0.999999999999995,0.4838486212476789,0.9917322443549864
0.9999999999999831,0.4496087455983031,0.9924476346216499
0.999895768508958,0.34501611501266494,0.9937845164561706
0.9994012438771919,0.5226501124849764,0.9902156078301556
0.9991320489985835,0.37198254751738036,0.9928982028885796
0.9999999999999999,0.5818049672751862,0.9895043205012415
0.9999999999999647,0.7239199277771081,0.982749503154311
0.9999999999999999,0.5938497704667733,0.988414332258787
0.9999999999999999,0.35343886399030344,0.9936133194350876
0.9999998839916607,0.5132249763781305,0.9897037750473594
0.9999999999999999,0.44926775260500834,0.9917933215824457
0.9999999999974506,0.3667704454546137,0.9928894174774506
0.9999999999999999,0.5127573045367675,0.9918742719054864
0.9999999999999999,0.46961849590868165,0.9917184712933746
0.9999999999999999,0.29574543533833053,0.9948249052949256
0.9995695296754369,0.33547537122198734,0.9941679266220141
0.9999999999999993,0.5402985963807172,0.9899892698689055
0.9999999999999999,0.4209716475175444,0.9923366056283749
0.9999079688349216,0.38447259128323413,0.992869099837277
0.9999999999999999,0.5538279024693201,0.9898237140397337
0.9999999999999999,0.5757930442005799,0.9897335359052373
0.9999999999999999,0.5745931107189315,0.9899922793463396
0.9999999999999999,0.5911365038924882,0.9885581555905602
0.9999999999999111,0.508601149507682,0.9912481624382556
0.9999999999999998,0.45320853933662314,0.9911201549366113
0.9999999999999999,0.37185117587400685,0.9932861987423804
0.9999999999999999,0.5774253361929502,0.9876328304901667
0.9999999999999999,0.5648297438789976,0.9897741229914959
0.9999999999997936,0.38606564976637153,0.9929418540457179
0.9999999999999999,0.46752453964093754,0.9927776321640489
0.9999999999999997,0.40319967504655874,0.9917796203908033
0.9999999999999999,0.46814750368492136,0.9914988781112778
0.9999999999999999,0.5880857425916971,0.9887403258543093
0.9999999999999999,0.6024006266269941,0.9869265814393224
0.9999999999999999,0.5869444957438118,0.9884810746959707
0.9999999999999999,0.5481851525801885,0.989565910799897
0.9999999999999999,0.5175264459150473,0.9900018691718513
0.9999999999999998,0.5366874382689475,0.9894425863842372
0.9999999999994041,0.4775341522605749,0.9921778246025489
0.9986944632530239,0.3700275768786344,0.9928370892103724
0.9999999999999999,0.5642806849116156,0.989910637297322
0.9999999999999971,0.5567811644732223,0.9910983194271693
0.9999999999999999,0.6967376796570075,0.9856474234052036
0.9999999999999999,0.5852398992781775,0.988803507589258
0.9999999999999999,0.5129195302237969,0.99063065403156
0.9992715182821241,0.3062468869254384,0.99329738523855
0.9999999999999999,0.45877143168874984,0.9919561444763494
0.999317384011441,0.4232241035708698,0.9921719787011195
0.9999999999999999,0.559512079148003,0.9885420521915463
0.9999999999979087,0.38965300824298177,0.9931752629531383
0.9999999999999999,0.1971518374545603,0.9946851474600703
0.9999999999999999,0.5199733446640777,0.9899330995979997
0.9999999999999999,0.5207832101375393,0.9912181192144556
0.9999999999999999,0.5551873252779093,0.9884807516308215
0.9999999999998261,0.40564862535529767,0.9929702211283787
0.9999999999999997,0.653168063386724,0.9844595854512016
0.9999999999999999,0.6294104031843804,0.988341424585116
0.9999999999999909,0.385449787934333,0.993356328043326
0.9999999999999758,0.48434263946623685,0.9901689671119406
0.9999999999999999,0.5737708777544688,0.9886072919947706
0.9999999999999999,0.5966484770065128,0.9881689126172098
0.9999999999999999,0.6580096459317886,0.9851344559659351
0.9994280677149232,0.4181246333552563,0.9930765276425059
0.9989886856955464,0.2437289527414955,0.9940244492382717
0.9999999999999999,0.5156085297229915,0.9893174966531671
0.9999999999999947,0.4095352706802555,0.9930498287733404
0.9999999999999999,0.4673455941381476,0.9913522678587554
0.9999999999999998,0.30336177370801987,0.9930408217998236
0.9999999999999979,0.5094107760569904,0.9927930880037795
0.9999999999999999,0.5933265951163823,0.9884511077180956
0.9991772985045192,0.4585924635841756,0.9923544801415037
0.9995721391747867,0.40658109837172696,0.9917204339212938
0.9999999999999999,0.5396314959154911,0.9908425511969873
0.999129773965713,0.30030366927077173,0.9927847431262216
0.9999999999999999,0.5330662604933657,0.9900754551756031
0.9999475493376572,0.47347198942090757,0.9922404373795125
0.9999999999999999,0.4652177735694718,0.9917902946769102
0.999546107536919,0.5480540465975435,0.9908676255180008
0.9999999999999999,0.59232797583751,0.9890644986650095
0.9999999999999982,0.49288335416455215,0.9907193791755097
0.9999999999999974,0.2552516392615987,0.9938271227610971
0.9999999999999659,0.4514046698419486,0.9915345845295596
0.9988197586924532,0.4268719980438714,0.9918405616818692
0.9999999999999999,0.36416736459409327,0.9932580053930649
0.999999999999999,0.5837364764969164,0.9894274486037653
0.999999999999416,0.5397176369618831,0.9896910407183683
0.9999520901001755,0.4624149448020457,0.9907357048874024
0.9999999999999999,0.42467841145041935,0.992815841400546
0.9999999999999979,0.4965936502203729,0.9909937579691138
0.9999999999999891,0.37622971549639533,0.9935156622670052
0.9999999999999999,0.5985573885217959,0.9900015116726366
0.9996036928474796,0.3473078598285015,0.9917711270235174
0.9999999999999999,0.45298126820487816,0.9921115617556199
0.9999999999999968,0.5956913160386809,0.988854318180458
0.9993623015442596,0.4671163867744958,0.9918226712536872
0.9998047736194884,0.39951023710689476,0.9928640205297666
0.9997017447641928,0.4361940082580826,0.9922907263318207
0.9999999999944391,0.46645186286544665,0.9906197599527259
0.9999999999999999,0.5063315530838737,0.9916229932336834
0.9999999999999818,0.5698881389516408,0.9903508591574133
0.9999999999999999,0.46678431984044594,0.9917828837918881
0.9999999999999999,0.5452742709334639,0.9908243807363823
0.9999999999999998,0.4848853388343977,0.9917248273256699
0.9992155493529697,0.39766537362688237,0.9925342378575848
0.9999999999999999,0.6474333517133681,0.9853815766492158
0.9999999999999999,0.5707704543738513,0.9890075982754857
0.9999999999999999,0.5445824620374107,0.9896991153055021
0.9995384655741086,0.4501209389028423,0.9909649790627516
0.9999999999999999,0.5882953574399631,0.9886886054208962
0.9999719897273394,0.4916008997923361,0.9909927872548642
0.9999999999999999,0.5058081217107229,0.9908299031202866
0.9999999999999999,0.5694542512261277,0.9894423195981875
0.9999999999999999,0.5145969953538299,0.9897775026435118
0.9999999999999999,0.5738374475099528,0.9883357022433373
0.999999999999998,0.343372038860409,0.9929757749769021
0.9999999999999999,0.45276530243523905,0.9912033358419936
0.9998020471370412,0.4543916542422364,0.9915164540681632
0.9989758466417389,0.4988336263102736,0.991136741790421
0.9999999999999999,0.504848383791973,0.9901322350161847
0.9997722496957722,0.4161380670465282,0.991929325433043
0.9999999999999958,0.4694192595486045,0.9909592593542509
0.9999999999999999,0.5480898352982388,0.9912142328793598
0.9999999999999999,0.5456726185906977,0.9896536392403487
0.9999999999999999,0.5983930066422697,0.9893049842949349
0.999733293143894,0.35751306288136697,0.9940061247709544
0.9999999999999999,0.6801618266865267,0.9858121212181099
0.9988881862653088,0.35406674624254836,0.9929786650661747
0.9993157211568081,0.37607574911138925,0.9933424085754703
0.9999999999999389,0.4421266317008274,0.9920180692018112
0.9995700075035465,0.45435276610174063,0.9920583668660472
0.9999999999999999,0.4008509346340939,0.9929548360883318
0.9995580273248628,0.319094281953104,0.9939218451163461
0.999680377671317,0.43528979812529195,0.9929479515069994
0.9999999999999999,0.46812514645134323,0.9918798771545685
0.9999999999999999,0.6011996451427121,0.9887522249185566
0.9999999999999999,0.5824629086479426,0.9879853909051876
0.999999999999972,0.5751167042275077,0.9907205020670792
0.9991051692454681,0.490030585942841,0.9914240066368436
0.9999999999999999,0.4472683997244187,0.9925927661339207
0.9999999999999999,0.6039630107407663,0.988016289470164
0.9994707903620983,0.27139621947035675,0.9944464103278866
0.9999999999999999,0.3638009124067176,0.9928421844515544
0.999999999999979,0.46286445088081213,0.991791478567172
0.9999999999999999,0.5040936179751495,0.9898085368967564
0.9999999999999993,0.36941778208869797,0.9933122224692147
0.9999999999999999,0.47302196902912064,0.9924621309846912
0.9999999999999479,0.4292810183380647,0.9930229090401411
0.9999999999999999,0.3347192373151052,0.9940794207085872
0.9999999999999999,0.40014124047814287,0.9919792690137059
0.9999999999999982,0.5329704022006929,0.9899029301029572
0.9999999999999999,0.35526167933003494,0.9935683500624555
0.9999999999999999,0.4144452425462226,0.9929294637868645
0.9999999999999922,0.5199299800513092,0.991430045395649
0.9991271346052595,0.4468335080665122,0.992966712522338
0.9999999999999999,0.5593754979235442,0.9898919783633606
0.9999999999999999,0.5458680793744759,0.9896766899194479
0.9994580997951956,0.3101418091229901,0.9936118156708823
0.9999999999999999,0.5056318021056498,0.9911046073285388
0.9999999999999185,0.4302375870021115,0.9918989703598393
0.9999999999999999,0.5941949455168853,0.9880159705239562
0.9999999999982001,0.37211676215633765,0.9922193498642998
0.9999999999999999,0.4552145533762724,0.9922711556887335
0.9999999999999999,0.5335222843277266,0.9916067387580917
0.9999999999999999,0.3752944021580104,0.993343338113661
0.9999999999999999,0.507018899188382,0.9903911431947244
0.9999999999999999,0.7037563352278665,0.9853876215900698
0.9999780720601772,0.5717808721897415,0.9903805601197772
0.9985539920690104,0.36609566468684973,0.9941360287110409
0.9999999999999999,0.47828022639747714,0.9913368585241477
0.9999999999999999,0.4688446290079567,0.9916550038968591
0.9999999999999998,0.46068046876870294,0.9907539274940029
0.999999999999999,0.6129457650551814,0.9876601218455947
0.9999999999999999,0.5447262662041652,0.9892708157829481
0.9999999999999999,0.5774872400525592,0.9884826518874313
0.9999039336728306,0.36912780851725707,0.9939046483560064
0.9999999999999991,0.34328812066297854,0.9937111347438966
0.9999999999999953,0.6481036363887248,0.9870851013721673
0.9999999999999921,0.4687611706598143,0.9923028134722488
0.9999999999999999,0.5738479613581223,0.9883674740394233
0.9999999999999999,0.3982662869747097,0.9924573260856052
0.9999999999999999,0.5618189341698222,0.9890040830996214
0.9999999999999998,0.580547189799251,0.9884783079871952
0.9999999999999999,0.45361941828181673,0.9909630763153561
0.9999999999999999,0.45286529625485006,0.9919039201222367
0.9999999999999999,0.6934559172635653,0.9853121869243775
0.9999999999999999,0.5863024247192039,0.9885604502426303
0.9999999999999999,0.49867460656476187,0.9908686174565066
0.9999999999999999,0.37373265471204925,0.9928810711256926
0.9999187336298438,0.4090184482086813,0.991610720029801
0.9999999999999999,0.4351702725832962,0.9928858806661306
0.9999999999999998,0.4733231563332573,0.9912734717427575
0.9993968355205921,0.38054974706533334,0.9939401199617128
0.9999999999999999,0.3740056593118719,0.9936814031834202
0.9999999999999991,0.3855505659272132,0.9934372412744487
0.9999999999999999,0.23294684356851694,0.9953067531000223
0.9994017980080232,0.33189169604862845,0.9944596996314806
0.9999999999999984,0.42941837417403694,0.9924481030485794
0.9999999999999958,0.5044012847524141,0.9900267808776408
0.9999999999999999,0.4254128132975572,0.9928785378419807
0.9999999999999999,0.5828403272730541,0.9886446700791893
0.9999999999999999,0.636820188720885,0.9868729304013826
0.9999999999999999,0.43171957090170016,0.992421316336142
0.9999999999999999,0.5551354712795566,0.9897131900488493
0.9999999999999999,0.5052953947075238,0.9921330091490613
0.9998488348507696,0.5448629403952201,0.9912796067904694
0.9999999999999999,0.5497230054551739,0.9909790486506478
0.9999999999999999,0.4848139123824429,0.9911980001864538
0.9999999999999999,0.3663674208686886,0.9925643077111856
0.9999999999999999,0.5607473233910297,0.9892619774248593
0.9999999999999986,0.6650893190155919,0.9858975967661032
0.99999999999999,0.28581804738558786,0.9940720050774017
0.9999999999999999,0.6508111488534956,0.9863312855916814
0.9998133814345899,0.40835823515153175,0.9933019592108343
0.9999999999999999,0.48181677525734107,0.9910999864008072
0.9999999999999999,0.579340884247779,0.9894377849530384
0.9999999999999958,0.5845565556409938,0.9880788747474127
0.9999999999999999,0.60068209469816,0.9877723212360259
0.9999999999999999,0.472405646620426,0.9917985051947886
0.9999999999999999,0.5183450276603978,0.9903895212598429
0.9999999999999999,0.4495769358158532,0.9926221422343285
0.999825768055115,0.5125529114777145,0.9904382040462034
0.9999999999999999,0.5510346375869297,0.9905374837481992
0.9999999999999999,0.5136446223801603,0.9913001839598701
0.9999999999999999,0.5143674588592198,0.9909819292130371
0.9999999999999999,0.5997126933424165,0.9876316549684808
0.9999999999999999,0.5654318808409975,0.9902192008999071
0.9999999999999999,0.6196514041311808,0.9863221859372169
0.9999999999999988,0.4954480458814915,0.9907975846079733
0.9985117834401623,0.3748406442794361,0.9924836053022666
0.9999999999999999,0.4169950245256914,0.9930979704070126
0.9991828320123841,0.4447214588185781,0.9922026678234112
0.9999999999999954,0.4947581890636276,0.9914410710239635
0.9999999999999999,0.5678020224526159,0.9904532244940537
0.9999999999999999,0.5128430877467737,0.9897196675894024
0.9995262713650829,0.35153624360739,0.9925149693472225
0.9993090079799294,0.40403693510651656,0.9930364192428164
0.9999999999999823,0.548885186308717,0.9894993410873714
0.9999999999999999,0.5634682883641936,0.9907316536094383
0.9999999999999978,0.39809991539480444,0.9931630663777986
0.9999999999999999,0.5676641570565879,0.9889969052768689
0.9999999999999999,0.46642549972596103,0.9926529599473762
0.9999999999999999,0.43170873944768057,0.9922751971142917
0.9999999999999999,0.5739708054365482,0.988876477162368
0.9999999999999999,0.29791268138660193,0.9945379019063729
0.9999999999999999,0.5928411756440567,0.9892420522762322
0.9999999999999999,0.6161706729164578,0.988427212418489
0.9999999999999999,0.45100899382376475,0.9921890089670745
0.9999999999999999,0.4028077713463677,0.9925557007176797
0.9999999999999999,0.36788681279135593,0.9923647698182118
0.9999999999999843,0.4455746376497957,0.9921173391363518
0.998824064255747,0.4519404620401999,0.9913689864159148
0.9998144841872206,0.47421113152828026,0.9917992986059131
0.9998309684701083,0.4197459957143215,0.9922770925552318
0.9999999999999999,0.40993812742468777,0.9917527413732972
0.9999999999999999,0.5753817328451787,0.9903094616097364
0.9999999999999999,0.5747280818827977,0.9902663454595106
0.9999999999999999,0.4952585580143717,0.9903012045884788
0.9994332272787849,0.40272345741070165,0.9928392424689897
0.9999999999999999,0.5170210416646865,0.9893431208960497
0.9999999999999999,0.5093700065129669,0.9907138519767325
0.9999999999996718,0.4350215680772716,0.9906909598413608
0.9999999999999958,0.717784891159528,0.9829472929698218
0.9999999999999999,0.6258447655365028,0.9878897205050846
0.9995004973926019,0.4092171923669936,0.9924270722373336
0.9998455641703369,0.2674179701286462,0.994259185699426
0.9999999999999999,0.4504837836992118,0.9921771817359272
0.9999999999999999,0.5544203285071715,0.9902355320544991
0.9997541420252903,0.3461023347627683,0.9928223636144766
0.9999999999999999,0.3400341473796891,0.993712439236335
0.9999999999999999,0.4801933474021743,0.9907614073111718
0.9989760660965521,0.42673628446335754,0.9925288225205895
0.9996607246452041,0.41602950722055804,0.9914263322379667
0.9997488652654216,0.45562326796164165,0.9925761116999477
0.9997617711127094,0.415491171953925,0.9929481598003499
0.9999999999999999,0.5941416353218623,0.9884400773567152
0.9999999999999999,0.45396621435187284,0.991996168603665
0.9999999999999999,0.41564635681564815,0.9932032226187373
0.9993478039079248,0.44407636554303076,0.9925419576394314
0.9993100979806697,0.3813016644662788,0.992799416931636
0.9999999999999997,0.5366378540424969,0.9897935191648386
0.9999999999999999,0.5252396856525534,0.9893621084249503
0.9989780837335781,0.44063516191199836,0.9920683460164622
0.9999999999999999,0.5043269333099046,0.9906988911928758
0.9999999999999999,0.488457563507945,0.99181530348791
0.9999999999999999,0.6160465173878023,0.9885261047370827
0.9999999999999999,0.4570971107946896,0.9899894040150276
0.9999999999999996,0.5630835328801705,0.9903382998776081
0.9999999999999999,0.5677710473190022,0.9888427695592142
0.9999999999999999,0.5195064591081139,0.9908706882823376
0.9998632293260795,0.4346649864840875,0.9920672244405391
0.9999999999999999,0.596435533612764,0.990151007922582
0.9999999999999999,0.4799311039707864,0.9911656651890269
0.9999999999999999,0.4356170057074694,0.9910140702840136
0.9998701309855648,0.3890337251805108,0.9936198108219702
0.9999999999999999,0.44464513331705924,0.9928238750435003
0.9997908530166295,0.42979799760546306,0.9925725182978475
0.9999999999999999,0.4727537000139326,0.9912183847275545
0.9999999999999999,0.49531246949277546,0.990658653349465
0.9999999999999999,0.23808987435283516,0.9948029716530183
0.9999999999999999,0.2752220145620975,0.9940325931332502
0.9999999999999999,0.5821827421229463,0.9891772284385949
0.9999999999999999,0.5433545537788547,0.9884648522734591
0.9999999999999999,0.36295553226502514,0.9927194536888528
0.9999999999999999,0.4024041586572619,0.9924176729001956
0.9997839040671272,0.5050688916818383,0.991159268699522
0.9999999999999999,0.5930642830187365,0.9879088315342989
0.9999999999999999,0.4796365452104421,0.9915511510848628
0.9999999999999999,0.5835887729436572,0.9881885977051181
0.9999999999998898,0.48687069204362654,0.9908434863031597
0.9999999999999999,0.5783347578284876,0.9884653016219679
0.9999326226225106,0.4379417307266054,0.9928792756474973
0.9999999999999999,0.5791319257202877,0.9891354873340938
0.9999388738669,0.4373992265949195,0.9910797600473249
0.9999497313767703,0.46110961786389193,0.9919503920263475
0.9999999999999996,0.4884572294209181,0.9907355397441293
0.9996714920079798,0.4072840222698711,0.9933464573402909
0.9999554982057965,0.5078591977448528,0.9908574246018312
0.9999999999999999,0.5123831589415369,0.9910162933013619
0.9994333260641912,0.3905308092131432,0.9926658408102556
0.9999999999999927,0.4937445753031455,0.9907892984778551
0.9999999999999999,0.37306992924181853,0.9925177311894072
0.9999999999999999,0.5765139015913343,0.9885434164742701
0.9999999999999999,0.6280656607259374,0.9874241523685717
0.9999999999999999,0.5493516728597779,0.9905988686008702
0.9999999999999988,0.512520930448173,0.9908620764329308
0.9999999999999999,0.5899939570490488,0.9888580143388119
0.9999999999999999,0.22981391609364016,0.9939536262134561
0.9999999999999999,0.5368859067338835,0.9895676653061891
0.9994821072665816,0.15132010737353188,0.9957362111813579
0.9993387020987561,0.3558973848590912,0.9925915093063462
0.9999999999999999,0.48604446204338825,0.9917573443795851
0.9999999999999999,0.4968498018749058,0.9906961202043714
0.9999999999999998,0.38293596757147186,0.9922532913555586
0.9999999999999915,0.42067535407675893,0.9928227224536242
0.9999999999999999,0.27334850685215484,0.9949178515526524
0.9999999999999903,0.5924539800047623,0.9884841493540992
0.999999999999965,0.5797688547641888,0.9904195457986147
0.9999999999999997,0.520221809747295,0.9915988583140652
0.9999999999999876,0.41529878919783275,0.9930541475973552
0.9999999999999999,0.5415759701263831,0.9890965876454645
0.9999999999999999,0.4312671635947678,0.9923045259141058
0.9996049577279398,0.41204710476328743,0.9918903440215511
0.9999999999999999,0.4549537106767855,0.9911372270769071
0.9999999999999999,0.5925931829104518,0.9887882652874138
0.9999999999999999,0.5288180523662127,0.9900648329247007
0.9999999999999999,0.4890003190441828,0.9912038649250955
0.9999999999999974,0.5427668761691763,0.9905522081469479
0.9999999999999999,0.5484782352880692,0.989641640412138
0.9996694566874383,0.2858243887875457,0.9949205829035996
0.9999999762313747,0.3618661033820948,0.9929514689174743
0.9999999999999999,0.35976020648161416,0.9928161598778843
0.9999999999999999,0.610994897508899,0.9889845817920597
0.9999999999999994,0.5701545379862126,0.9892023595546685
0.9999649506508272,0.36965357357416356,0.9933677310375816
0.9999999999999999,0.5279005228352468,0.9892304236458115
0.9999999999999999,0.46711732821668384,0.9917212106594098
0.9994280547362141,0.4045653244594132,0.9928683859373029
0.9999999999999998,0.3972665496684673,0.9922845915488528
0.9999999999999998,0.4258308991802082,0.993114321557049
0.9993964151878832,0.28400826202031204,0.9943560684496304
0.9999999999999999,0.48174795937851855,0.9914509400941116
0.9997049798287716,0.4337543413845054,0.992157720797547
0.9999999999999999,0.487259088542966,0.9911466264575471
0.9999999999999999,0.5495715782648888,0.9888243322142358
0.999915991740223,0.401941866608421,0.9925926931677173
0.9999999999999999,0.5208919419907089,0.9907447299274975
0.9999999999999999,0.468982497089007,0.9912146827098607
0.9999999999999998,0.45236477048873297,0.9926065878518677
0.9999999999999999,0.5512331102678181,0.9903463663076282
0.9999999999999999,0.5041483901370418,0.9903847738933559
0.9999999999999996,0.3985786026135508,0.99270216641138
0.9999999999999999,0.3102308074602932,0.9941945207120378
0.9999999999992834,0.3543279820252897,0.993964197659985
0.9999393882176719,0.4528913815297676,0.9918298680127113
0.9999999999999999,0.5095037248093055,0.9910502046328672
0.9999999999999999,0.4808822821255557,0.990536020017013
0.9999999999999999,0.6005429507327977,0.9885237752945756
0.9999999999999999,0.5803902542727365,0.9895410533425077
0.9999999999999998,0.5028102414239218,0.9907858277849447
0.9999999999999991,0.4713109976010997,0.991021330431077
0.9999999999999999,0.4795362741621552,0.9913325832138102
0.9999999999999999,0.6381343991206783,0.9869681176777798
0.9999999999999998,0.5671025904689332,0.9891136239737184
0.9999999999999999,0.6441891164127226,0.9867125842821171
0.9999999999999999,0.5944051472880085,0.9876472170832682
0.9999999999999999,0.6229906913646829,0.9871151248352583
0.9999999999999978,0.5150644629771133,0.9904992788985045
0.9997652085630669,0.5101855046655251,0.990714130644187
0.9999999999999999,0.5885875297563725,0.9880009179936969
0.9997015499362334,0.3853186653804881,0.9923679756679974
0.9999999999999999,0.6038846892923773,0.9884320541158571
0.9999999999999999,0.5243107007924402,0.9899711532425903
0.9999999999999999,0.3547631787039571,0.9933026307787454
0.9999999999999999,0.37858077727208017,0.9933773290948018
0.9999260315682353,0.48255307177697776,0.9925432843881326
0.9999999999999999,0.6134684425046619,0.9880720390138232
0.9988492924872912,0.4111417070220913,0.9923742303565282
0.9999999999999997,0.38048867857994556,0.9927286530420026
0.9999999999999999,0.5342267115021877,0.9905618613878995
0.9999999999999999,0.6446195492189927,0.9868686523915977
0.9999999999999999,0.5870658888190441,0.9888471712318692
0.9999999999999999,0.4849335620850329,0.9902229114595276
0.9999999999999999,0.6329272284122472,0.9865602104839057
0.9999999999999999,0.5738112519220487,0.9885659411103697
0.9999999999999999,0.6442289972204309,0.9860729858502729
0.9999999999999999,0.5539621200312,0.9893645000232493
0.9999999999993561,0.4756964672522364,0.992423703314584
0.9999999999999982,0.480156946538972,0.9909282941571428
0.9996800954174061,0.36932730657368784,0.9929696787337172
0.9999999999999999,0.5649114342715585,0.9903048038087627
0.9999999999999999,0.5527174460458015,0.9895237431487727
0.9999999999999999,0.5283610992121501,0.990885075418636
0.9999999999999998,0.5286384467489113,0.9906421091321835
0.9999999999999999,0.5294272821226431,0.9896624491288014
0.9999999990206403,0.4297036244339889,0.9916314238769797
0.9999999999999999,0.5319793209566237,0.9890899511155641
0.9999999999999999,0.4595455790225762,0.9927055894531274
0.999090165915557,0.29883788724643534,0.9932885607392261
0.9999999999999949,0.5361529559244365,0.9901597243437869
0.9999999999999999,0.548560457601495,0.9899749043269812
0.9994426974532573,0.4445398391752169,0.992965107679756
0.9999999999999999,0.4542672069188619,0.991742876211839
0.9999999999999999,0.4016336762210065,0.9932630455617844
0.9999999999999993,0.3780710480599615,0.9935536166225964
0.9999999999998768,0.45017371941314577,0.991512839369918
0.9999999999999999,0.5094365154877111,0.9909629350294769
0.9999999999999999,0.5077604282610162,0.9908136932340444
0.9999999999999999,0.5563466261634278,0.991340103275241
0.9996496570382154,0.5014961382031257,0.9901580475432025
0.9999999999999623,0.5161938017361544,0.990556676969942
0.9991260701193722,0.375972893862349,0.9934503777247813
0.9999999999999982,0.5669224753116122,0.9874280008620826
0.999999999999999,0.3302551072356484,0.9938390391644116
0.9999999999999999,0.5368758467123984,0.9896722237038112
0.9999999998108726,0.34397133266213775,0.9934188993559835
0.9999999999999999,0.5244432275951967,0.9910348089808452
0.9999999999999999,0.44187544377538035,0.9913213967734276
0.9999999999999999,0.33386833076026995,0.993416710235872
0.9999999999999999,0.6085625874101513,0.9888379256982022
0.9999999999999999,0.5167845588986157,0.9923674148165526
0.9999999999999999,0.4486735059642565,0.9921671134495386
0.9999999999999897,0.4286604628787038,0.9919011246657793
0.9999999999999863,0.4349288126625641,0.9915419202451211
0.9999999999999999,0.4353346661439081,0.9913711824287864
0.9999999999999998,0.5942302233102639,0.9874896422116333
0.9997361694656708,0.5045675470469834,0.990388221114083
0.9999999999999999,0.462607998936347,0.992297556119006
0.9999999999999999,0.5957870721020425,0.988350251926372
0.9999287105467641,0.36599760545597254,0.9934605865472459
0.9999999999999999,0.5530028465110083,0.9900062312090926
0.9999999999999999,0.5026877734585169,0.9906958080112831
0.9999999999999998,0.550520781655473,0.9905616802543273
0.9999999999999999,0.5814949403216948,0.9898076739146103
0.9985408929078299,0.3014511619500257,0.9933484357167113
0.9999999999999762,0.34742635084963513,0.9935373348000295
0.9999999999999999,0.538840897665091,0.9905185103461901
0.9999999999999999,0.5541793439878671,0.9903870102734632
0.9999999999999999,0.5749690658425741,0.9890401647973155
0.9999999999999999,0.55925105507776,0.9904782539851689
0.9999999999999999,0.4595863671549397,0.9924738685591498
0.9999999999999999,0.46754575569151685,0.9909575721191743
0.9999999999999972,0.4858069177326839,0.9921247825124357
0.9999999999999999,0.4006318656972007,0.9931860116894037
0.9999999999999999,0.6259956336585962,0.9886986277392655
0.9999999999999954,0.5325747660363037,0.9896641302164373
0.9999999999999999,0.5175673906015993,0.9890900687436132
0.9999999999999999,0.5027529515228402,0.9912339465385112
0.9998267559117403,0.3641724353074625,0.9933574166488977
0.9999999999999999,0.4198691665170481,0.9921662755069648
0.9999999999999999,0.5103946291478165,0.9918263765215024
0.9993952847070798,0.37212281630731847,0.9929120750968352
0.9999999999999999,0.492401706829456,0.9910481727947614
0.9997060432549284,0.428018990246485,0.9927342201685998
0.9999999999999999,0.634094975867651,0.9868269403945749
0.9999999999999981,0.5356815988488074,0.990359248980918
0.9999999999999999,0.5423831101132015,0.9889199295326533
0.9999999999999999,0.45922188104877526,0.9919060296690234
0.9999999999999999,0.22396766830465892,0.9945642158161101
0.9999999999999993,0.48652719745607087,0.9911242182880293
0.9999999999999999,0.42896357740506247,0.9925491146272378
0.9999999999999999,0.5209295166269641,0.9912975458889137
0.9999609834511766,0.36922541692163874,0.9933563712478108
0.9999999999999999,0.6370690526156383,0.9867393379181736
0.9999999999999999,0.49128296956003353,0.9914842479139786
0.9999999999999999,0.5464399611796885,0.989457682544705
0.9999999999999993,0.531187166779461,0.990912057889704
0.9999999999999999,0.40133882066318766,0.9928885326625478
0.9993454266745351,0.32462797025237583,0.9942806911600318
0.9999999999999984,0.5501531260950725,0.9887877563813474
0.9999999999999966,0.48811961735894904,0.9897711744637724
0.9999179527236168,0.3751585316798333,0.9934160855518304
0.9999999999999999,0.4406455210858053,0.9925995019051074
0.9999999999999999,0.4681859675056805,0.9919958494743175
0.9988362542763646,0.45254207830890497,0.9930650003526852
0.9999999999999999,0.44229720377569126,0.9920315921732642
0.9993874253217525,0.36217913072811414,0.9929915784403391
0.9998659462016182,0.3796433920214754,0.9926815799141112
0.9999999999999999,0.689391756045386,0.9842107354143558
0.9999999999999999,0.6789632445018959,0.9845914705757455
0.999990237298175,0.4228864218616769,0.9916697882561516
0.9999999999999999,0.5035195395007864,0.9912422250442328
0.9999999999999987,0.460584909179472,0.9909519822880947
0.9999999999999999,0.45108247100471044,0.9917204861331804
0.9989509987284139,0.39857826776899213,0.9925750292231466
0.9997343714542566,0.4538249703810945,0.9920511293471923
0.9999999999999981,0.5373601486642915,0.9902460441975964
0.9999999999999999,0.5196533738116244,0.9902198724850605
0.9999999999999999,0.5625007119549508,0.9898973982025254
0.9999999999998879,0.6071835891417972,0.989177207198195
0.9999999999997099,0.48738343133350215,0.9907304951594371
0.9999999999999999,0.4371204861413339,0.992621736570593
0.9999999999999999,0.40361734915295294,0.9923966541760454
0.999999999999958,0.6409078512608348,0.9873670584232701
0.9999999999999972,0.6701828274416173,0.9854812911476476
0.9999999999999999,0.48985820474024144,0.9915789861072519
0.9999999999999999,0.6367331583584798,0.9862675650445093
0.9999999999999994,0.4233231436670218,0.9930647688783591
0.9999999999999999,0.42850495953288437,0.9919822710862514
0.9999999999999999,0.3198821280176256,0.9935121096060823
0.9999999999999999,0.4327299278405877,0.9923349284722813
0.9999999999999999,0.6093673614787979,0.9878830832452292
0.9999999999999999,0.6355397447912312,0.9863457920935449
0.9998724314163372,0.4978378461666705,0.990883621854272
0.999999999999994,0.4497406952564709,0.9910462961664313
0.9999999999999999,0.6140209588038033,0.9887599033020361
0.999999999999989,0.33735907711669894,0.9937736438156918
0.9999913236971438,0.48999304594563264,0.9918932212232803
0.9997176614039822,0.4480367863111891,0.9920365376025891
0.9999999999999999,0.5809291313527766,0.989299781584028
0.9994157238577819,0.41287124514313717,0.9920634416621315
0.9999999999999999,0.3892055766285125,0.9929944265882353
0.9999999999996813,0.46335963742448444,0.9917702325725029
0.9999999999999999,0.5837534473462798,0.9883668196504654
0.9999999999999999,0.5599254652237102,0.9890113070055613
0.9999999999999999,0.5442135456380415,0.989619370624114
0.9999999999999999,0.39615334056206025,0.9933998692326034
0.9999999999999999,0.4432559209440422,0.991738341980028
0.9999999999999999,0.46138306437480975,0.9919282310855088
0.9999999999999999,0.5590933049685569,0.9905996528821949
0.9999999999999999,0.5177675266002891,0.9909543089199765
0.9999999999999999,0.5402467732572982,0.9907436574582457
0.9999999999999999,0.5019305638929284,0.9913371565946459
0.9999999999999766,0.5708464328226304,0.9897325354623018
0.9999999999999999,0.6126631867140613,0.9873353261390638
0.9999999999999999,0.5717305449951986,0.9890758040890627
0.9996812108302789,0.24935509034930622,0.9947134574474064
0.9999999999999994,0.4944047526365096,0.9908022893524013
0.9999999999999999,0.4388258840566149,0.9920803161461437
0.9999999999999999,0.435574984636561,0.990607323521603
0.9999999999999966,0.3653358173041393,0.9932753760160673
0.9999999999999997,0.48206332923235545,0.991598598588105
0.9999999999999999,0.3591893006819031,0.9934671842441739
0.9999999999999986,0.558841078457167,0.98789838540151
0.9988722698588116,0.3326617255901492,0.9941509801995426
0.9998221082466093,0.36059742666481487,0.9927302047360945
0.9999999999999999,0.5915109723014287,0.9887553289379863
0.9999999999999997,0.5527015837111097,0.9893780598665662
0.998873696373872,0.40893423265723466,0.99265576784011
0.9990360143334645,0.3557146690853814,0.9921605686358297
0.999693188623293,0.36782649451190685,0.9937612236655741
0.9999999999999999,0.44999353253859464,0.9924867830535227
0.9999999999999999,0.589185668061123,0.9880183539425382
0.9999999999999999,0.5982544634939533,0.9882858079294953
0.9999999999999603,0.3877654407864886,0.9924773804294645
0.9999999999999999,0.32565367820814106,0.9937761582072503
0.9999999999999944,0.46229063468994513,0.992284373946416
0.9984765896368144,0.31066874871400424,0.9938364223198369
0.9999008835010242,0.4541020999264447,0.9920451553286707
0.999999999999999,0.46262336431184087,0.9914356213291968
0.9999999999999826,0.3900031385537618,0.9928454153556556
0.9991839723513114,0.36095647929739905,0.9925411889549864
0.9999999999999999,0.43129402347557366,0.9926103832027365
0.9999999999999999,0.5689577753281383,0.9897952196979036
0.9985831298570311,0.4470816461075985,0.9922795222853181
0.9999999999999999,0.3903316784982055,0.9926761353573685
0.9999999999999999,0.6276908623834756,0.9882275520349256
0.9999999999999999,0.46398076058838456,0.9914850296426813
0.9999999999999999,0.5550656847658482,0.9887143673986016
0.9999999999999999,0.5529045752520083,0.990523800150914
0.9999999999999999,0.5954782803633133,0.9870816463824673
0.998930826744337,0.45457031213668553,0.9920757627772983
0.999796616683263,0.31240621614941994,0.9938602625451228
0.9999999999999999,0.4811148117240228,0.9918000567064897
0.9999999999999999,0.5270153295112869,0.9904510845429518
0.9999999999999999,0.5750446145210574,0.9898408368284024
0.9999999999999999,0.45608448001889706,0.9924943346916222
0.9998189787804997,0.46887118359461144,0.9917189653296768
0.9999999999999999,0.5506818527720926,0.9897770423551459
0.9991507203521903,0.4143481517635216,0.9927776947798319
0.9999999999999999,0.4650885951639227,0.9911969202317417
0.9999999999973932,0.3627688945557983,0.9927643644753
0.9999999999999999,0.4217994565503385,0.992111898908398
0.9999999999999999,0.39389114166029504,0.9933819012195737
0.9999999999999999,0.46654395111568264,0.9909951686091097
0.9999999999999999,0.5002505885975692,0.990803678379614
0.9999999999999999,0.5339183153987965,0.9896491278259696
0.999739877774384,0.265258925835363,0.9941542099828685
0.9999999999999999,0.5769206044614629,0.9882650400266901
0.9999999999999805,0.4506607462047375,0.9914544108085911
0.9999999999999999,0.5875168936114723,0.9876356253216204
0.9998874550053448,0.3908155606801325,0.993073768327748
0.9999999999999999,0.3788107715229389,0.9932051889390677
0.9999999999999999,0.4758735340973036,0.9916601260847923
0.9999999999999992,0.601768414167605,0.9890362331710529
0.9999999999999998,0.3836977939472341,0.9922379600900683
0.9999999999999999,0.5701377389234605,0.989530605168709
0.9993274278684788,0.28427514224068134,0.994735337704459
0.9999999999999999,0.48323114888103424,0.992416133610346
0.9999999999999711,0.4836119752219352,0.9921883839049235
0.9999999999999999,0.6843096347564374,0.9832490324243149
0.9999999999999994,0.47255621720608254,0.9921710959216722
0.9999999999999999,0.4919873424876103,0.9898017008315718
0.9999999999999963,0.514135998494808,0.9898053811301534
0.9999999999999999,0.5324216420271554,0.9892266979753382
0.9999999999999941,0.41423460227246545,0.992464835652644
0.9999999999999998,0.39204012450050013,0.99215767746144
0.999826568922358,0.5131854403093099,0.9911422240911284
0.9999999999999999,0.6044245175232378,0.9868497305046415
0.9999999999999526,0.42003286095556863,0.9925475514467522
0.9999999999999998,0.45214449797512984,0.9916678396215839
0.9999999999999999,0.5052381727647501,0.9906702844907364
0.9999999999999999,0.4760627299010877,0.9914050263286746
0.9999999999999999,0.5845334013459015,0.9892133782227365
0.9999999999999999,0.6239180045115662,0.9863513905473059
0.9999999999999999,0.5846339651802475,0.9889940778665652
0.9999999999999999,0.47777300303515813,0.9921497362149905
0.9993510328253001,0.35594601193865466,0.992802200075516
0.9999999999999999,0.5925651719830648,0.9888784908250585
0.9999999999999999,0.4884056110774691,0.9912311967082437
0.9999999999999999,0.2423203878035144,0.9943586230941054
0.9999999999999651,0.3923646356928042,0.9931927113108594
0.9999999999999822,0.6008653561659906,0.9892906042407257
0.9999999999999999,0.5998614643194241,0.9891694415288507
0.9999999999999999,0.5810157758952983,0.988806706992152
0.9999999999999999,0.28834187583384213,0.9940628841104677
0.9994916943882578,0.4228237842658085,0.9911923409681885
0.9999999999999999,0.4494253675331424,0.9918997380932498
0.9999999999999999,0.527780609228602,0.9896870200743082
0.9996007275750879,0.41977533778933335,0.9931854679992069
0.9999999999999999,0.5940085245435905,0.9894063933873987
0.9999999999999999,0.44068049978018453,0.9914699088528092
0.9999999999999999,0.4018243862665881,0.992446079174951
0.9995116268875424,0.33268076913087524,0.9941663368895105
0.9999999999999999,0.4116003898434741,0.9918056403120473
0.9999999999999996,0.5578027413127372,0.9904826491421999
0.9992279031533585,0.25012254335913686,0.9950498663454869
0.9999999999999999,0.4001071202598379,0.992445684943312
0.9999999999999896,0.5239028948253436,0.9909156890445697
0.9998211437728242,0.509945519637272,0.9920807413869962
0.9999999999999999,0.5564182448157688,0.9891538355907445
0.9999999999999999,0.5223088845662691,0.99000420490562
0.9997603908073993,0.44840386684169503,0.9922475621635848
0.9999999999999999,0.4522795749812984,0.9914822789372694
0.9999999999999999,0.5568957343711086,0.989982096755265
0.999195175079725,0.30949200987091446,0.9927676383091028
0.9992555109944466,0.3846063573562706,0.9924539351030321
0.9999999999999999,0.5747285479255171,0.9894404417531499
0.9999999999999999,0.5634397891737237,0.9892362672033288
0.9988327280062653,0.48592305759929866,0.9912904808144969
0.9999999999999999,0.4647462079809322,0.9913484890779974
0.9999999999999999,0.5831037701158024,0.9891997278875788
0.9999999999999999,0.4849209619040973,0.9918082540519608
0.9999999999999999,0.5562262745792071,0.9897837736479752
0.9995580734955103,0.42370028199531706,0.9910931683865243
0.9999999999999999,0.6784943792983786,0.9852882715145836
0.9992440560582505,0.3875277092212068,0.9921191254225311
0.9999999999999999,0.494712265201591,0.9915830987074236
0.9999999999999969,0.5089672848497286,0.9901446837444845
0.9999999999999999,0.39672614515716054,0.9920963086385416
0.999999999999999,0.5336469633713268,0.991837335829776
0.9999999999999999,0.5014542329902012,0.990675039342203
0.9999999999999999,0.41557565143451247,0.992493316191259
0.9999999999999999,0.6046684371779177,0.9872247659237514
0.9999999999999998,0.43984550044102044,0.9923705846248164
0.9999999999999999,0.316061339417678,0.993664291406108
0.9997474554851317,0.3294728364835381,0.9929384611248585
0.9999999999999999,0.5835570814704024,0.9895095597372445
0.9994359702394098,0.41780455788269877,0.9919985789856733
0.9999999999951487,0.3862359878295037,0.9937008523757297
0.9999999999999999,0.549590463995725,0.9886736624318034
0.9989625797915259,0.4615931328809746,0.9918753881103026
0.9999999999999405,0.33952087916544027,0.9936291479068735
0.9999999999999999,0.4688994405614736,0.9911478119873818
0.9988628780992538,0.342141170760798,0.9936073340374811
0.9999999999999998,0.5836911701328589,0.9892485504396992
0.9998609619693627,0.405141655497405,0.9919708326676503
0.9999999999998656,0.3829138879168121,0.9924380847058019
0.9999596539021102,0.5256047650024603,0.9910396321398702
0.9999999999999999,0.46293414429540447,0.991995165358185
0.9999999999999999,0.5390817808731843,0.9906876745976396
0.9999999999999999,0.6344407590323357,0.9866572991899398
0.9999999999999999,0.47307379598084837,0.9914926332112426
0.9999999999999337,0.4324602441802196,0.9912164450706266
0.9999999999999999,0.501309397124975,0.9907100605028729
0.9990284685141014,0.3012404967632591,0.9929853275154645
0.9999999999999999,0.6114521259210749,0.9874722818781454
0.9991179832272106,0.4474124272016823,0.9929932876041648
0.9999999999999999,0.6307132479088638,0.9875277355206874
0.99995269453551,0.5632898288869541,0.990237982087427
0.9999999999999949,0.48858111695647816,0.9923385343289859
0.9999999999999949,0.2479006212732384,0.9954890293846896
0.9999999999999615,0.4613564220621857,0.9935150854336068
0.9999999999999999,0.4837222993732669,0.9907465622009008
0.9998917462722364,0.2750217912329108,0.9948278117715119
0.9999999999999999,0.43652848757497464,0.9925314226410102
0.9991564803064187,0.4072807283193331,0.9924747139623279
0.9999999999999999,0.5734820974046508,0.988177816338185
0.9999999999999999,0.5137910610148548,0.9894432171833997
0.9999999999999999,0.4980868942087505,0.9901466388657887
0.999661295751692,0.4623725266668759,0.9926241660452132
0.9995788039222404,0.3995273678760041,0.9926365546079077
0.9999999999999706,0.43432859695800546,0.9920092502926069
0.9999999999999996,0.5410448854648408,0.9913030626255415
0.9999999999999999,0.5094664113419056,0.9911653114229183
0.9999999999999867,0.4850270727633474,0.9907160535878305
0.9999999999999999,0.5665346526625956,0.9898144751731062
0.9999999999991015,0.44627815401677773,0.9926213558353248
0.9999999999999999,0.5594494364149944,0.9903331034468319
0.9992689775911169,0.4078255423640171,0.9928013539057768
0.9999999999999999,0.3752299848918117,0.9925629754009221
0.9999999999997764,0.48229407966636584,0.9900805368372029
0.9999999999949493,0.3679539757172351,0.9932249134850255
0.9999999999816708,0.2833370470670655,0.9936065030973571
0.9999999999992881,0.3607256836480228,0.993873444096769
0.9999999999999899,0.41269059127758323,0.9931106211049832
0.999660487403491,0.499632545852432,0.9918079051196984
0.9999999999999999,0.465965473964037,0.9916524620535453
0.9999999999999996,0.407580398179411,0.9926757484123769
0.9999999999999999,0.38053194710402827,0.9929652507877343
0.9997871076398017,0.4171767023072055,0.9924676174015058
0.9999999999999999,0.5191230623598772,0.9897634538529951
0.9999999999999999,0.5021713649390783,0.9919395920022042
0.9999999999999901,0.3561999898828517,0.993670521908327
0.9999999999999999,0.6393659619162118,0.9873779084974081
0.9999999999999999,0.45879218464789195,0.9919805805643346
0.9999999999999815,0.6433386852299928,0.9869402755095499
0.9999999999999998,0.5243027671362334,0.9900213041327743
0.9999999999999999,0.45508937281732503,0.9920364433120463
0.9999999999999392,0.459464850371244,0.9920877481842656
0.9999999999999999,0.502519873425219,0.9905697291003277
0.9999999999999999,0.35798153096984975,0.9936602668855542
0.9999999999999988,0.3394885760403336,0.9928964023143678
0.9999999999999774,0.4145281209696977,0.9922863447222883
0.9999999999999999,0.3846687075612646,0.9927614290333967
0.9999999999999959,0.7143781042260092,0.9826781569794191
0.9999999999999999,0.5033585058293812,0.9901248494304077
0.9999999999999999,0.6057418484378885,0.9887100738292006
0.9999999999999996,0.5385338132508435,0.9893658271897763
0.9999999999999999,0.48045069156039155,0.9917138989545212
0.9994765887670739,0.3368366756832251,0.9930216735383558
0.9999999999999999,0.38527043572121045,0.9936732677546084
0.9999999999999999,0.567653442105094,0.9892149817213581
0.9999999999999999,0.5974755838342224,0.9881839675368868
0.9999999999999999,0.42511937731744603,0.9939099530910339
0.9996136925658424,0.4993847874815362,0.9928475297506525
0.9999999999995726,0.4365266572653391,0.9925401833424494
0.9999999999228865,0.37548207308559184,0.9929026787726122
0.9999999999999999,0.29502134236689886,0.9944743811394501
0.9999999999999999,0.5444011089658286,0.9895541947735191
0.9999999999999999,0.5575014322191959,0.9890833566548209
0.9999999999999999,0.42172361682445747,0.9919720523849908
0.9999999999999999,0.5479015035445363,0.9895636033608705
0.9994779207795091,0.44692471920185123,0.9925059419603238
0.9999999999999999,0.42234424154331274,0.9922421876435504
0.9999014145253206,0.37792380745069276,0.9926509963149704
0.9999999999999999,0.6238039605605935,0.9864552893010501
0.9999999999999791,0.47647465927821575,0.9913681090394351
0.9999999999999999,0.5302019909186976,0.9900614685185786
0.9999999999999999,0.323667686578066,0.9937663398057002
0.9999999999999999,0.5364457817502063,0.9896081513172527
0.9999999999999999,0.5801314876959351,0.9889450410047205
0.9999999999999999,0.5132880163381681,0.9903072731005901
0.9999999999999996,0.47388542145916746,0.9920843859922512
0.9999607253749111,0.37679301888650796,0.9925856975496357
0.9999999999999999,0.4908560345912531,0.9917066100007033
0.9990349883137037,0.4297391215866884,0.9926301921035202
0.9999999999999999,0.5035552690661189,0.9915368473863349
0.99965105540266,0.40623665885576277,0.992952436335693
0.9999999999999999,0.5044254525975401,0.9909326734072605
0.9999436996000283,0.2809628435744771,0.9930177393561633
0.9998507070383249,0.4727118309624185,0.992478375690182
0.9994282029852849,0.38296243412817954,0.9936950595858905
0.9999999999999999,0.5128338687169772,0.9918398139315074
0.9999999999999999,0.31389039872295127,0.9933045165791469
0.9999999999999999,0.6649128127607999,0.9846553883810037
0.9997825682726789,0.4477620832665992,0.9919349410540905
0.9999999999999132,0.44619922414738783,0.9917288972778187
0.9999999999999862,0.44465588777026255,0.9917565718102693
0.9999999999999999,0.6216047618947188,0.9860639570921131
0.9997044725718411,0.4272266597859912,0.9913253504598752
0.9999999999999999,0.5099056796286271,0.9903885788347994
0.9999999999999999,0.6167486869090151,0.9884551977187627
0.9999999999999999,0.528635275315271,0.9904523160448683
0.9999999999999939,0.5535401539086218,0.990437629420264
0.9999999999999999,0.3886369054238097,0.9922899981782555
0.9999999999999999,0.5177149056911184,0.9919341260656985
0.9999999999999999,0.64430802729482,0.9872321135568793
0.9999999999999999,0.3118320726201642,0.9937310907690853
0.9999999999999999,0.6953147587191584,0.9845804391639134
0.9999999999999999,0.48872592577850643,0.9909367184628209
0.9999999999999999,0.4281789764544239,0.9927135202852848
0.9999999999999999,0.5915904739092551,0.9887232750362179
0.9999999999571074,0.4125548883386214,0.9924105360765257
0.9999999999999999,0.6315238157958408,0.9886008000400079
0.9999999999999999,0.4956387651099226,0.9907898449979499
0.9999999999999999,0.5856840804445808,0.9890350463152797
0.9999999999999999,0.5880052927109078,0.9871866093201154
0.9999999999999999,0.4235290070091503,0.9922591331636642
0.9999999999999588,0.38975567454882953,0.992937353599226
0.9999999999999999,0.48384611683887996,0.991129695249257
0.9999999999999999,0.47428696497924794,0.9912300960647603
0.9999274619951861,0.34905201150447435,0.9934473960893244
0.9999999999999999,0.4992305633414189,0.9913080216868965
0.9995997062969948,0.34885628977026256,0.9935048541513121
0.9999999999999999,0.5868867463750037,0.9874188544570618
0.9997272614340496,0.39854072322233414,0.9924803315792654
0.9999999999999997,0.5556741920694421,0.9886186737820235
0.9999999999999999,0.4177074838375736,0.9927214451954494
0.9999999999999999,0.6216546408572815,0.9876892440147998
0.9999999999999999,0.4754762093902285,0.9908055201170202
0.9999999999999999,0.4181382841348517,0.9932596871571245
0.9999999999999999,0.5867093977606131,0.9895795033141759
0.9999999999999142,0.34659404387189274,0.9937909502461006
0.9999999999999996,0.44655794188458925,0.9922437530714586
0.9996890837121174,0.29872188247447123,0.9933332505033149
0.9999999999999999,0.4976291322029561,0.9898250843066512
0.999999999999999,0.4209063696131067,0.9929684102099909
0.9999999999999925,0.5875608679248157,0.9892679018441338
0.9999999999999999,0.5320243050501448,0.9904350599058758
0.9999999999999999,0.5613267100871676,0.9905128072789636
0.9999999999999999,0.5243691415626874,0.9892287264377408
0.9999999999999999,0.6534013765768657,0.9866441030134625
0.9999999999999999,0.38213553833505937,0.9937888763419913
0.9999999999999999,0.5263663547720542,0.989575316947889
0.9999999999999999,0.29833046481847064,0.9940211458312103
0.9998746562076172,0.45719331473648867,0.9921977537126806
0.9999999999999999,0.34807114221999536,0.9927983696188775
0.9999999999999994,0.6729490657212918,0.9844206648151097
0.9999999999999999,0.49296019591062595,0.991095195627255
0.9999999999999999,0.5410711814023728,0.989125793924974
0.9999999999999999,0.5328127471394012,0.9907158575408878
0.9999999999999999,0.3929315576390026,0.9926220978199629
0.9999999999999805,0.406291186077827,0.9930339241062641
0.9999999999999998,0.5289434001088412,0.9893905573252405
0.9997035077920696,0.45817621271299247,0.9916763844825098
0.9999999999999999,0.6531246259683651,0.9858994602444078
0.9999999999999999,0.4663930473397666,0.9913011885723829
0.9999999999999999,0.47850771190518065,0.9903451962609418
0.9999999999998113,0.3811998241092724,0.9927980508494483
0.9999999999999999,0.5792865577416874,0.9880407439540412
0.9999999999999999,0.4460340358501985,0.9919363904711658
0.9999999999999999,0.598217611115696,0.9895510286178046
0.9994640617860199,0.42909550034923877,0.9920473950551995
0.9995940826391582,0.369140388138978,0.9922931782724781
0.9999999999999999,0.5810713429930101,0.9889576220348973
0.9999999999999999,0.517772290042839,0.9918135473763673
0.9999999999999996,0.5294913514653102,0.9902655521651467
0.9999999999999991,0.46836821836958414,0.9909345782934307
0.9993588287552232,0.4235809510435454,0.9920361634342972
0.9999999999999999,0.5857145169352479,0.9879233702770931
0.9999999999999999,0.48954157451662905,0.9912510362968254
0.9999999999999999,0.4784228009441268,0.9909934820982161
0.9999999999999999,0.5287648780891206,0.9898276073408123
0.9999999999998564,0.4693181299435816,0.9907310580608025
0.9999999999999999,0.6437925022297326,0.98522407545116
0.9999999999999999,0.5670917341582117,0.9883204470457135
0.9992078049441867,0.3883210244539208,0.9932795895755262
0.9999999999999999,0.50840544340604,0.9907171912675949
0.9999999999999999,0.5433042460247219,0.990044277833366
0.9990104195055404,0.36920336941454623,0.9941390470474961
0.9999999999999993,0.4935373867895914,0.9914405850017957
0.9999214540084852,0.46275193463113384,0.9933246742454975
0.9999999999999999,0.580128340271433,0.9893163670070889
0.9999999999999999,0.6684409202187183,0.9856837395511794
0.9996057367583954,0.43309762938472723,0.9920420903998126
0.9999999999999999,0.4010863197854131,0.9927338838935315
0.9999999999999999,0.48002439233325495,0.9917477249381984
0.99837992002984,0.4494251055278796,0.9929302881456306
0.9999999999999999,0.36892276619237596,0.9934400334762346
0.9999999999999999,0.47982047074557627,0.9913406867267551
0.9991684920354952,0.47931261499337036,0.9905725573959474
0.9995146869343251,0.49291544581474067,0.991260423751206
0.9999999999999999,0.5627998324314659,0.9887677373408681
0.9999999999999999,0.6263663341080343,0.9876137033351138
0.9999999999999999,0.45442489988104645,0.9921814983010334
0.9999999999999999,0.568628566275053,0.9888287545415763
0.9999999999999999,0.555541372514076,0.9885662749214206
0.9998898446518889,0.49196091308721984,0.9907414657647508
0.9999999998672379,0.4711274568284432,0.9923118506138305
0.9999999999999999,0.5284982128095272,0.9912729205624417
0.9999999999999999,0.41544894708192825,0.9924700612742765
0.9999999999999999,0.41135705916570664,0.993106675375435
0.999656052999231,0.4088399711705152,0.992958159361036
0.9999999999999999,0.3998183971210234,0.9921615333232486
0.9999999999999999,0.47251530728707986,0.9916118773122892
0.9997161590123497,0.42295690248569173,0.9931600763189028
0.9999999999999999,0.5243005395300023,0.9889714038916815
0.9999999999994519,0.3533342148776123,0.9933811194700407
0.9999999999999999,0.470662292319305,0.991625387851579
0.9999999999999505,0.3250683465344866,0.994169799622677
0.9999999999999999,0.5198717578704242,0.9912804800416236
0.9999999999999999,0.4470769717726043,0.9922560007281644
0.9999999999999999,0.45873377714204244,0.9918447393728782
0.9999999999999999,0.5550701209290203,0.988823109578653
0.9999999999999999,0.49183825156331684,0.9901803996234573
0.9999999999999986,0.5488851156554457,0.9899693061810662
0.9999999999999999,0.5640990803727048,0.9899660923318744
0.9999999999999911,0.5577136684992433,0.9892582475013089
0.9999999999999984,0.44548488542178505,0.9913589419625456
0.9999999999999999,0.47049142113177855,0.9914388785171919
0.9999999999999999,0.5912453661843903,0.9882005891114337
0.9999999999999999,0.2773425174966358,0.994154941915802
0.9999999999999991,0.41864313896263716,0.9929502768787211
0.9999999999999332,0.5085536090955661,0.9918882402336139
0.9999999999999999,0.49607369614977515,0.9909546215968045
0.9999999999999865,0.1882223849040093,0.9948327390196334
0.9999999999999999,0.5574224114909074,0.9880291843810006
0.9999999999999999,0.5518678453701488,0.9889962397935311
0.9999999999999618,0.4786797702065431,0.9911899296053174
0.999798624524556,0.3216540149217567,0.9935058245938078
0.9999999999999999,0.5811868498442938,0.9887154699251326
0.9998386297730613,0.4168703859170229,0.9927784098478418
0.9999999999999999,0.5811601550302808,0.9878004248711678
0.9999999999999943,0.5709796096009665,0.988897333882154
0.9999999999999999,0.46432073543573227,0.9917307245043496
0.9999999999999999,0.514182929643709,0.9904124698559612
0.9999999999999999,0.5749214754758123,0.9880853542821458
0.9999999999999999,0.4928825664760565,0.9919230536008105
0.9997487698818806,0.37875620084877626,0.9932467925364192
0.9999999999999999,0.4292673305045779,0.992107018267082
0.9995329131192439,0.31648033303441303,0.9945188812629399
0.9996361537897372,0.29054122679521793,0.9948852592676382
0.9999999999999999,0.4799546812164261,0.9926691136558607
0.9999999999999999,0.5963435654399775,0.9880749156971576
0.9999999999999235,0.48130718223783214,0.9909459563045562
0.9999999999999999,0.576152950568195,0.9878234529076021
0.9999999999999999,0.5127817417644135,0.9901525877788
0.9999999999999999,0.6007261666323263,0.9877332005742127
0.9999999999999999,0.49688440302910936,0.9911961082855472
0.9999999999998611,0.3871681989182502,0.9928985872477891
0.9999999999999999,0.3764118921813184,0.9938979912741178
0.9999999999999999,0.5841823034209975,0.988167447929584
0.9996051712031933,0.33481318957312767,0.9942249025278211
0.9999999999999999,0.5109746436018241,0.9921003156709992
0.9999999999999999,0.6197133647734191,0.9895431060536793
0.9999999999999999,0.4706190305280012,0.9916721951157563
0.9999999999999927,0.3335687114485533,0.9931216044375969
0.9994472242289615,0.4235247890600777,0.9915212512723949
0.9999999999999999,0.4658522144436003,0.9908606393881609
0.9999999999999999,0.6341360242494883,0.9868528179449081
0.9999999999999999,0.5723536052261238,0.9891024793631155
0.9997849031115057,0.4532549098304473,0.9922708727212175
0.999999999999952,0.41992598448455815,0.9929219314444832
0.9999455939410342,0.23371450093103446,0.9945033353260287
0.9999999999999999,0.5598181451315619,0.9889320766463444
0.9999999999999999,0.4947086640249714,0.991045309181663
0.9997308619296005,0.5478934968150018,0.9904952056527538
0.9999999999999999,0.529126399456011,0.9908312200064462
0.9999999999999474,0.3915532976871742,0.9927546097708035
0.9999999999999999,0.4249862556762169,0.9922016928518864
0.9999999999999999,0.5823035768548861,0.9889393526385603
0.9999999999999999,0.4893585891590361,0.9907178520262319
0.9999999999996081,0.3999352979425534,0.9930110135680493
0.9999999999999999,0.5164324948926222,0.9917503770550172
0.9999999999999999,0.3085593873678303,0.9939451835373568
0.9999999999999999,0.35546699494251977,0.9935717847398734
0.9999999999999999,0.4828811750548148,0.9921937596394147
0.9994448264316799,0.43501691177810226,0.9929289296756453
0.9994598344640404,0.5122231073593638,0.9924296887333812
0.9999999999999999,0.48268895011590274,0.991180819452561
0.9999999999999999,0.5127415694564842,0.9906693087009723
0.9999999999999982,0.6476370541278169,0.9877090942608542
0.9996507404310288,0.4020450223917259,0.9921955540543718
0.9999999999999999,0.5203022052746871,0.9906528988506996
0.9999999999999977,0.3680561530874094,0.9935368305470522
0.9999999999999999,0.36208496240127985,0.9932210023832855
0.9999999999999997,0.48394882022418284,0.9916961834112895
0.9999999999999996,0.48024001501787394,0.991705085807583
0.9999999999999999,0.4173357671485095,0.9916333438386552
0.9999999999999918,0.40371657142116835,0.9926579702518388
0.9999999999999999,0.4066046870781374,0.9929247285520558
0.9999999999999999,0.529908499253961,0.990482438109759
0.9999999999999999,0.5217543550536419,0.989423183162435
0.9994940605077786,0.41020679367234875,0.9921348155245111
0.9999999999999982,0.45407164453678583,0.9914984666079563
0.9999201446732764,0.4765307038859566,0.9903115420106376
0.9995825588088176,0.4665522870114517,0.9928156765122516
0.9999999999999999,0.6263806698949178,0.9866684875466781
0.9999999999999999,0.6320587223903407,0.9872204515002011
0.9999999999999999,0.4469355850762023,0.9920074091258493
0.9994723163106305,0.34745300291163905,0.9930436752168839
0.9999999999999999,0.4820107591195697,0.9914759473782522
0.9999999999999999,0.4735921925456974,0.9926644935690719
0.9999999999999999,0.5119076489958286,0.9906742249261759
0.9999999999999999,0.5129418600656237,0.9914290029333086
0.9999999999999991,0.5249228760732454,0.9890508594678388
0.9999999999999166,0.38400378196725266,0.9931765462750112
0.9998145976720599,0.28555790203251424,0.9937750588701977
0.9999999999999978,0.5271207455544841,0.9915211169887557
0.9999999999999999,0.45941065810140086,0.9931496978932545
0.9999999999992469,0.3128168643340272,0.9941561553698839
0.9999999999999999,0.4462951356141836,0.9929805178242959
0.9999999999995098,0.4284817139787049,0.9912436499867119
0.9999999999999999,0.15894815339867335,0.9945930060800171
0.9999999999999999,0.537654409344361,0.990402500584308
0.9992764731556192,0.3353535215280914,0.9931023961980875
0.9999999999999999,0.40924146437129555,0.9921584428643471
0.9995042928739618,0.4353256172104544,0.9920786185115349
0.9999999999999999,0.49875149231071547,0.9916125856901009
0.9999999999999999,0.5918054006216272,0.9889141915249906
0.9999999999999999,0.5063393513371096,0.991117243442152
0.9999999999998213,0.47055430010798555,0.9922252379912383
0.9996900516061684,0.5108638360771087,0.9908672798046515
0.9999999999999958,0.4668984856130228,0.9912758279219885
0.9999999999999999,0.44069316017337196,0.9916726338328533
0.9999999999999999,0.5526558518965773,0.9893766108954933
0.9990505666273559,0.45864871739888025,0.992180521823405
0.9999999999999999,0.5294423364068233,0.989722415517429
0.9991375709018059,0.462720801618475,0.9917695812162752
0.9999999999967762,0.4396676728553688,0.9917647550144999
0.999810787955891,0.40948923383199454,0.9918226082837651
0.9999999999999992,0.47967250185275695,0.9918243558993773
0.9997572783969612,0.4840434462887049,0.9911246058105944
0.9999999999998097,0.45770264586749054,0.9928953611375854
0.9999999999999999,0.55962299173819,0.9913979554770186
0.9999788294950487,0.40721604637101055,0.991767768987358
0.9999999999999997,0.5474345076638419,0.9894308884539489
0.9989213567608143,0.2972668084708709,0.9943653447807965
0.9999999999999999,0.4462840468707576,0.9909471992217502
0.9999999999999997,0.4931216388716073,0.9916459905713076
0.9999999999999999,0.514852658962963,0.9898962453683099
0.9999999999999999,0.6296651644111353,0.9860521547893726
0.9999999999999994,0.6588553674622402,0.9871699889491212
0.9994370006986775,0.33017806584594706,0.9940635725434018
0.9999999999948919,0.5169382525889015,0.9905713295497864
0.9995369308706197,0.37007105001822466,0.9942027658807496
0.9999999999999999,0.5315310810041153,0.9902996136774616
0.9999999999999999,0.6285263928746015,0.9868377783526922
0.999731307510655,0.4265250553424665,0.9924365044087079
0.9999999999999999,0.6266256513967048,0.9870963445209794
0.9999999999999999,0.5574723400325678,0.9890752230784081
0.9999999999999999,0.5668189645120584,0.9920764295015938
0.9999999999999999,0.46169194901911126,0.9924047452510619
0.9998886982930156,0.38204362680997367,0.9920677795710295
0.9999999999999999,0.5115697213532745,0.9895998162484275
0.9991907207535047,0.3918092155038001,0.9924304991211673
0.9999999999999999,0.6567172440760191,0.9852196827873663
0.9999999999859721,0.4986421488483016,0.990424934169494
0.9999999999999999,0.5084659927957075,0.9916820053918044
0.9999999999999999,0.42637061661109643,0.9921148565396364
0.9999999999999999,0.6251818155195958,0.9869711366613567
0.9993548443065007,0.38752119578015287,0.9921263961028646
0.9999999999999999,0.5387581165832386,0.9915523073021634
0.9986463238330126,0.34205498811876084,0.9939461283519416
0.9999999999999999,0.5312552349343982,0.9910340943665694
0.9999999999999999,0.5796477088010062,0.9873463634353298
0.9999999999999609,0.46256437886415647,0.9910999839481194
0.9999999999999999,0.5769757836684443,0.9875964075608904
0.9999999999999999,0.5530361784114441,0.9883355417911787
0.9999999999999999,0.5751072187106034,0.9897208479431012
0.9999675184846994,0.3684101898333104,0.9937925021895234
0.9999999999999999,0.5082354020097123,0.9906676364242573
0.9993451184984495,0.31849642745896006,0.9932298454359619
0.9999999999998496,0.4520968641510209,0.9919462002426412
0.9998014221156954,0.5411540005047517,0.9912891545624924
0.9999999999999999,0.4068055344771101,0.9919038761791225
0.9999999999999999,0.4716649522025966,0.9912940802081428
0.9999999999999999,0.3803719647019075,0.9929699873324448
0.9999999999999999,0.46768032832541123,0.9919821984914164
0.9999999999999998,0.5525447442583727,0.9901905210519643
0.9999999999999999,0.5686167142109708,0.9900129673179868
0.9999999999999999,0.559312776202674,0.9895859051305569
0.9999999999999999,0.3340919729114762,0.993895136597509
0.9999999999999999,0.5305509213036188,0.9908971883026731
0.9996657592917634,0.4500617472920756,0.9913025688929059
0.999999999999976,0.2459865988922634,0.9944609375645854
0.9999999999999999,0.42011126577723523,0.9928586959519278
0.9999261077392904,0.44609335617733764,0.9930849976791588
0.9997606583402443,0.3831760313924758,0.9919715773246607
0.9999999999999999,0.5335117323299063,0.9899317148506935
0.9999999999999999,0.3935544130708562,0.9938479019202074
0.9999999999999999,0.64357137398234,0.9866678924485428
0.9999999999999999,0.2368090526435169,0.9947584699692354
0.9999999999999999,0.5930921070897083,0.9897383526485952
0.9999999999999303,0.43656753450482794,0.9920286574537471
0.9998056638851969,0.46528098165304166,0.9922336739097529
0.9999999999999999,0.528199625305718,0.991872865283371
0.999999999999999,0.5374209633072355,0.9900131237680899
0.9999999999999999,0.5582568692385076,0.9893798814126639
0.9999999999999226,0.47656441662604543,0.9914817968787593
0.9993551026574197,0.47365996844659164,0.9919624808654592
0.9999999999999999,0.6030232582193638,0.9876572152166578
0.9999999999999999,0.5378574806513878,0.9901469558656658
0.9999999999999999,0.5977106104096745,0.9892024477411363
0.9999999999999999,0.5449299152399185,0.9900403694674402
0.9999999999999999,0.5962266489750306,0.9875823530130287
0.9999959442578913,0.4423881342557189,0.9915615768102826
0.9999999999999999,0.20629129589055212,0.9946973990720867
0.9999999999999967,0.4418628079382162,0.9923156361853367
0.9999999999999999,0.5285379554440385,0.9915031593883371
0.9999999999999999,0.5889992894126067,0.9898205995028074
0.9999999999999986,0.41735316316678306,0.9932300160753209
0.999674906237849,0.3632584641506192,0.9932980622156593
0.9997476338651445,0.5035142162769889,0.9913677087757153
0.9999999999999999,0.2688554604906125,0.9935617315936972
0.9999999999999999,0.5334266108497588,0.9904496841945584
0.9999999999999999,0.6063477802381907,0.9879396459548967
0.9999999999999999,0.5373777400712866,0.9905578800247674
0.9999999999999999,0.4101121379108527,0.992858146172662
0.9999999999999999,0.34965622309819755,0.9934617838831079
0.9990186556804644,0.36829973236920843,0.9920465525512578
0.9999999999999999,0.6339424251094472,0.9864939880549115
0.9999999999999999,0.4740549257107275,0.9916113233267996
0.9999999999999999,0.48146628282886494,0.9911245272675543
0.9999884959799822,0.48030804929908577,0.9917910382712729
0.9999999999999999,0.642840890594599,0.986759154748286
0.9999999999999999,0.4982067530043861,0.9911935809544599
0.9999999999999999,0.5689510641228135,0.9890182759517042
0.9998313933085009,0.5049337055486548,0.9908659978965494
0.9999999999999999,0.6915643219939592,0.9841822893070474
0.999998901383867,0.3892237224122365,0.9934777743627693
0.9999999999999999,0.5315242230750072,0.9908272058660542
0.9999999999999999,0.5170503587454862,0.9906752596541615
0.9999999999999999,0.35890827987374696,0.9937520820023118
0.9999999999999999,0.6878738173922618,0.9864262951427994
0.9999999999999999,0.4914063489496537,0.9919827947275907
0.9999944302796139,0.4284146087581895,0.991567260363903
0.9999999999999999,0.5788907227340031,0.9879586259547092
0.9999999999999999,0.4340309824009819,0.9922761276747322
0.9999999999999999,0.5506096974852703,0.9903816876330763
0.9998208287614068,0.3817544402624819,0.9926225215082537
0.9999999999999999,0.47864357706801536,0.9919056763743146
0.9999999999999999,0.5364828759353643,0.9906986915399324
0.9991907181005397,0.3919657210161563,0.9923957435980422
0.9999999999999999,0.5050401724381598,0.991211854521148
0.9999999999999999,0.6211516740168268,0.9864854208260396
0.9991328694600894,0.3516577215978012,0.9936399677744832
0.9999999999999989,0.532934778035527,0.9900275479468589
0.9999999999999999,0.4498372395567413,0.991885936858612
0.9999999999999999,0.5364536756538477,0.9901854856798181
0.9999999999999999,0.5061481091300496,0.9914932572275544
0.9999999999999999,0.6342731697838269,0.9872555063934361
0.9999999999999998,0.5762935106198421,0.989569925862002
0.9998582603714061,0.2422356805590799,0.9948986650416667
0.9999999999999999,0.551361124852111,0.988961858446876
0.9999999999999999,0.4437813747055157,0.9925639343576645
0.9999999999999999,0.48553476154537084,0.9898622221875878
0.9999999999999999,0.5745312743341027,0.9913284795589634
0.9999999999999997,0.5147198017483416,0.9905223404442753
0.9999999999999996,0.39840586090882324,0.9927629407209156
0.9999999999999931,0.4093135583511546,0.9928073344182564
0.9999999999999999,0.5002277235924769,0.9906837146910166
0.9986383188519637,0.33442875645041775,0.9934431116885706
0.9993152853005981,0.3622979857977464,0.9935787323728518
0.9999999999996896,0.265748005108235,0.9933937984909067
0.999874686737802,0.44353363982409677,0.9917450946650962
0.9999999999991056,0.34142891955135574,0.9940656402753714
0.9999999999999999,0.44867351572945213,0.9919170508308698
0.9999999999999999,0.4492909568968655,0.9912225237424593
0.9999999999999972,0.4440314659809798,0.9919757341395284
0.9999835040106279,0.37974473989742935,0.9928883345524291
0.9997565492428168,0.4013066158004155,0.9935517307330058
0.9999999999999999,0.5094788031248693,0.9908270425793285
0.9999999999999999,0.420099624905906,0.991532537534991
0.99999999999977,0.27539067029737163,0.9945049413838024
0.9999999999999999,0.564643776176767,0.989926299311021
0.9999999999999999,0.5696275260340257,0.9894464332382038
0.9999461570672151,0.42612851366367,0.9917032543232165
0.9999999999997371,0.4935724186768763,0.9903313659974755
0.9999999999999999,0.537338661508006,0.9894294560631881
0.9999999999999999,0.5468990418250705,0.9900234603945136
0.9999999999999999,0.6128373005082238,0.9882180751287013
0.9999999999999999,0.6684406676745321,0.985921281348646
0.9999999999999999,0.5473974762322044,0.9905659766487008
0.9998111028739145,0.4142272809466061,0.9933054842753896
0.9999999999999999,0.6268292340947639,0.9880255629458539
0.9999999999999996,0.301607407505924,0.9938645698331757
0.9999999999999999,0.5355907458886828,0.9898253546626221
0.9999999999999999,0.603316883445727,0.988415327581799
0.9996819031293761,0.37592089243550625,0.9928260726895157
0.9999999999995532,0.4596239668364813,0.9915072204069525
0.9997824180654827,0.5312260018072923,0.9903079310412229
0.9993729546043724,0.2699427946862589,0.9933174087218157
0.9999999999999998,0.48662779663181205,0.9906443905722425
0.9999999999999999,0.6049113859233931,0.9881857682189642
0.9999999999999916,0.5025917594655166,0.9900597740784108
0.9999999999999798,0.5055020180538454,0.9907067375579093
0.9999999999999999,0.5191981119055854,0.9905127050531218
0.9996932047763804,0.4069412261510584,0.9929257959179899
0.9999999999998603,0.5231049298558977,0.9910743436461218
0.9999999999999997,0.5048199734453643,0.990706377888721
0.9999999999999999,0.19520701668254253,0.9951911381486706
0.9999999999999999,0.6220559120852388,0.9859209293849381
0.9996674537788037,0.41688188678094856,0.9928112760377846
0.9999999999999999,0.5277510394324192,0.9905677971525547
0.9985803511746011,0.44034655456839855,0.9918071524923949
0.9999999999999999,0.4854469420671505,0.9915508299010484
0.9999999999999999,0.5845556379840707,0.9901031810699811
0.9999999999999968,0.6623615802151488,0.9875233673646976
0.9999999999999999,0.5645953292188433,0.9896891302194696
0.9999999999999999,0.6297790600707326,0.9881345227348127
0.9999999999999999,0.48703466155128133,0.9911506249933127
0.999875399203041,0.49008067832120533,0.9916571776147328
0.9999999999999999,0.38625440215865314,0.9935805334283873
0.9999999999999999,0.36162789766390896,0.9934355934027935
0.9999999999999999,0.30264816751255785,0.9939097694246725
0.9999999999999999,0.5808087399165073,0.9897724045498488
0.9999999999999999,0.3580524397217407,0.9927637139543021
0.9999999999999493,0.45519208631965624,0.9909949034784047
0.9999999999999999,0.43145947845583926,0.9923152782287524
0.9999999999999999,0.5723592214189354,0.989059903369967
0.9999999999999999,0.5501455870830047,0.9904987087697762
0.9999999999999902,0.45773809366770124,0.9917693356276632
0.9999999999999999,0.30620111807622497,0.9937714836416804
0.9990934637552056,0.37765391754484906,0.9927136233203153
0.9999999999999999,0.5480623555884285,0.9890437434497992
0.9999999999999999,0.5098078200859966,0.9911150131102769
0.9999999999999373,0.4654015658241751,0.990651566935052
0.9999999999999999,0.6438810259483158,0.986845324703292
0.9999999999999999,0.4909512156686757,0.9909782778260143
0.9999999999999936,0.460391716393517,0.9911290994249237
0.9995302155405693,0.4396211772197243,0.9920642694929661
0.9999999999999999,0.513858021697306,0.9900279678120727
0.9999999999999999,0.6161963205092857,0.9856111825726698
0.9999999999999999,0.6410390355993651,0.9852484565202162
0.9999999999999999,0.4548467163313726,0.9919852037867392
0.9999999999999999,0.28216743702602703,0.9941933184837162
0.9999999999999999,0.6771783292700934,0.9863286925842734
0.9987508884450975,0.2997339315057035,0.9936440005900405
0.9996359737833646,0.4116992188517954,0.9913263139703896
0.9999999999999999,0.42356812337389577,0.9923411115772021
0.9997307397880177,0.5020879982595121,0.9909698635178754
0.9999999999999605,0.384521657975011,0.9929665119126024
0.9994082300041001,0.4303640261531364,0.9921512335158835
0.9999999999999999,0.4881761186081494,0.9921013599676832
0.9986307616073762,0.38264070903435893,0.9926542146674305
0.9999999999999999,0.39252993880373865,0.9930949815884194
0.9999999999999999,0.4158194627121104,0.9930715591351642
0.9999999999999999,0.4016560204735319,0.9920692171446358
0.9999999999999992,0.5088605706010084,0.9899677657820842
0.9999999999999999,0.6061101077697126,0.9873725949912976
0.9996706857728621,0.413164023805633,0.9928273487732895
0.9999999999999999,0.294832218947759,0.9937368947826016
0.9999999999999999,0.5002948171269923,0.990763229060173
0.9999999999999999,0.43798181013190174,0.9925289518539939
0.9999999999999999,0.4597223886236471,0.9917012027819965
0.9999999999999999,0.496976331389094,0.9918528823895594
0.9999999999999999,0.3964611610397318,0.9925605004945373
0.9999999999999999,0.3593585405910133,0.992480416611585
0.9999999999975476,0.32888624534342226,0.9934156180331901
0.999999999999995,0.44496671979070024,0.9928326393058208
0.9998888173283059,0.39571218857946183,0.993440221608998
0.9999999999999999,0.3944908341471303,0.9932414790826176
0.9999999999999997,0.5216393806810407,0.9905367236490479
0.9999999999999999,0.5131251440653082,0.9898737337659009
0.9999999999999999,0.32461566495929617,0.9942094823205605
0.9999999999999944,0.5928745427166999,0.9883139990587972
0.9998042406911706,0.4794748149929952,0.990386342935503
0.9999999999999999,0.363226937684698,0.9933866864059913
0.9999999999999999,0.44702624363496046,0.9919797765327658
0.9999179989534722,0.4358090403219517,0.9933116517309593
0.9999999999999999,0.44861195227679457,0.9925611569569052
0.9999999999999997,0.4419180964125805,0.9915001903071731
0.9999999999994987,0.4812533081053525,0.9913094396131772
0.9997809856596744,0.36051618221501097,0.9936634356025471
0.9999999999999939,0.4636647235227373,0.991452267684603
0.9999999999999999,0.4625998712532976,0.9917889308889013
0.9999999999999999,0.34657018133261613,0.9922239793986309
0.9999999999999999,0.46106427593664834,0.9920226467288715
0.9999999999999999,0.531979097406217,0.9901915538097078
0.9997268155984153,0.3123419498479208,0.9939211589501653
0.9999999999999987,0.431039559772547,0.9923322293490635
0.9999999999997157,0.4496702646553037,0.9912906277066013
0.9999999999999902,0.41888306007535747,0.991739684732597
0.9999999999999999,0.6625552709346223,0.983512813018397
0.9994653329404402,0.4406132202961675,0.9926466789437215
0.9999999999999375,0.45759876602730326,0.9921782065257925
0.9999999999999999,0.6001025670292,0.9880465461452282
0.9999999999999999,0.5113421540738343,0.9895715262663227
0.9999999999999999,0.5577555314231563,0.9898670462787116
0.9999999999999999,0.5217333486419988,0.9906674941575412
0.9999999999999999,0.40468051590293275,0.9921288911357538
0.9999999999999999,0.5966346169098041,0.9896294199153256
0.9999999999999999,0.516675423221759,0.9907721615218803
0.9999999999999999,0.43711974785376817,0.9926842131287269
0.9999999999999934,0.4943141822716965,0.9918105342581776
0.9999999999999999,0.41428837959935,0.9931507807598635
0.9999999999999999,0.523126038050373,0.9913520327384813
0.9999999999999999,0.5658814578678295,0.9889173968551079
0.999301496570134,0.23132656006494287,0.9938220953489132
0.9999999999999999,0.48921235684589454,0.9914064179130665
0.9999999999999999,0.45179089050202054,0.9915665715718845
0.9999999999999999,0.4903134004718225,0.9921734142297857
0.999162602902197,0.30830410777376027,0.9932402378119758
0.9999999999999999,0.3714889220768125,0.9925079531423946
0.9999999999999999,0.29414065297797076,0.9938517367035388
0.9999999999999999,0.4984217762823929,0.9907511053624863
0.9999999999999999,0.5812495612926205,0.9890350265189106
0.9999999999999993,0.5577580931078292,0.989678744728563
0.9991240698894573,0.3235454677922659,0.9940325781295596
0.9999999999999999,0.4527534690316014,0.9921578370234457
0.9999999999999999,0.5056133047793371,0.9894051242193966
0.9996805770433057,0.344901005345215,0.9928077293122901
0.9999999999999999,0.46096324510854203,0.9924163552504125
0.9999999999999988,0.4890849624197845,0.9928584580224484
0.9999999999999902,0.5555720958988224,0.9914490434490003
0.9999999999999988,0.43874376395681014,0.9914210996378798
0.9999999999998196,0.46898488921840414,0.991537433666048
0.9999999999999625,0.3352647302831376,0.9935056106894423
0.9999999999999997,0.36436924735856263,0.992632499072129
0.9999140334802701,0.3319386086928335,0.9942396557086103
0.9999999999999999,0.6244832572348624,0.98742414043949
0.9997960629251138,0.3785683617002545,0.9929496335974989
0.9999999999999999,0.4579593481447568,0.9918728451698344
0.999973890449849,0.39703222892289053,0.9918395013192739
0.9998990204316168,0.48326015511222153,0.990530500014132
0.9999999999999999,0.5993255187332425,0.9871881112533333
0.9999999999999999,0.5710204129169743,0.9887885736284774
0.9999999999999999,0.5770863596169653,0.9897231829218898
0.9994860759592689,0.4013782745245651,0.9912636123689391
0.9999999999999999,0.5574553020091162,0.9888955822174941
0.9999999999999978,0.31437927381848574,0.9929026635684954
0.9995648886750997,0.25264807606228334,0.9947689511924603
0.9999999999999999,0.5140905305889518,0.9906230840751513
0.9999999999999974,0.36994771732821324,0.9929657174473052
0.9999999999998433,0.4904244134815977,0.9906142723759523
0.9999999999999999,0.5663981418690879,0.9897758020687794
0.9999999999999998,0.4458369409143415,0.9919828839652094
0.9999999999999999,0.4506791659194115,0.9917080585893907
0.9999999999999999,0.5950494631998959,0.9877363781827478
0.9992317785219667,0.4456807523308572,0.991888344921784
0.9999999999809958,0.40051246854609723,0.9925350623385172
0.9999999999999997,0.47655241420432987,0.991427422739617
0.9989263693500314,0.37638102423925823,0.9932698387250484
0.9999999999999999,0.43657945347779503,0.99257044998944
0.9999999999999999,0.5240416058271183,0.9907019773353255
0.9999999999999999,0.3541440535740795,0.9932562514226912
0.9999999999999999,0.4820743380078272,0.9915737143388509
0.9999999999999999,0.6145328454827677,0.9878837675033488
0.9999999999999999,0.4755624179267747,0.9916571939368377
0.9999999999999997,0.4087070567358196,0.9919895266675097
0.9999999999999999,0.5774783437927498,0.9890717570442972
0.9999999999999999,0.5150179837678468,0.990181633306864
0.9999999999999999,0.4910028447177154,0.9907502710743167
0.9999999999999999,0.48330592666654537,0.9911148428902528
0.9998634142065959,0.40373906763286566,0.9926982851015153
0.9999999999999999,0.49732667665227354,0.9912492234256642
0.9999999999999999,0.6140961428482162,0.9869116645815245
0.9999999999999999,0.5356962995112847,0.9895033779729888
0.9992718224255542,0.36790101392846586,0.9937278218677191
0.9994396171006952,0.41867074407900157,0.991444880925832
0.9999999999999999,0.5543039452692617,0.990484847868224
0.9999999999999997,0.4799029285294345,0.991130677032987
0.9999999999999999,0.5567994003570739,0.9885460415875826
0.9999999999999999,0.516567158019257,0.9915065174837484
0.9999999999999999,0.5116792586961334,0.990808901671688
0.9999999999999967,0.3911283603136269,0.9927012189381531
0.9999999999999999,0.5585079306453351,0.9880151137808839
0.9999999999999999,0.5183296949969073,0.9907540592805444
0.9999999999999999,0.42042749595267803,0.9921022656161794
0.9999999999999999,0.6159089845837086,0.9878849389473244
0.9999999999999997,0.5409310784598375,0.9912422477872168
0.9999999999999999,0.49367156961295855,0.9909741546272708
0.9999999999999852,0.4158018969139673,0.9924366009419531
0.9999999999999999,0.5596195906519907,0.9883807860823379
0.9983638586700342,0.4594550361885202,0.992707656884968
0.9999999999999999,0.5274820582041821,0.9908972061803835
0.9999999999999999,0.2627242275719962,0.9934189754116036
0.9991153027643066,0.4285288952313115,0.9929771457555123
0.9999999999999999,0.6247529289411784,0.9866156156601223
0.9999999999999826,0.6487573798631349,0.9856336430645087
0.9989015281412731,0.4324907123331597,0.9928379416022348
0.9999999999999999,0.6072037908517216,0.9885615359470896
0.9999999999999999,0.6458953816565374,0.9853463464204762
0.9999999999999999,0.5734344604875999,0.9889951963310909
0.9999999999999869,0.48360605276184526,0.9920150919082155
0.9989356757522727,0.2741754432725869,0.9933136321223657
0.9999999999999999,0.5716912824111748,0.988782489150378
0.9999999999999999,0.624607070064794,0.9851609273451926
0.9999999999999999,0.49220371417128606,0.9915389295742015
0.9999999999999999,0.4050872709291415,0.9927256671958654
0.9999999999999999,0.5733002130846496,0.9899636673305162
0.9999999999999999,0.6133726664686375,0.9875747062098833
0.9999999999999999,0.5419262424368861,0.9890023417397698
0.9999999999999999,0.6120335555960432,0.9883339237156036
0.9999999999999893,0.2965192598891816,0.9930757104442872
0.9999999999999999,0.5159158673162646,0.9903589628329249
0.9999999999999837,0.3594641696186496,0.9933593485380527
0.9999999999999999,0.4124857527407921,0.9925169726516937
0.9999999999999999,0.3804957122602613,0.9936894539379763
0.9999999999999999,0.4985108931728955,0.9901807659269161
0.9999999999998906,0.4002777379135404,0.9916568802696134
0.9990637048031696,0.35772168260156106,0.9940851985224587
0.9999999999999989,0.3807966789618647,0.9925500710754869
0.9999999999999999,0.5877877388298245,0.9887613398628305
0.9997769383143188,0.26976733682276827,0.9936447600015964
0.9999999999999999,0.688908264175911,0.9832020361778877
0.9991983143859532,0.4255376599272029,0.9930460590323764
0.9999999999999871,0.6284339336436794,0.986179326263126
0.9999999999999999,0.6189424441067815,0.9864513057121445
0.9996438200417901,0.4443969206059036,0.9920728413564338
0.9999999999999999,0.5601113302299399,0.989023815836276
0.9999999999999996,0.515973835014369,0.9904991362204268
0.9999999999999933,0.5057369969865053,0.9917310532009901
0.999446051814388,0.34277407872883026,0.9944378244969702
0.9991253150262707,0.5324260093428904,0.9916005997187368
0.9999999999999999,0.5941601521835713,0.9898072027728039
0.999999999999953,0.3679456126429909,0.9933635760289617
0.9999999999999999,0.4663969047271736,0.9916430259092399
0.9999999999999345,0.4835758910833133,0.9914831604435177
0.9999999999999998,0.3278658790188899,0.9937966354301566
0.9994007696505939,0.39449600904416204,0.9922532929967537
0.9993596526595405,0.3649765027975686,0.9928417167453002
0.9999999999999999,0.4744151333655624,0.9903813457673658
0.9997409827712833,0.3570986150628304,0.99351116787678
0.9999999999999999,0.46949444256533285,0.9918156277279119
0.9987041729852328,0.4335595445709403,0.9918005844259472
0.999999999999999,0.32884885829618554,0.9933985181982431
0.9999999999999999,0.5378384672643369,0.9907955594458316
0.9999999999999963,0.6121010280546747,0.9879226203018772
0.9993765202289893,0.2757180910935994,0.9930605858445227
0.9997936338287885,0.4149252929469079,0.9924079779074073
0.9999999999999934,0.4921585207302983,0.9919359159420755
0.9999999999999999,0.6025139579346733,0.9879656692197982
0.9995715791745062,0.23316025264544704,0.9948541726592958
0.9999999999999999,0.7027811109360703,0.983662976809629
0.9999999999999999,0.59956530360156,0.9875528683262467
0.9999999999999611,0.31555609674573704,0.9942810057995979
0.999999999999975,0.3802594484455927,0.9922194526126767
0.9999999999999999,0.6379308943693174,0.9870152436634115
0.9998028105383719,0.41740495104561004,0.9922551660083727
0.9999999999999999,0.5628685748582234,0.9891310449258013
0.9999999999999999,0.558494367281466,0.9892227610746143
0.9999706913111948,0.4726439046843747,0.9915966509148942
0.9999999999999999,0.6183324871902653,0.9867474390647903
0.9999999999999999,0.2907443637182931,0.9935080185228098
0.9999999999998181,0.3650898441893032,0.993082766918807
0.999999999999992,0.4765952840583969,0.9918513690616232
0.9991624289807972,0.46156501448327125,0.9919366931765097
0.9995091673301694,0.34775602249125703,0.9926806429335003
0.9999999999999999,0.5715776185706719,0.9904096636674592
0.9999999999999999,0.6614470206061698,0.9849549283848656
0.9999999999999999,0.5257011781307188,0.9893664868990185
0.9999999999999999,0.5305244370228664,0.9909860565453199
0.9999999999999999,0.5467394186132962,0.9901401123593719
0.9999999999999999,0.4353531171900887,0.9926565480761127
0.999999999999938,0.3996862833788216,0.9919246742723564
0.9999999999999964,0.3064418507605379,0.9935866895254529
0.9999999999999997,0.5774630119516566,0.9894059447099277
0.999999999999999,0.5940955133909632,0.9887759544927657
0.9994706077974803,0.4693516495910654,0.9914843388329183
0.9999999999999999,0.45839916331143,0.9923655908084317
0.9999999999999999,0.5013428130544569,0.9913824657831922
0.9999999999999999,0.5299405641065511,0.9897382328778035
0.9997144921371702,0.3543287307131002,0.9936592710625597
0.9999999999999993,0.47941908048999254,0.991914565689578
0.9989158286923033,0.46672497435599697,0.9910213891679137
0.9999999999999999,0.6133153659217403,0.987922365884195
0.9999999999999999,0.49632399348538975,0.9914622050909702
0.9999999999999999,0.5111088409156832,0.9898511613820002
0.9999999999999997,0.500670527214873,0.9906714462484791
0.9999999999999999,0.582684614395586,0.9888109533945201
0.9999999999999999,0.4875995481708361,0.9911949099751293
0.9999999999999999,0.5145612731222218,0.9918419742310344
0.9993392844027412,0.44983552496714463,0.9921272388026935
0.9991960557679241,0.3587264562019199,0.9929743236466584
0.9999999999999959,0.648805323806253,0.9871685409719763
0.9999999999999999,0.43342824305239935,0.9924240819832698
0.999999999999701,0.42098799920450475,0.9916678091065705
0.9999999999999999,0.5397635607548105,0.9910697928034999
0.9999999999999929,0.6523631274207164,0.9876382588360649
0.9999077096253568,0.26316854828809033,0.9931828187685674
0.9999999999999999,0.6172502161574306,0.9880815300296615
0.9999999999999999,0.415609238973535,0.9923646215324209
0.9999999999999999,0.5475420918281508,0.9903020676150025
0.9995595047638314,0.4844846238583231,0.9924629719510932
0.9999999999999999,0.4878205031522496,0.9917918272817906
0.9984692705182749,0.4521559212658921,0.9922963026146111
0.9996238147858358,0.39627285678900154,0.9922829683161017
0.9999999999999999,0.24662918319387983,0.99419782975551
0.9999999999999659,0.5110369228501777,0.9907864209121452
0.9999999999999999,0.285129839705665,0.9946392312521299
0.9999999999999999,0.4532777300803833,0.9915282900775165
0.999999999999942,0.38954385912084233,0.9922005733429528
0.9999999999999748,0.3916384047948873,0.9922209506818255
0.9999999999999999,0.6145557078392142,0.9884700293874539
0.9999999999999999,0.46435179214430633,0.9921552490937298
0.9999999999999999,0.5662343895574733,0.9907044886330825
0.9999999999999999,0.31479012159051606,0.9933420228815535
0.9999921457550038,0.4329933544819441,0.9923042900935785
0.9992330405931265,0.45860085765057984,0.9927816027349164
0.9998271297437213,0.46707169522134423,0.9930422687403432
0.9985327995764887,0.3405882767165473,0.9932576508939633
0.9999999999999999,0.6699625352510007,0.9850595060313121
0.9999999999999816,0.4542133580612541,0.9919219816194526
0.9999999999999946,0.5381277764901876,0.9894639302356654
0.9999999999999999,0.5915217370858519,0.9892457506548963
0.9999999999999999,0.48449805412470986,0.9906751781625718
0.9999999999998406,0.4374141364746614,0.9908889840609123
0.9999999999999999,0.608646823069408,0.9879251610049459
0.9999999999999999,0.4795299295136849,0.992340314533303
0.9999999999999999,0.4803125269310352,0.9915840237444877
0.9988645129293774,0.4798559993121546,0.9931450790529085
0.999895785692846,0.4982134774567234,0.991468425313332
0.9996599084701284,0.4455623310409362,0.9920086813697732
0.9999999999999999,0.49900154430787724,0.991679459114277
0.9999999999999999,0.5812825489270336,0.9870149246101325
0.9999999999999999,0.5764421944809149,0.9897149305787352
0.9999585228733553,0.4423988742848825,0.9927497942364156
0.9984907840391201,0.41757933288641663,0.99205708547894
0.9999999999999999,0.2577450697940415,0.9945754874292282
0.9999999999999999,0.4840048186358435,0.9913166822303945
0.9999999999999999,0.5706354597352579,0.9897116100023843
0.9995567251131554,0.4071108588405063,0.9924630857704425
0.9989577932317643,0.3142718753006741,0.9942374843948568
0.9994297639842975,0.36887811813423205,0.9923014607943216
0.9999999999995106,0.2972577253359886,0.9945326448234086
0.9999999999999999,0.4605957181562983,0.9928832584167553
0.9993160591248791,0.4366107135788144,0.9929894878050919
0.9999999999999973,0.5476075513022753,0.9889788061525636
0.9997656896967332,0.4924132817633507,0.9906538697188744
0.9999999999999999,0.5813928913251764,0.9902309287033452
0.9999999999999999,0.5833547776325894,0.9889796157871472
0.9999999999999999,0.5873517806763879,0.9889038282913728
0.9999999999998784,0.4830165701675711,0.9911103174376807
0.9999572425747,0.42824774598423654,0.9916812051836335
0.9999999999999992,0.4385890315664815,0.9915609925236476
0.9999999999999999,0.4234835009029791,0.9927189870618299
0.9998706351586054,0.3892362072288229,0.9923709263408637
0.9999999996801765,0.4745033939474938,0.9922363771799236
0.9999999999999999,0.539268235044042,0.991222464965317
0.9992742378705659,0.30024360926460253,0.9942910308053017
0.9999999999997616,0.38345493766839717,0.9936540121142097
0.9999999999999399,0.5010385562324586,0.9907787085935343
0.9999999999999999,0.4205728906548772,0.9927508495810949
0.9999999999999999,0.39790708311099177,0.9925054120420543
0.9991905280985931,0.3456968335200585,0.9929274380991693
0.9999387725707548,0.41431124486480153,0.9932531259946931
0.9987846774482901,0.42989416688627585,0.9925257714551194
0.9998897311990838,0.405702747147247,0.992692312467054
0.9999999999999962,0.27340647561630743,0.9942506549336058
0.9999999999999999,0.16572822710306342,0.995018326210804
0.9999999999999999,0.5664340022141173,0.9883738470075559
0.9999999999999998,0.5179623256050105,0.9908207268045371
0.9999999999999999,0.688099736556906,0.9845283282173776
0.9999999999999999,0.24279611064532933,0.9939734002022169
0.9999999999999999,0.47068357614798845,0.9921882664739388
0.9999999999999999,0.36515295473000353,0.9935689351743991
0.9999999999999999,0.47375936271573227,0.9917792701523168
0.9999999999999999,0.5479823734721835,0.9901980620991111
0.9998534575803725,0.448638895628834,0.9916933564487317
0.9999999999999992,0.5008542468380627,0.9910706588009613
0.9991168651095408,0.46599366935311165,0.9916775804911648
0.9999999999999999,0.38679482576537216,0.9929427831932451
0.9999618450744104,0.433491100522552,0.9920436927139761
0.9999999999999697,0.31569501523104826,0.9932805750037065
0.9999999999999999,0.5310352470474655,0.9909690770511939
0.9999999999999999,0.5197371483681986,0.9901620674445146
0.9999999999999999,0.5990218162269693,0.9873764579181652
0.9999999999999999,0.5399537322673863,0.9909136376592174
0.9999999999999992,0.5446166774869907,0.9899699052534692
0.9999999999999999,0.550362590087663,0.9901634456351183
0.9999999999999999,0.2151035914153147,0.994908630468282
0.9999999999999988,0.4540677127498824,0.9919782622956327
0.9999999999999999,0.6131600020537878,0.9886121226936113
0.9999999999999999,0.518696331246942,0.9913234128424998
0.9999999999999999,0.5558433930174714,0.9911678098095775
0.9999999999999999,0.4287056992324973,0.9916405825856791
0.9999999999999999,0.31533732310010415,0.9936019398456376
0.9999999999999999,0.475217280552087,0.9917775860442618
0.9994937471583785,0.25097683107566554,0.9945423566968863
0.9999999999999999,0.5111893280682083,0.9897779078266077
0.9993413878806566,0.35994279376519395,0.9929895479501447
0.9999999999999999,0.5001247197967621,0.9909487166994668
0.9989774120961754,0.4533812457783449,0.992606695832904
0.9999999999999999,0.438226100877416,0.9920488346200509
0.9999999999999983,0.1979801537639417,0.9941133672777736
0.9997378084011896,0.3822860751599734,0.9936075613141072
0.9999999999999999,0.5790769120381457,0.9907729094247104
0.9999999999999999,0.5927024209938216,0.9889376987677666
0.999324702342942,0.2975894885306149,0.9928189966560819
0.9999999999999999,0.4610477056372313,0.9922882005803358
0.9999999999999999,0.7181736131888504,0.9810447792324442
0.9999999999999999,0.6301577116422341,0.985765247300297
0.9999999999999999,0.42505321702420645,0.9929878571737437
0.9999999999999998,0.36470671532654086,0.9936604781535054
0.9999999999999951,0.5266885650036282,0.991053822438102
0.9999999999999999,0.5367950459068546,0.990996731750935
0.9999999999999999,0.3388109807351971,0.993142975197556
0.9999999999999999,0.5509895646499132,0.9898930083414564
0.9999999999999843,0.5058889145017226,0.9901376771880465
0.9999999999999999,0.38561330009322203,0.9930878655215393
0.9999999999999999,0.5045597490061441,0.9915632097569322
0.9999999999999999,0.5014886112971159,0.989972385574183
0.9999999999999999,0.5649248138139845,0.9895539802769839
0.9992430590631068,0.3046011173606934,0.9942237103283699
0.9999999999999999,0.5039094323797171,0.9904021145701157
0.999999999999996,0.539336370017877,0.9895724916906137
0.999999999999999,0.7260038920794862,0.9812705704798838
0.9999999999999999,0.3564653017591794,0.9935016343234975
0.9993588045213847,0.4386594032321443,0.9917513613523986
0.9999999999999999,0.5628944062244295,0.9902766377300563
0.9999999999996987,0.3511373332920932,0.9939758318513835
0.9999999999999999,0.4738327636155143,0.9915735769465357
0.9999999999999999,0.4224964076198632,0.9928358102871786
0.9999999999999987,0.5620519043231442,0.9882990038129038
0.9999999999999999,0.5017749075026469,0.991105637752625
0.9999999999999999,0.5532661990521683,0.9891877278966167
0.9999999999999954,0.39547754570001903,0.9935967338331021
0.9999999999999999,0.36747969452250023,0.9934348230347829
0.9999999999999999,0.46275030113841553,0.9917388761412571
0.9999999999999999,0.4734648316711288,0.9916377743977112
0.9999999999999999,0.35497314268902946,0.99297194364856
0.9999999999999999,0.4681744251086812,0.9917343471135923
0.9999999999999999,0.5731384789181285,0.9878983090520418
0.9999999999999999,0.45854517068512896,0.9915065395006643
0.9999999999999999,0.49969666797128626,0.9902691844419326
0.9999999999999999,0.33988972491401775,0.9938404706119347
0.9998383501532143,0.40949984645663007,0.9917322022459265
0.9999972086630665,0.46628607940358907,0.9914573206555939
0.9999162493478794,0.4172953454087854,0.9934244437648205
0.999999999999792,0.3590980018663942,0.9932630628026824
0.9999999999999999,0.5588245289897528,0.9902432011529448
0.9999720513100859,0.4862407441533717,0.9910173032950673
0.9997819153414889,0.44582886297288665,0.9916315540500418
0.9999999999999999,0.5026138923026366,0.9904563036095008
0.9999999999999999,0.5686355454166739,0.9889354884577182
0.9999999999999996,0.396579399539331,0.9930655608479642
0.9999999999999999,0.5179046864740933,0.9912333690739543
0.9999999999999999,0.5306895130972017,0.9899363632773398
0.9999999999999999,0.5323218905229742,0.9899381202693084
0.9999999999999998,0.5825491596524047,0.9894368109065417
0.999999999999999,0.6538859749734713,0.9847650932670496
0.9999999999999999,0.4199371056008002,0.9927463504985036
0.9999999999999366,0.47178947997281345,0.9905342782444215
0.9999999999999999,0.5444534420593433,0.9884613713722262
0.999999999999999,0.5773368711491508,0.9891945391134211
0.9999999999999999,0.5052656771049494,0.9906262016463978
0.9999999999999999,0.6668631534275672,0.9855386450356778
0.9988979888620828,0.4829775168574963,0.9926314468680902
0.9999999999999999,0.5744485559534104,0.989971715482561
0.9999999999999999,0.40719286655404896,0.9932821596770054
0.9997186496483607,0.3594442039959488,0.992751057349782
0.9998574374577801,0.33836439665095497,0.9929633533654484
0.9998279561516612,0.3549875548475643,0.9934736807088689
0.9999999999999999,0.6236139268336495,0.9883372289048056
0.9992059827142341,0.4104298440951493,0.9921262944264422
0.9996071857846512,0.36594820983566984,0.993149044131151
0.9996788460103802,0.4446500337577318,0.9916947889370514
0.9999999999999999,0.5377503649159386,0.9893781106650411
0.9999999999999994,0.5470475622258114,0.9895889480395988
0.9999999999999998,0.42488636742485414,0.9933673997483804
0.9999999999999999,0.5848667055693418,0.9883615523838086
0.9989559537566385,0.4240788209957281,0.9925993040139267
0.9999999999999997,0.507406228548536,0.9902273902271169
0.9999999999999997,0.46706382972884664,0.9922084830603788
0.9999999999999999,0.6545218703607896,0.984444569922455
0.9999999999999998,0.549919081455167,0.9895493095513592
0.9999999999999999,0.5593200527923763,0.9899380689962527
0.9999999999999976,0.4932702629152196,0.9905427529608564
0.9991302958143438,0.44413076635021864,0.9916082062527443
0.9999999999999999,0.5146953418743647,0.9902029299903721
0.9999999999999996,0.6659636738179613,0.9882068958866184
0.9987090551721973,0.45311108840697706,0.9917357996199733
0.9999999999999994,0.5905862906188342,0.9876247730622022
0.9999999999999999,0.5324924726296497,0.9892870410761538
0.9999999999994471,0.4786974714118828,0.9915291903173686
0.9997908481690958,0.3527265485696486,0.99377544426259
0.9999999999999997,0.5290792097138872,0.9900578706447005
0.9999999999999999,0.47204187705039397,0.9913142963318164
0.9989688873976239,0.4357764458942442,0.9932210498333875
0.9999999999999668,0.4623607901905647,0.9909622387110711
0.999997722281292,0.4712828157349132,0.9922700973610457
0.9999999999993405,0.47997983779032766,0.9909190962102264
0.9999999999999982,0.5406085003520611,0.9900878919756222
0.9999999999999573,0.26269783960244386,0.9942605438982872
0.9999999999999999,0.622258803449679,0.9897131209488007
0.9999999999997008,0.5051669744912405,0.9912463652976609
0.9999999999999999,0.5197612212813604,0.9899490386777419
0.9999999999999999,0.5225869490376861,0.9908264087844938
0.9998633696591437,0.3997696814880315,0.9936915237428863
0.9999999999999999,0.5720011206917349,0.9898266442024618
0.9999999999999986,0.41434879072739256,0.9927486706651864
0.9999999999999248,0.44013167833966166,0.9923605355469859
0.9997367184530672,0.4115655336796876,0.9924624915723372
0.9994737137976036,0.5112240264277129,0.990457948450778
0.9999999999999999,0.46992091713544215,0.9915222424674699
0.9988231319652291,0.38181352027059634,0.9926587968034664
0.9999999999995002,0.44165823164018614,0.9921914386940303
0.9999999999999999,0.47091585449871337,0.9904099114277515
0.9999999999999974,0.5054514505902925,0.9904785207267158
0.9999999999999999,0.6022344474362956,0.988430654960067
0.9988108113921363,0.37685156372590495,0.9939798033574355
0.9999999999999999,0.5307075529817962,0.9906040507689954
0.9999999999999998,0.2850612045137107,0.9947730799117049
0.9999999999999998,0.5463134088483574,0.9902196524413628
0.9998169088535637,0.4606277494777047,0.9918217759185657
0.9999999999999999,0.5413449179393384,0.9913481716531535
0.9999999999999999,0.51637800055118,0.9907069173750624
0.9999999999999999,0.5537608416561284,0.9899037302217685
0.9999999999999999,0.5813758469906002,0.9894875476069528
0.999999999999997,0.3046412850000221,0.9939614914467888
0.9999999999999409,0.38155808991371976,0.9931098784913308
0.9999999999999999,0.491756256671633,0.9908697195230225
0.9999999999999999,0.6574841777712012,0.98635021033611
0.9999999999999999,0.39053727957677387,0.9936018773444304
0.999999999999999,0.20167082809354903,0.9952273412550403
0.999999999999463,0.5003344275975917,0.9909765505070006
0.9999999999999993,0.6132925728432808,0.9882056442800473
0.9999999999999991,0.49685538980501753,0.9909671737414602
0.9999999999999999,0.4565953433044261,0.9914582176101625
0.9999999999999999,0.4898738520160266,0.9912664835278243
0.9999999999999999,0.49986853768057776,0.9899100926166239
0.9999999999999999,0.32269351270213303,0.9941689308649669
0.9999999999999996,0.5411040647908443,0.9912888204425535
0.9997276850399426,0.35257615416813937,0.9925534861188051
0.9999999999999978,0.48509372163032016,0.9918627212794571
0.9999999999999999,0.41867887444037344,0.9922113314873493
0.9999999999999998,0.5854339299330762,0.9900086795586924
0.9999999999999999,0.5736986677671244,0.9901432906913102
0.9999999999999999,0.4135259437559189,0.9921716015428701
0.9999999999999974,0.5753776014036873,0.9880854170767233
0.9999999999999999,0.41958636589592674,0.9923971643890928
0.9999999999999966,0.2890837181328242,0.9941694139454632
0.9999999999999999,0.3927261750339134,0.9927365253907958
0.9995596935667654,0.3990915874895943,0.9931984742653703
0.9995949349896273,0.3850314072073088,0.9933344977005784
0.9999999999999999,0.5525206971722635,0.9898573751044516
0.9999999999999977,0.43319962570676834,0.9919500065025765
0.9999993137702985,0.5634326716989806,0.9907664992385161
0.9999999999999999,0.3276860067839421,0.9935334726780659
0.9999999999999882,0.3669650406464048,0.9933726287274591
0.9999999999999999,0.557612239960923,0.9886658864605348
0.9999999999999999,0.5396938183698751,0.9888205359551545
0.9999999999999999,0.4179157828352219,0.9921806008315134
0.998810027480422,0.4631127114143895,0.9917476476744597
0.9999999999999996,0.5544019426866856,0.9886886695259168
0.9999999999999999,0.5601165562455905,0.9898640780158197
0.9999999999999999,0.5570704342298454,0.9899050710734364
0.9999999999999996,0.3946674028463968,0.9932145265395088
0.9999999999999999,0.4137919209811355,0.9927934899591714
0.999060934758142,0.31544401184019,0.9938943633783162
0.9999999999999999,0.6796946355573165,0.9852596266389384
0.9999999999999999,0.502821952554473,0.9912089673621841
0.9999999999999999,0.5075009258890549,0.9904955758108922
0.9994543127084933,0.4202111766471384,0.9925895813329438
0.9999999999999999,0.4570647213142198,0.9921649112657047
0.9997743482806561,0.40211548837466143,0.9926833948410436
0.9998406114049968,0.42783224075815685,0.9926591694835729
0.9999999999999999,0.6069931859298677,0.9882114243968613
0.9999999999999977,0.3674088236612776,0.9938602012429436
0.9999999999999991,0.2721452597815216,0.9940546493658063
0.9999999999999999,0.5294013206914407,0.9899881447180511
0.9999999999999737,0.24679384652833103,0.9948650261165366
0.9999999999999607,0.4854031079307517,0.9914165777420111
0.9999999999999999,0.4609086415959718,0.9919132455843336
0.9999999999999999,0.5314119669490813,0.9906236595571898
0.9999999999999999,0.5628525949026151,0.989463833736007
0.9999999999999999,0.6000241500577437,0.9880621929114576
0.9999999999999999,0.29732443019125454,0.9933093587114592
0.9999999999999998,0.44201093052326385,0.9920617444479167
0.9999999999999999,0.5648271167968978,0.9902589950626466
0.9997951958265328,0.30057942062566695,0.9938803195286303
0.9999999999999999,0.3654726592367598,0.9933459524013949
0.9999999999999999,0.5992922461530285,0.9877746373353121
0.9999969743683472,0.4662447268632696,0.9915130965104105
0.9999999999999999,0.4881823529509099,0.9915841166410556
0.9999999999999999,0.5224777613406137,0.9902158003562233
0.9998144865561448,0.40076368431680054,0.9935152846889647
0.9999999999999999,0.5764795470678369,0.9897334404161254
0.9992070307160585,0.3877558924021826,0.9935044949611563
0.9999999999999999,0.5841983216212068,0.9891611355509572
0.9999999999999997,0.4710109483045164,0.992518201562944
0.9995971766764093,0.4489673909497621,0.9914881696836019
0.9990438315419791,0.31315707078505095,0.9938875123472722
0.9997000625777895,0.3987981243183067,0.9930230376982678
0.9999999999993191,0.3711096491223257,0.9930117016089921
0.9999999999999777,0.4840095554117738,0.9915646019078003
0.9999999999999999,0.43796636806290085,0.9919881295771903
0.9999999999999999,0.5048675641860146,0.9915066951516769
0.9999999999999751,0.3557557511920395,0.9920958890956467
0.9999999999987695,0.333552147030691,0.9934264958704548
0.9999999999999999,0.45394693494546484,0.9918565581397295
0.9999999999999999,0.5680669477778633,0.9884205765378861
0.9987296359033265,0.36784770818727486,0.9929569277835082
0.9999999999999999,0.5813894041697732,0.9881886153332723
0.9999999999999999,0.5670424940624308,0.9899986748174594
0.9999999999999453,0.5172587257893247,0.99122559652949
0.9999999999999999,0.597612808953181,0.9885918075103634
0.9991553046390471,0.3958440740273895,0.9917440569726884
0.9994915807640943,0.44977611872134915,0.9922056137505831
0.9999999999999999,0.5974696450904122,0.9894348857322133
0.9991313961725533,0.4154520793349796,0.9926980024037886
0.9999999999999999,0.3881563923178978,0.9923670085505152
0.9999999999999999,0.47284563056126555,0.9918912677910223
0.9999999999999998,0.5668128694266278,0.9901447503678772
0.9995597382733026,0.3310475546790749,0.992897881198523
0.9999999999999999,0.5570478472972525,0.9897980439347096
0.9999999999999803,0.47213055132359893,0.9916904864053029
0.9999999999999999,0.5402936637792344,0.9894659549399417
0.9999999999405483,0.4895991150606643,0.9902895234478821
0.9995325760999748,0.3517999830280982,0.9929891536261886
0.9997829222687621,0.4112051770510247,0.9927699903536807
0.9998784451469183,0.4658208539768527,0.9913186380221156
0.9990212337096072,0.4259771434974578,0.993288765091455
0.99972857898221,0.4000843698135168,0.9926365621110984
0.9999999999999999,0.6332489851919596,0.9883187129785689
0.9999999999999999,0.6010925009311987,0.9882835767248568
0.9999999999999999,0.3137204225291211,0.9935896630899451
0.9999999999999996,0.4849466386700865,0.9915448803467214
0.9985013630957789,0.3512199450925098,0.9931915519116633
0.9994687344764245,0.3014736338427499,0.9929806607237173
0.9999999999999999,0.46832816182343334,0.9914756636310028
0.9999999999999999,0.4998355146408687,0.9907376974135368
0.9999999999999999,0.5238402785313775,0.9894168152405362
0.9999999999999999,0.6209242166560922,0.9884023189298309
0.9999999998816119,0.3584283388890924,0.9933146194179402
0.9999999999999999,0.5387163930802201,0.9904104128532515
0.9999999999999906,0.47376929662829403,0.9906832636129339
0.9999999999999999,0.5980993659005556,0.9884661065399942
0.9994562221865726,0.3112805639309003,0.9932938450595855
0.9999999999962841,0.32376706688672807,0.9944133090452815
0.9999999999999999,0.6030989960779333,0.9872925035798129
0.9999999999999999,0.5335049385535386,0.9888930377518461
0.9999999999994121,0.49744892474073177,0.992161287152336
0.9996107971517001,0.4036391489522438,0.9933934110805926
0.9999294456882961,0.2233948357152407,0.9941631695023506
0.9999999999999998,0.5657292974180158,0.9889294160609964
0.9995586039469211,0.42378105593626186,0.9925009072909746
0.9992154938835012,0.3682263288597515,0.9924687325856654
0.9999999999999997,0.5506126806185865,0.9897146037817344
0.9992938914847215,0.4844235725191128,0.9927344681813515
0.9999708730412624,0.3318113917550013,0.9944694855029671
0.9999999999999662,0.576262137820761,0.9894605592948575
0.9999999999999998,0.47933812338077936,0.9911217983204337
0.9997050936345201,0.43858463462546093,0.9919466980276652
0.9994880872562159,0.46144993928515027,0.9911460033467526
0.9999999981351999,0.33943737613053643,0.99297262502004
0.9999999999999999,0.5028900242606117,0.991420441380611
0.9999999999996145,0.4666335594972598,0.9918563548570486
0.9999999999999999,0.4823918015892739,0.9913616956213624
0.9999999999999999,0.5624875207095428,0.9896097201919714
0.9999999999999999,0.38740546400003517,0.9915557571193145
0.9999999999999999,0.509020132870145,0.9914664234440294
0.9999999999999999,0.5109971082635797,0.9902016851571352
0.9999999999999983,0.5500438237217906,0.9892951232142015
0.999852052156873,0.4101901231602736,0.9916667213763328
0.9999999999999999,0.535547104028566,0.9915920780172773
0.9999999999999999,0.45067126884929287,0.9918217570859942
0.9999999999999999,0.41420700489553264,0.9928711613747828
0.9999999999999999,0.49146914956462673,0.9910897857691647
0.9999999999999999,0.5679985877686484,0.9890977575447906
0.9999999999997878,0.4522051121042423,0.9914743674713544
0.9998683996609208,0.37126889215686715,0.9927152815247281
0.9990229889417667,0.4932244096986651,0.9905758158212361
0.9999999999999999,0.5617417467662472,0.9886703670469367
0.9999999999907337,0.33117930021049014,0.9931820306312518
0.998916987830656,0.45392638272117447,0.9917506795004143
0.9999999999999999,0.6038236230394992,0.988631380244283
0.9996464842281412,0.3272602592201033,0.9942436863425061
0.9999999999999999,0.4321575882023404,0.9924481929841557
0.9999999999999999,0.4439982801545737,0.9932093821423488
0.9999999999999999,0.42594907563678247,0.992292641147857
0.9999999999999999,0.4986985643576385,0.9901984882705815
0.9999999999999998,0.34998568744358727,0.9937217122830037
0.9999999999999999,0.6576711758628266,0.9853366522583358
0.9998456414901851,0.45320789950871826,0.9922082925014526
0.9999999999999999,0.3677320147155941,0.9932927566923765
0.9999999999999999,0.5021584851158082,0.9897159047773665
0.9999999999999999,0.6180495840604876,0.9884696510443415
0.9999999999999999,0.54382275474763,0.9907630621447497
0.9999999999999999,0.5984660027927887,0.987649633576911
0.9993242480882703,0.47680322241373607,0.9921733154947862
0.9999999999999999,0.34763844316375286,0.9932717171673533
0.9999999999999934,0.4891403418394587,0.9910861637193481
0.9999999999999994,0.5107170734879057,0.9908763959843125
0.9999999999999766,0.4213610239952608,0.993590239911676
0.9999999999999999,0.5356181239879632,0.9906715411109701
0.9999999999999999,0.5205710885061402,0.9897586432673312
0.9999999999996791,0.45430094094749496,0.991526890617638
0.9999796299630723,0.4441245976728851,0.9915205731800847
0.9999999999999999,0.4219486535942288,0.9925300565464047
0.9994536127990244,0.3146054872581737,0.9931792021114476
0.9999999999999999,0.4957075494940268,0.9920010012635234
0.9999999999999999,0.36477359268788434,0.993246991968143
0.9999999999999999,0.5072558821716934,0.9919912817926655
0.9999999999999871,0.3916805776260286,0.9921546335340301
0.9999999999999999,0.4169893571249167,0.9928769577811251
0.9999999999999999,0.3984037600946812,0.9925042957378113
0.9999999999999999,0.43949386531136314,0.9923291445363783
0.9990971991332309,0.24115732596439182,0.9938123131779745
0.9997842334076615,0.41419530788071546,0.9924216797182039
0.9999999999999991,0.41553663062889673,0.993039424839752
0.9999999999999999,0.6366520904796475,0.9868434051146573
0.9999999999999999,0.581246263640337,0.9888241216041124
0.9999999999999999,0.5691720116890694,0.9892663873300434
0.9999999999999999,0.5903245519037148,0.9876144247630206
0.9999999999999999,0.45401185515343795,0.9926588549472617
0.999335517325684,0.3355635819381712,0.9941273914300728
0.9999999999999999,0.5585153428937829,0.9892244274839509
0.9997483029160066,0.5056646623420018,0.9915662828580095
0.9999999999999999,0.5589712428495741,0.989817238898972
0.9999999999999999,0.6083527064761267,0.9879328012468892
0.9997774805359035,0.4419782685927618,0.9924609674220352
0.9999999999999999,0.5788808647933638,0.989830041037097
0.9999999999999999,0.4189815232018908,0.9930479708934353
0.9999999999999999,0.4852980239327345,0.9916782390354143
0.9999999999999999,0.5331790620396503,0.9896519652217213
0.9999999999999999,0.31191227374922675,0.9940884297727118
0.9999999999999999,0.5290194083310277,0.9902950988439793
0.9999999999999999,0.5069932338595132,0.9888647723436874
0.9999999999999838,0.5319368623030404,0.9902510305332101
0.9999999999999999,0.3927929666514546,0.992877306128114
0.9999999999997377,0.41695666572400036,0.9926106828770087
0.9999677359506449,0.49821786080013036,0.9903094890245631
0.9997048944049648,0.5233180458248345,0.9903851155255878
0.999066906477392,0.3857014630893623,0.9926861023340593
0.9999233107926465,0.33658702046710776,0.9931887248982149
0.999262247144325,0.45275214229085,0.9911948885296694
0.9999999999999851,0.5859729634655896,0.9897174452123084
0.9999999999999999,0.24703717379540735,0.9947405026410349
0.9995908403754804,0.4000982767999377,0.9921477440864157
0.9999999999999952,0.39737957695900183,0.9931406750194964
0.9997496643955248,0.45346866570052086,0.9921243915382775
0.999999999999778,0.42713565688937577,0.9932367523792022
0.9999999999999999,0.4110700331852194,0.9940406681731481
0.9999999999999982,0.3779801746066064,0.9922720483733666
0.9997870502897118,0.39887426336732207,0.9921278142975375
0.9999999999999982,0.41976418387905107,0.9928904684846485
0.9999999999999999,0.6106361894455751,0.9877337843566186
0.9995979108017915,0.4367451264407362,0.9933831656988368
0.9999999999999999,0.5743809683220041,0.989584209196562
0.9999999999999999,0.5609333360426525,0.9888472341968114
0.9992269258794368,0.3939391422893977,0.9923301097653842
0.9999999999999999,0.6113430174583506,0.9883260073722038
0.9999999999999999,0.37472070852599937,0.9933496943902881
0.9999999999999999,0.37383615674385595,0.9931880350255021
0.999319393865168,0.345673137959953,0.9939320040298828
0.9985270046475875,0.34960411969537436,0.9936023105896624
0.9999999999999999,0.4588938940282457,0.9916992678079699
0.9995376950546214,0.533492206078916,0.9910806803294164
0.9999999999999999,0.6724109342070655,0.9850385124753315
0.9999999999999999,0.35121289663046995,0.9934487471221902
0.9999999999999999,0.5255902159726759,0.9903842613289346
0.9999999999999999,0.3903931327202896,0.9922522318013913
0.9999999999990733,0.45461756318221574,0.9925126817833478
0.9999999999999999,0.5064870997507994,0.9895085057434063
0.9999999999999999,0.6232813464926878,0.9879423526869959
0.9999999999999999,0.3773108157831819,0.9933935324664878
0.9999999999999999,0.6492880299282595,0.986576295553161
0.9999999999999994,0.41632155007024135,0.9932625729225345
0.9999999999999999,0.5923212848794538,0.9886034325433026
0.9999999999999999,0.49508162270437006,0.9913437064335818
0.9999999999999999,0.6027909026667229,0.9880434496543314
0.9993571564131022,0.3893110656351726,0.9930221633880368
0.999999999999998,0.48399289311319543,0.9910779573180836
0.9999999999999999,0.6465914686060711,0.985288570996813
0.9999999999999999,0.4367083614709503,0.9920846210545744
0.9999999999989271,0.40486013670019494,0.9931728597082865
0.9999999999999999,0.5858882386665373,0.9884244348925709
0.9999999999999882,0.38389798047738755,0.9929450248614432
0.9999999999999999,0.3847400384640219,0.9934100724356585
0.9999999999999999,0.5711832908556207,0.9878024575707516
0.9999999999999999,0.4435926373186084,0.9907183207883611
0.9999999999999999,0.6029312432200601,0.9876083542807012
0.9999999999997508,0.447295828506371,0.9914936369168245
0.9999999999999999,0.4551097424621154,0.9922571810591236
0.9999999999999998,0.39396977532415073,0.9929260842170463
0.9999999999999992,0.40638922077830203,0.9923856406473764
0.9999999999999993,0.4383453704066004,0.9918021144121522
0.9999999999998849,0.48100432927239234,0.9919697932407767
0.9999999999999999,0.506166401836353,0.9895902771108857
0.9999999999999999,0.5476024244495287,0.9899913291631045
0.9999999999999928,0.5408308440266829,0.9896585076350967
0.9999777298076732,0.3777424778246651,0.9932964997958501
0.9995576645827022,0.3949900622000693,0.9926071476179105
0.9999999999999999,0.49165293642497543,0.9910544320415788
0.9999999999999889,0.40412405978307436,0.9933251901352562
0.9999999999999999,0.5753519174476415,0.9884910486244014
0.9999999999999999,0.4644179237563196,0.9919427252231848
0.9999999999999999,0.5064690172418288,0.9924588053187954
0.9998493279867535,0.4319712858312342,0.9919236825688301
0.9999999999999999,0.5579152216184042,0.9888620045284062
0.9999999999999999,0.48780529410835105,0.9913033761839039
0.9999999999999992,0.424941270835837,0.9918619712726507
0.9999999999999999,0.5468918894937216,0.988599167801579
0.9999999999999996,0.6613953109103567,0.9854539624468542
0.9999999999999994,0.5101132759988984,0.9904980050302902
0.9989202210095942,0.4655955079172881,0.9911821498663778
0.9999999999997047,0.45222437186831493,0.9911499532203527
0.9991621212154486,0.4383395731762933,0.9924632889864715
0.9999999999999999,0.5236301335167685,0.9897593624794053
0.999999999999998,0.485393368055111,0.9912278944475488
0.9999999999999999,0.45297864826912043,0.9918530591272278
0.9999999999999999,0.4859681661609046,0.9905987175250021
0.9997439349163414,0.4531631905965167,0.9918645678748391
0.9999999999999999,0.30586621706565076,0.9941570425371695
0.9999999999998697,0.49914937186514624,0.9924842032762298
0.9999999999960619,0.34649267874448464,0.9931969917286695
0.9999369036143185,0.3409614574963209,0.9937627516940438
0.9999999999999999,0.5947271793673606,0.9882486169524469
0.9999999999999999,0.558829562201641,0.9902049137680196
0.9999999999999996,0.5002567136346112,0.9911804780381052
0.9999999999999999,0.6027751353750087,0.9886440285566305
0.9999999999999903,0.4214891107996606,0.9922505311557901
0.9999999999999957,0.4447710061391047,0.9920297231381586
0.9999999999999999,0.5096505940376306,0.9914194207792102
0.9999999999999845,0.4866165870960328,0.9912623314858892
0.9999999999999999,0.5859832250230965,0.989526289040313
0.9996197251820184,0.33836714745202906,0.9928727069708132
0.9999999999998525,0.4741809122375417,0.9920391887770725
0.9993887180749941,0.29654863622543204,0.9941772126122951
0.9999999999999999,0.32134877446080695,0.9940713547743798
0.9999999999999999,0.6021485025644434,0.9861317772422454
0.9999999999999999,0.5037076667605527,0.9898444169478323
0.9996545845287663,0.5001452468499737,0.9899399612278191
0.9995298500026828,0.43789754613181253,0.9924033256183159
0.9999283051221873,0.416905205552263,0.9928815124721857
0.9999999999999999,0.34226676967570296,0.9931581127246911
0.9999999999975715,0.5153037038896708,0.9919835198129302
0.9998184850259734,0.47441709757799594,0.9920121648807696
0.9999456873819033,0.46315031894157765,0.991915792369021
0.998909485619052,0.5049283958419106,0.9908606356771199
0.9999999999999999,0.6257001906494454,0.9867609833227654
0.9995973145784003,0.33044211220193287,0.9932519508443054
0.9999999999999724,0.3811669239454322,0.9931001937572226
0.9999999999998923,0.41842777742949466,0.9920224344553951
0.9999999999999999,0.572098398969786,0.9900224398216451
0.9999999999999999,0.4421395481359567,0.9924675258081754
0.9999609003887462,0.441340463433619,0.9917818117158361
0.9999315924186527,0.49030944280502936,0.992345659620878
0.9989172862304894,0.26522191952422086,0.9936833610509394
0.999999999999989,0.3881686448891124,0.9925051878042085
0.9999999999999764,0.34901506965626466,0.993342456183434
0.9999999999999999,0.39739918571793176,0.9933843636447165
0.9994277772401036,0.3308798560963108,0.9936227106310074
0.9999999999999999,0.275684158898152,0.9944042893942936
0.9999619302959033,0.4407361971665722,0.9928266048862889
0.9999999999999999,0.5669137532206181,0.9904782782280955
0.9999999999999999,0.5776736893167069,0.9889304778446326
0.9997822813211307,0.39142420233872965,0.9930603620280933
0.9996593009651371,0.4004992128940863,0.9933895400474928
0.9999999999999999,0.6264509966925323,0.9873501547203186
0.9999999999999999,0.6464735682007128,0.9868974215727332
0.9999999999999999,0.6002101685630713,0.9880772472091969
0.9998200384549033,0.43401828736252807,0.9907915258148637
0.9999999999999999,0.482554534337119,0.9912643705722562
0.9992118635472368,0.36814290718394665,0.9941364518543724
0.9998910029142123,0.4127258160641873,0.9925926497321578
0.9999999999998893,0.4732021250714889,0.9918842427951055
0.9999999999999861,0.4811416389023071,0.9916401612369918
0.9999999999999976,0.43815794379501966,0.9927452172586684
0.9999999999999999,0.5818873999883099,0.9900863578924223
0.9987113243886384,0.375760777883056,0.9929098149030673
0.9999999999999994,0.2992588333712123,0.994159705765935
0.9999999999993503,0.5138691732335285,0.9908076809100272
0.999005773809898,0.44786498406578756,0.9930390698039446
0.9999999999999999,0.5807134460675061,0.9886428768739135
0.9999999999999999,0.5425284774432512,0.9908701185653034
0.9999999999999998,0.5295593666749712,0.9905883009638946
0.9999999999999999,0.41415309020924085,0.9930179015519893
0.9998420040334164,0.4670718215708553,0.9919442302711661
0.9999035888115825,0.3613647290120228,0.9941896209091442
0.9999999999999999,0.5249892408278984,0.9902424293985739
0.9999999999999999,0.4921151222968958,0.9898180340766125
0.9999999999999999,0.3304944753428706,0.9933997581694703
0.9999999999999999,0.5251477733621273,0.990360342013226
0.999752634129421,0.3605416124345056,0.9936831937844453
0.9999999999999999,0.4010880712874354,0.9928734849239647
0.9999999999999999,0.5056303433136603,0.9920423778842506
0.9999999999999999,0.5161704614531866,0.9906092066824881
0.9999999999999999,0.4583137770396025,0.9905872768983227
0.9999999999999999,0.7093470468585036,0.98341949159934
0.9999384123496646,0.3448028972437382,0.9943707242825588
0.9999999999999999,0.4639674338311705,0.9917563178275567
0.9999999999999999,0.5097608934807603,0.9900630124965409
0.9999999999999999,0.5161617671323677,0.9896330055724715
0.9999999999999999,0.5930165307179556,0.9889187738854207
0.9998133999743316,0.4404931080500807,0.9916315590382347
0.9995110211223809,0.3704241717697954,0.9922051690877566
0.9999999999999999,0.5927001607793956,0.9886527830413216
0.9995722709781001,0.4566028526589247,0.992688899677231
0.9999999999999999,0.5355771110299385,0.9892203894070141
0.9997746671602898,0.4025035767960138,0.9920966490724248
0.9999999999999999,0.4990679372828596,0.9920196814187241
0.9999999999999999,0.6249464222835207,0.9877309009494956
0.9999999999999999,0.5942327491351631,0.98946180652357
0.9999999999999946,0.38783798273702724,0.9928034893307459
0.9999999999999999,0.48174542514274576,0.9901243806933703
0.9999999999999947,0.5353629335296418,0.9910749348356165
0.9999999999999999,0.4406462444649619,0.9916938870960834
0.9999999999999999,0.4325924491857985,0.9926650626951535
0.9999999999999999,0.6274916106993879,0.9871599178290297
0.9999999999999999,0.4953833849078809,0.9911934800295549
0.9995083167370798,0.4985215839514869,0.9926880037958471
0.9999999999998347,0.3390681927577696,0.9934139579070882
0.9999999999999992,0.5378846659958676,0.991461195688081
0.9996721537860883,0.30716089900477694,0.9941687794601505
0.9999999999999999,0.6121264999495802,0.9889353285736124
0.9999999999999999,0.4675368690743572,0.9920987407492132
0.9997520487803925,0.4060001428492144,0.9922539600992432
0.9992532680222551,0.5173541618013503,0.9912066985625984
0.9999999999999999,0.618443550294085,0.9872876183391694
0.9999999999999999,0.5266248037347033,0.9902473071268729
0.9999999999999999,0.5001937224503085,0.9909339160139735
0.9990417747328847,0.5023923664567784,0.9907079832021999
0.9999999999999999,0.5414957115656913,0.9898053313720865
0.9999999999999999,0.5297788010096149,0.9901611092831437
0.9999999999999987,0.5092866732118385,0.9910137689167562
0.999851528666109,0.358116932153579,0.9937601419360699
0.999216303557879,0.2387549507712219,0.9950810991397216
0.9999999999999887,0.408738547283866,0.9928525445807069
0.9997729089916844,0.44529864931889807,0.9913568029139345
0.9999999999999999,0.634655260939499,0.9852825551578334
0.9986921102759961,0.4334831677343662,0.9933624057107064
0.9999999999999999,0.6411799927982348,0.9872106303533871
0.9999999999999999,0.3163918734410521,0.9941887731764887
0.9999999999999999,0.5350105046750632,0.9899383204229081
0.9999999999999999,0.6084596396871668,0.9870656120511638
0.9999999999999999,0.5878443199826785,0.9886353548587493
0.9999999999999999,0.5905485888178537,0.9887737306419874
0.9997414327318557,0.4082190016104413,0.991987215770951
0.9999999999999962,0.5335534969717493,0.9900166728611097
0.9999999999999999,0.5701581877643672,0.9891380901900084
0.9999999999999994,0.4188785392777503,0.992791122808471
0.9999999999999999,0.5464925380701257,0.9900957271377974
0.9995115035039284,0.4121592533189281,0.992621759017081
0.9999999999999999,0.5631773774583713,0.9883088266209121
0.9999999999999997,0.542866366736045,0.9909711756809725
0.9989638952362315,0.39643726745690816,0.9926702129716469
0.9992782676098498,0.46233924959982803,0.9918635780307659
0.9999379753475255,0.5164583018055007,0.9906402629772818
0.9999999999999999,0.6241782534945944,0.9875050851140097
0.9999999999999999,0.5210229702787053,0.9898371048749144
0.9999999999999301,0.4183855360859397,0.9923958248680799
0.9997321578479664,0.4217094593003628,0.9912835225482182
0.9999999999999999,0.6784209036399825,0.9849914172173336
0.9999999999999999,0.20586699131474492,0.9948176154735167
0.9999999999999997,0.5786867339209761,0.9876373584167775
0.9998170004551625,0.23143681803614163,0.9944168781887778
0.9994998588404099,0.5126669477186998,0.9909205482015734
0.9999999999999999,0.5257985254893025,0.9891579644101834
0.9999999999999716,0.5827605526621592,0.9900208073393141
0.9989779121073376,0.4477290016878259,0.9927009274704479
0.9999999999999983,0.5512312477390237,0.9899630678473297
0.9999999999999999,0.5135359604226334,0.9907630103803245
0.9999999999999999,0.5068878536018351,0.9909010616062276
0.9999999999997549,0.4459007756031406,0.9919490703255432
0.9999999999999999,0.5769024621183574,0.9874501096771356
0.9999999999999999,0.5868841329484084,0.9888931909894604
0.9999999999999999,0.5293911994408413,0.9902761684240327
0.9999999999999999,0.4443740776355371,0.9928908105545787
0.9992912840189703,0.3583826653389784,0.9927627970153869
0.9999999999471316,0.43736825062748985,0.9918943280028453
0.9999999999999999,0.4943896538988134,0.9905024179572378
0.999678000432145,0.4871839086261899,0.9911558981490742
0.9999999999991832,0.3465824916131666,0.9932789449772694
0.9999999999999999,0.49295676549418943,0.9912924780525458
0.9999999999999408,0.47837598506785406,0.9915788888233589
0.9999999999999999,0.4492165790874931,0.992394795032557
0.9999999999999999,0.5669862688700703,0.9905627136587597
0.9999999999999999,0.5497116807741351,0.9896668336688246
0.9999999999999992,0.5786420032649915,0.988999923396355
0.9999999999998995,0.24449925769387834,0.9946962558293009
0.9987846193791818,0.3448066028860935,0.9938260052710706
0.9999999999999999,0.5185526081200581,0.9912669745584093
0.9999999999999999,0.6002118901782403,0.987805402196821
0.9999999999999999,0.6423691465091952,0.988624265913246
0.9999999999999999,0.6143696277577112,0.9874764188063092
0.9999999999999939,0.5692485151743568,0.9904987161741636
0.9999999999999996,0.556552803569261,0.9884438115517906
0.9999999999999999,0.5097768860624116,0.9915752683050432
0.9989659337795016,0.4414778110579241,0.9921638818302294
0.9999999999999999,0.49817882030892313,0.9906474847335291
0.999999999963653,0.3797813628355361,0.9925419740060034
0.9999999999999999,0.40054270010690796,0.992886879667443
0.9999999999999999,0.5357956476833242,0.9889619009754711
0.9999999999999991,0.5288636176224277,0.990118252859643
0.9999999999999999,0.4861692210323184,0.9904394527764405
0.9999999999999987,0.47080326900626135,0.9912759047930156
0.9999999999999999,0.49420563631837117,0.9915922795960362
0.9999999999999997,0.4216396240746531,0.9923300871102211
0.9997776732765168,0.500367799565529,0.9910461818397371
0.999999999999999,0.21935356147186094,0.9948309614099319
0.9999999999999999,0.5710216022778658,0.9878439679673967
0.9999999999999999,0.42685191673203976,0.9926487208691298
0.9999999999999968,0.35567159564656065,0.9936086222795066
0.9999999999999999,0.5693717039033194,0.9906288923835529
0.9999999999999999,0.5720583183476472,0.9888909559917342
0.9999999999999999,0.5324195862784563,0.9900793268676216
0.9999999999999994,0.27606099763530306,0.9943311632864271
0.9999999999999994,0.4093384224779466,0.9928123962673888
0.9999999999999978,0.5084160370697899,0.9899759021489781
0.9999999999999999,0.40264237496732536,0.9931255077200041
0.9999836551626126,0.48463429240670225,0.9904063334357173
0.9999999999999999,0.4201803382614455,0.9922008001668426
0.9999999999999999,0.45659143557428805,0.9930446333864819
0.9999999999999999,0.4814050142864742,0.9898291752857781
0.9999999999999999,0.5145237069164503,0.9908716313811388
0.9999999999999999,0.5578843215885589,0.9894441112982677
0.9999999999999999,0.32090990433894334,0.9931964541163941
0.9994153826889614,0.3811478078397065,0.9928259676014961
0.9992516944607897,0.3486807429407033,0.9927777453215268
0.9999999999999999,0.44888782897967316,0.9926559189143646
0.9999999999999999,0.5568258216256636,0.9899645313346925
0.9999999999999999,0.47300164794719196,0.9915258566983074
0.9999999999999993,0.6176572429828748,0.9874940527304642
0.9999999999999999,0.40444015332429084,0.9925924476434667
0.9999999999999911,0.5290628153436239,0.9897503833423662
0.9999999999999999,0.4200545602936759,0.9916092589596234
0.9999999999999994,0.3892472959636041,0.9933416703005439
0.9999999999999999,0.5246016860048843,0.9913135390500715
0.9999999999999976,0.5247711101071098,0.9913348208733126
0.999999999999982,0.372523683939243,0.9931532788229187
0.9999999999999998,0.38259514922060284,0.9934924294987872
0.9994484982857454,0.4371431311971615,0.9918015936983909
0.9999999999999988,0.5254723941211493,0.9883964284249859
0.9999999999999999,0.5414469110134137,0.990511142667365
0.9998634665369187,0.342739384734661,0.9936561709406525
0.9999999999999999,0.4546202443013118,0.9926452798038817
0.9999999999999999,0.43801552044955494,0.9920953450335822
0.9999999999999999,0.48563514456025275,0.9920370111534702
0.9999999999999845,0.4067452771035397,0.9923008348176272
0.9999999999999999,0.5427334709595762,0.9898580659914904
0.9999999999998485,0.4997067611763304,0.9912662082268685
0.9999999999999999,0.6741955166823035,0.9854979398167335
0.9999999999999996,0.541950244712667,0.9915830527592283
0.9997995620620328,0.40056302290363505,0.9928511779015243
0.9999999999999611,0.5071702092802262,0.9907547195204891
0.9999999999999999,0.6080080937704735,0.9866387013824063
0.9999999999999999,0.5637070262300015,0.98815882150096
0.9999999999999999,0.49961051023595315,0.9909322816723669
0.9999999999997959,0.4904877057888415,0.9914016388263651
0.9998973589102522,0.4405066544922592,0.9902946398827837
0.9999999999999999,0.5344411542826064,0.9898222585429769
0.9999999999999999,0.5645903594827523,0.9901471354777285
0.9999999999999659,0.3807861621924336,0.9930260974846038
0.9997428393762087,0.4059557512380216,0.9930170134933589
0.9999180859365047,0.4985092332533368,0.9921479257460851
0.9999999999999999,0.39474844429731054,0.9926090911440127
0.9999999999999999,0.5429790442933492,0.9898252243285989
0.9998115350637464,0.46547755169182425,0.9906252373487474
0.9999999999999999,0.4381613129537558,0.9929969462690544
0.9998463576415426,0.5292616589495239,0.9903532701828326
0.9999999999999999,0.39486507049702857,0.9923263332171505
0.9999999999999999,0.3981016813207467,0.9924945082452568
0.9995414410139787,0.4345330459669076,0.9927403233211218
0.9999999999998122,0.4267885762633367,0.9923536115050212
0.9999999999999999,0.5524491446199422,0.9896340467009945
0.9994745507893,0.4666411964504109,0.9913319157588496
0.9999999999999999,0.5741515006713158,0.9899213071952214
0.999999999999987,0.3135180256661245,0.993781162927003
0.9999999999999999,0.5874789296284393,0.9883052394636697
0.9999793244864892,0.48684386791913575,0.9920816705500983
0.9999147919478213,0.48563058609209486,0.9917301378883433
0.9999999999999999,0.6862864529724223,0.9828486514916532
0.9999999999997563,0.46441923615674124,0.9914123934147422
0.9999999999999999,0.4675091663093746,0.9917848506658477
0.9999999999999999,0.4648840559681572,0.9918716885562003
0.9999999999999999,0.4231182686002368,0.9927064487685393
0.9999999999999999,0.5695063023202795,0.9886119303433551
0.9999999999999992,0.4758610072587673,0.9921841223078638
0.9999999999999994,0.33512678436103427,0.9933019112598837
0.9999999999999999,0.6370175386886178,0.98719459989904
0.99936364917634,0.30586429217061484,0.9943566322899895
0.9999999999999999,0.5550396883651018,0.9887041369118634
0.9999999999999999,0.5456488181856306,0.9902703673660692
0.9999999999999999,0.41756881460012846,0.9928459447062523
0.9999999999999999,0.6110396344296962,0.9865391985537602
0.9996246088201018,0.318272312374994,0.9929432579925634
0.999248579745861,0.363690248994972,0.9925677996350873
0.9999999999999999,0.5157548061131573,0.9910360626558795
0.9999999999999873,0.5103799635757128,0.9911674451709156
0.9999999999999907,0.5655025371919314,0.9891771282038456
0.9999999999999999,0.5696858225826664,0.9883921629060737
0.9999999999999999,0.46954948846852557,0.991156466183029
0.9999999999999999,0.4779789824184371,0.9900528293154657
0.9999999999999886,0.3243507974970208,0.9931668243358199
0.9999999999999999,0.5809860836578826,0.9885119764172384
0.9999999999999999,0.564757356218975,0.9899450813277387
0.9999999999999998,0.5965394904270612,0.9870767441570679
0.9999999999999999,0.5663751554628574,0.9896016573657309
0.9998674663045666,0.45029402738815766,0.9915407194390017
0.9996742299284648,0.3825358024152477,0.9925743174827689
0.9999999999999999,0.5117740607687514,0.99202512325011
0.9990830113723304,0.5249892291121584,0.9905963153472078
0.9999999999999999,0.5472836804246506,0.9898930949713594
0.9999999999999999,0.4860230718224869,0.9918258793883415
0.9999999999999999,0.48543519213966907,0.9911923346120517
0.9999999999999999,0.5574772810089914,0.9894556363616558
0.9997313688117723,0.5226512764862539,0.9915111675400485
0.9999999999999999,0.2677790528071706,0.9938111514479165
0.9999999999999318,0.48928078978763373,0.991805700138969
0.9999999999999997,0.2546499279749292,0.9943200223461354
0.9999999999999999,0.44016291626464843,0.9924045273123462
0.9999999999999999,0.4422572327888455,0.9929922385985044
0.9997335688576356,0.3322132466297489,0.9942727796226025
0.9999999999999999,0.4348961312375962,0.9922461169498101
0.9999999999999957,0.5239537410495785,0.990488977348068
0.9999999999999999,0.3581516699263979,0.9935344761118791
0.9999999999999999,0.5512530598321926,0.9912170070002483
0.9999999999999999,0.5186579174368957,0.990364388668905
0.9999999999999999,0.3643612158794352,0.9933358779062216
0.9999999999999999,0.5307082280166043,0.9903176972668124
0.9994997905886296,0.34105150092861986,0.993188853108633
0.9999999999999999,0.5143010514286529,0.9898806700127628
0.9999999999999999,0.5147966665939098,0.9902569646536479
0.9999999999999999,0.5157126687835638,0.9903632759793641
0.9993309101113098,0.43960089833140414,0.9924500119164698
0.9999999999999999,0.5772847995719598,0.9896134950472452
0.9999999999999999,0.26760822489640845,0.9940084813814176
0.9999999999999999,0.4650638959666667,0.9910168922521712
0.9999999999999999,0.5343412006997725,0.9898366338767451
0.9999999999999999,0.49620116694047606,0.991809773786422
0.9999999999999999,0.5832742635199575,0.9882900355202549
0.999962437910236,0.35911320325269236,0.9926253089958063
0.9999999999999999,0.47795198347267753,0.9919629132831158
0.9999999999999999,0.2958489056410382,0.9939383730940571
0.9999999999999999,0.6156976046292402,0.9874332319889203
0.9999999999999999,0.5255051965232508,0.9915154806503238
0.9999999999999999,0.42534470332181545,0.9932676518419084
0.9999999999999999,0.5342641058713852,0.9892397876876727
0.9999999999996091,0.47538632890605703,0.9915143997885512
0.9999999999980627,0.47844965803382256,0.9909831196734608
0.9999999999999915,0.4223539281671819,0.9931710519368533
0.9999999999999998,0.6687088246156785,0.984861546186695
0.9999999999999999,0.4995216404249464,0.9911789427437327
0.9999999999999913,0.5389313178860461,0.990297610662084
0.9993059023116292,0.4386838268287212,0.9932726740881539
0.9999999999999999,0.5583900150981141,0.990797102329171
0.9999999999999991,0.5021664715661731,0.9906736672036314
0.9999999999992805,0.4012441718361788,0.9926729283379101
0.9999999999999999,0.448615901195218,0.992065698828616
0.9999999999999999,0.6528837363747073,0.986901514404849
0.9999999999999999,0.5362626149489574,0.9892897131368945
0.9999999999999999,0.3531114204445684,0.9928621780841147
0.9999999999999999,0.5455918646380981,0.9886994135268137
0.9999999999999999,0.5035078523700471,0.9905147927690258
0.9999999999999055,0.4692875466806551,0.9907298356133647
0.9994514171618007,0.27856192472892793,0.993906627617377
0.9999999999999999,0.550907880386375,0.9898832547970327
0.9992529759752686,0.41501993524270664,0.9924919321216042
0.9999796762974458,0.4888001820438157,0.9912091526186251
0.9999999999999999,0.5060836889929532,0.9917965138363773
0.9999999999999999,0.5677330892630177,0.9886494182601004
0.9999999999999999,0.529252957551539,0.9892195729717473
0.9999999999999999,0.5430410961783853,0.9895089911104008
0.9997955203737033,0.4504449743205144,0.9919983015842925
0.9992459656774083,0.3668963299381649,0.9926733099137727
0.9992143496389138,0.4211761575718328,0.9926832303793961
0.999640246926048,0.3805145037583887,0.9927470595397717
0.9994063444624462,0.35911706222735756,0.9925163224462711
0.9999999999998765,0.2893437134232072,0.9938570100757681
0.9994395343270386,0.49375917006971337,0.9907832162317088
0.9999999999999999,0.6883783012492349,0.9832337577921736
0.9999999999999999,0.3698428892369884,0.9925963280157379
0.9996161781903128,0.4632402389947812,0.992174794909031
0.9999999999999971,0.5246826040970715,0.9884939831886099
0.9999999999999999,0.4626084657318071,0.991582931360154
0.9999999999999999,0.42391265830494396,0.9918546388476234
0.9999999999999999,0.5817293077157074,0.9897519738653549
0.9999999999999997,0.4395049056661044,0.9923017434702305
0.9999999999999999,0.42662105708796333,0.9925264408656511
0.9999999999999999,0.4175249362618536,0.9930677982596553
0.9999999999999999,0.5554543208895721,0.9901230229046895
0.9996745519762987,0.3807202625069202,0.9936409843989651
0.9999999999999986,0.34333563826090896,0.9932909809032614
0.9999999999999999,0.6222536701471217,0.9880723708311989
0.9991798149919235,0.2717446124964854,0.9938361263188331
0.9997337748196404,0.5062108454686091,0.9906666647023075
0.9999999999999999,0.5871584433083983,0.9891780793335878
0.9999999999999999,0.5094752338793709,0.9917334431223072
0.9999999999999998,0.4870013373867952,0.991216141026962
0.9999999999999999,0.4854899511776582,0.9914762196430342
0.9998712232111572,0.4225906801889632,0.9921265619482047
0.9999999999999999,0.4545750948530728,0.9916170485063651
0.9999999999999999,0.5221910771204484,0.9910710476592912
0.9999999999999999,0.5332399056025625,0.9905979146311488
0.9999999999999999,0.3885343243899248,0.9933404098222448
0.9999999999995932,0.4181873529991598,0.9926814406720567
0.9999999999999996,0.38162803045489496,0.9936964519096517
0.9999999999999999,0.5974555553343638,0.9889446973833567
0.9993801936365958,0.42050361459144114,0.992889529796829
0.9999999999996372,0.49377972517561064,0.990577052121549
0.9999999999999999,0.4239378126015987,0.9923601227412269
0.9999999999999998,0.5736254906706204,0.9910109542351812
0.9999999999999999,0.5575230320651365,0.988203351802199
0.9999999999999999,0.43515377557179546,0.9923263673140865
0.9999999999999999,0.6079726099950378,0.9887837225559521
0.9999999999999999,0.5036945421969105,0.99031738477883
0.9999999999999999,0.5560767972390146,0.9904294857040011
0.9997521616800574,0.4352401772476235,0.9928579669021993
0.9999999999999993,0.5132868130844895,0.9904882173082066
0.9999999999999999,0.611703900572352,0.9871624580746778
0.9999999999999988,0.47096570569818325,0.9914972569292458
0.9999999999999999,0.559083216503402,0.9881005068920693
0.9985958780241246,0.39846555352185886,0.9925822284970192
0.9988969679651599,0.3680402891296089,0.9926808137503392
0.99958658915559,0.31078641632239595,0.9931700973898971
0.9999999999999972,0.6696635729836663,0.985465557422763
0.9999999999999999,0.5520568164423313,0.9890464249833717
0.9999999999999972,0.4684218131253538,0.9921037491878665
0.9999999999999003,0.30703216671919636,0.9937032691560842
0.9989758519151437,0.26227206370577677,0.9939056686975773
0.9999999999999999,0.365647549689202,0.9933741641753268
0.9999999999999999,0.552576405795604,0.9889728348618713
0.9999999999999999,0.3954902138551353,0.992719810058968
0.9992540965896478,0.40441950609753263,0.9930389791886157
0.9999999999999684,0.45199591662923405,0.9909019814687396
0.9987836948774563,0.4799119687622689,0.9909222662526052
0.9999461454321108,0.41259035724099463,0.9932359911252068
0.9999999999999999,0.5673444994790207,0.9888342873126793
0.9999999999999286,0.39391272313387204,0.9933385326419485
0.9999999999999999,0.48341091099981265,0.9911551808149534
0.9999999999999999,0.5880292032783028,0.9884204392595531
0.9999999999999999,0.6506170394350828,0.9859376977377471
0.9999999999999999,0.4598010762708354,0.9915618345295931
0.9999999999995651,0.3451199079426291,0.9938687809903259
0.9999999999999999,0.20991176963103408,0.9944436601919509
0.9999999999999997,0.3625877990548086,0.9922781436824256
0.9999999999999999,0.48337174950033446,0.9920661596814087
0.9996378394167181,0.434012949654304,0.9919554244273748
0.9999999999999963,0.47819872978737893,0.9910361008305342
0.9990821075311939,0.37920719334854075,0.9927083406867505
0.9999999999999999,0.4752156141256063,0.9915433878974157
0.9999999999999999,0.4545652315399276,0.9908874894545191
0.999999999999971,0.26278202075642976,0.9940364874278707
0.9999999999999999,0.5648124584657155,0.9893897387436946
0.9999999999999999,0.6635560386963388,0.9847384326206918
0.9999999999999775,0.5019200079999068,0.9919985473205861
0.9999999999999999,0.6164870552914381,0.9887672091699232
0.9999999999999999,0.49614992716256034,0.9915161602720916
0.9999999999999999,0.5293938194721908,0.9905175386039734
0.9999999999999999,0.6086609962007845,0.9869956935761108
0.9999999999999999,0.43152289166314955,0.992441700971345
0.9999999999999997,0.386312016534149,0.992936416127943
0.9999999999999978,0.5264914536016432,0.9897480171590275
0.9999999999999999,0.3955667009185607,0.9928464560343048
0.999034966896371,0.3322173895151616,0.9932986445035318
0.9995802069102889,0.5113532717725539,0.9907082318032739
0.9999999999999999,0.6323278275866647,0.9881904428798312
0.9999999999999999,0.5690405580447168,0.9889370088939025
0.9999999999999999,0.5477782871234449,0.9904724802124752
0.9999999999999999,0.5505014678668895,0.9899183666145309
0.9986878815232819,0.3683079716639406,0.9929472238159668
0.9997658701836571,0.5232985469304863,0.9900946014979718
0.9999999999999999,0.611454077210823,0.98829899602079
0.9999999999999999,0.46878376432772556,0.9901847093595371
0.9999999999999999,0.520939858989401,0.9902180663308114
0.9999999999999999,0.4979525181443779,0.9904041410288722
0.9999999999999986,0.5553141222969279,0.9892212317372568
0.9999999999999999,0.501547955623765,0.9904431864059228
0.9998905032390536,0.37001482376039985,0.9928647669868855
0.9999999999999999,0.5684054022184297,0.9886241561483269
0.9996925103232155,0.39179210090529676,0.992633777810283
0.9999999999999999,0.46895408745714645,0.9925265065315918
0.9999999999999999,0.5049828257777269,0.9920430324665025
0.9999999999999999,0.46928692812638806,0.9912736742991655
0.9999999999999999,0.5401941286731495,0.98993537402534
0.9999999999980579,0.35283130228960297,0.9930995867500403
0.9999999999999999,0.5838717355852153,0.9881782022951812
0.9999999999999999,0.5420826701339784,0.9899778214911835
0.9999999999999981,0.523786675478362,0.9904287217376849
0.99916623187322,0.40928311990970334,0.9934540198126923
0.9999999999999999,0.5535101705062172,0.9890658221735504
0.9999999999999999,0.5682985993724037,0.9894628507953805
0.9999999999999999,0.45632528021161933,0.9920982928374141
0.999999999999999,0.5301357749845612,0.9902704346345358
0.999164753821399,0.28508750334054866,0.99288485115021
0.9999999999999999,0.4600206577755359,0.9913118441915679
0.9992973418771598,0.34372959744460396,0.9941336370920437
0.9987976983363198,0.41871160009894604,0.9933309884827088
0.9999999999999999,0.4950278750269984,0.9909423474713561
0.9999999999999999,0.5425458636897807,0.9906619369358906
0.9999999999999999,0.3999723417445516,0.9933370113491407
0.999615796772959,0.39771109429040974,0.9930007586805083
0.9999999999999999,0.5211835191516817,0.9888670886692525
0.9999999999999999,0.45424527049364455,0.991868743641854
0.9999999999999222,0.3383410879141837,0.9933483607717968
0.9999999999999996,0.3481399008897615,0.9935740528071909
0.9994599910237028,0.3606987474682877,0.9938402670475307
0.9997917537551654,0.43044144254335726,0.9926155558956228
0.9997461356569279,0.423340632391696,0.9925377706950419
0.9999999999999999,0.5729324615566203,0.9885976943172597
0.9999999999999999,0.5166910765722663,0.99012322937714
0.9997185732142416,0.3820723284418421,0.9937063826059382
0.9996366201635704,0.2853850522780034,0.993222693277377
0.9999999999999999,0.47627050707457375,0.9915956226602416
0.9999999999999999,0.6258583919904794,0.987336032839005
0.9997894905450271,0.4790643756688927,0.991511792191967
0.9999999999999999,0.4793722669139363,0.9916282528911299
0.9999999999999999,0.5356386705914127,0.9905110057739862
0.9999999999999999,0.3959336247874411,0.9929949544178908
0.9999999999999999,0.4870255821571106,0.9910662122586464
0.9999999999999999,0.5848013751017715,0.987526198507531
0.9999999999973047,0.5148155706567584,0.9910403143213106
0.9999999999999999,0.5770518697823761,0.98853411684465
0.9999999999999917,0.25838519657215925,0.9946692033351786
0.9999999999999986,0.5500105343706033,0.9893997323387446
0.9999999999999999,0.5810694286612422,0.9885920036166534
0.999756646047398,0.41553748410952046,0.9928576636243289
0.9998276851598573,0.48359044138653473,0.9919083836721339
0.9999999999999993,0.5754885224722209,0.9899986024752238
0.9999999999999999,0.622949118926612,0.9875325923746758
0.9999999999999983,0.36859695677144083,0.9934702481121847
0.9999999999999999,0.474918403940267,0.9912864500891994
0.9999999999999999,0.5495839293684455,0.989198146343882
0.9999999999999999,0.45933365740889204,0.9919459946398406
0.9999999999999999,0.6684786631335118,0.9841489888470023
0.9999999999998753,0.402330293674189,0.9915182268329038
0.9999999999999999,0.5956524889431482,0.9887870512212978
0.9999999999999999,0.5910605233925552,0.9891829558338886
0.9999999999999999,0.5001797433666652,0.9904637524441362
0.9999999999999999,0.6328124106978832,0.9845905695158477
0.9999473349249602,0.4001206981796253,0.9919390278584514
0.9999999999999999,0.5558492972102451,0.9887307871090678
0.9999999999999999,0.2616817929132494,0.9939644044822195
0.9999998007787573,0.43917090073953874,0.9914928259103915
0.9989659789086857,0.3533619138094741,0.9932401051756318
0.9994763982186968,0.4731944342565343,0.9914468074313256
0.9999999999999999,0.5085926552268598,0.9912961279516693
0.9995777722148798,0.2897790246732886,0.9945369959269831
0.9998701563554004,0.24354583605524185,0.9947144870066414
0.9994289057616663,0.34681789455652867,0.9936561898621621
0.9999999999999999,0.3803910610856324,0.9924765149842418
0.9994783310377736,0.4938325270045891,0.9909273649671115
0.9999999999999999,0.5010634805211366,0.9912361498008421
0.9992879620852838,0.44073920255421734,0.9916619751070732
0.9999999999999999,0.5375903675848671,0.9908089675303894
0.9999999999979878,0.5026766432835692,0.9905437000045855
0.9999999999999997,0.7102710601194481,0.9820340288132582
0.9999999999999999,0.5252436047664766,0.9897727240449141
0.9999999999999999,0.6658123139066077,0.98351048309251
0.9997534580994215,0.5001433536607919,0.9913287751786907
0.9994096545626812,0.4033826076851373,0.9924003214723965
0.9999999999999999,0.5983510502301309,0.9876599046006684
0.9999999999999999,0.5448945059185648,0.9898559132083417
0.9999999999999999,0.6920981164307947,0.9846828989933062
0.9999999999999999,0.4563438279495188,0.9926148162930797
0.9999999999999966,0.501602818922029,0.990690109134864
0.9999999999999999,0.564704896996712,0.9886687418800728
0.9999999999999999,0.47687835958098196,0.9911829604959121
0.9993726757911392,0.3846435090354969,0.9933057697762125
0.998782202288385,0.2950297477802607,0.9937987359675453
0.9999999999999999,0.5801182032321964,0.98990339321043
0.9999999999999999,0.3988606559340928,0.992495078152475
0.9999999999999999,0.6126777441852392,0.9871410855689753
0.9999999999999999,0.3848469485968057,0.9923495476151301
0.9986988397974951,0.26513937340319693,0.994106320087868
0.9999999999999999,0.3869692565186156,0.9928681431199096
0.9999999999999999,0.6666448585352571,0.985936702855107
0.9999999999999994,0.527777238393014,0.9909947396115915
0.9999999999999999,0.5175270598974211,0.9903546938578726
0.9999999999999999,0.6418900752887706,0.9869250689754622
0.9999999999999999,0.404161669301007,0.9924649348617567
0.9999999999999999,0.2561867688168667,0.9947064962609654
0.9999999999999214,0.47777067969081083,0.9924042814270149
0.99970720367986,0.30453635599724427,0.9939827628311643
0.9999999999999963,0.3914674534166152,0.9929896960591417
0.9995613395735755,0.3609558763868654,0.9924700198664675
0.9999999999999994,0.49142202234351867,0.9916008206886432
0.9999999999999999,0.5734147111403927,0.9901827313996847
0.9998777520457519,0.5051521947049183,0.9915461188915765
0.9997318405132484,0.45789590775786315,0.9928746882530004
0.9999999999999999,0.4374621690768625,0.9916490489202784
0.9999999999999463,0.2364794943957421,0.9943385499033045
0.9999999999999999,0.5820201481294474,0.9903802904997588
0.9999999999999999,0.4650042443416779,0.991612134276241
0.9999999999999999,0.4460970012152895,0.9923538948386502
0.9999999999993182,0.5148358517765375,0.9896273809961098
0.9999999999999998,0.5368161485132817,0.9907600389509678
0.999999999999926,0.3809311912573352,0.9923371089485394
0.9995295859921227,0.38383976710127843,0.993647563503358
0.9999999999999999,0.39448620931553124,0.9925489399308637
0.9999999999999999,0.48788604288084586,0.9923740596186209
0.9999999999999999,0.476129649344605,0.9912734659390331
0.9999999999999998,0.47877611771780676,0.9908491293320529
0.9999999999999999,0.6369344748149003,0.9855238810128357
0.9999999999999979,0.4633850345781013,0.9923855619464608
0.9999999999999999,0.2195992502556591,0.9946209115551207
0.9999999999999999,0.6332108806236936,0.9862650890513049
0.9999999999999999,0.5715402691427616,0.9886593905948982
0.9999999999999999,0.576188337972437,0.9887628451466611
0.9999999999999999,0.30847889763198727,0.9937105198925904
0.9999999999999998,0.5715515354547127,0.9887062606170626
0.999999999999932,0.5010350403669168,0.9918958513182019
0.9999999999999999,0.3366846331193639,0.9931897198759573
0.9994393667990431,0.4353827286502842,0.9923635080916994
0.9999999999999976,0.6675030653904233,0.9852365025426782
0.9999999999995357,0.3965516831750754,0.9935963659253643
0.9999999999999999,0.45916591818703717,0.9920505925539331
0.9999999999999999,0.44328271579801487,0.9919779025801444
0.9999999999999999,0.6320998143572661,0.9887845816062487
0.9999999999999999,0.4847098062486531,0.9921285838040452
0.9998700766859876,0.3332416450599984,0.9937482073783507
0.9999999999999999,0.5918422866406587,0.9892298884461953
0.9999999999999999,0.5419565905791381,0.9909003229789302
0.9999999999999717,0.48643226695969516,0.9916447997537192
0.9998338575328113,0.3678128464188453,0.9935639177893317
0.9999999999999858,0.5619300042808524,0.9911999798952
0.9999999999999999,0.35715316321805896,0.994654317006618
0.9999999999999999,0.597588572102765,0.9896185304511399
0.9999999999999999,0.5710256074161167,0.9871229474790529
0.9993054214849654,0.425260551227606,0.991794805559577
0.9999999999999999,0.5106082605676578,0.9903206299961648
0.9999999999999295,0.4878615991382553,0.991864896429314
0.9993025977078464,0.3834311533058683,0.9931660295120986
0.9999999999999809,0.3287442114928893,0.9940686607284693
0.9999999999999999,0.5440857262977851,0.9898426729518832
0.9999999999999999,0.5342099532986161,0.9899227468255876
0.9999684038413359,0.4597629184263387,0.9912340023135567
0.9999999999999999,0.5832586003197504,0.9889600951295314
0.9999999999999999,0.531763232500282,0.9901505187207037
0.9995522090407266,0.35564747058485074,0.9940377067264581
0.9999999999999999,0.2641408161784671,0.9945021051882798
0.9999999999999999,0.47465698866258077,0.9912234665245564
0.9999999999999929,0.4891253236935242,0.9904762967969027
0.9999999999999277,0.38238706201457706,0.9929033597358832
0.9997606637430343,0.5067512409393229,0.9925917676923096
0.9994055000477235,0.4046418450312633,0.9924073963906743
0.9999999999999999,0.6076782551564094,0.9881922842814002
0.9999999999999999,0.4223344661018452,0.9928932067929287
0.9999999999999999,0.44447598826327817,0.992424925594736
0.9999999999999999,0.5348818112840587,0.9910137110520166
0.9997079179440493,0.463538646136979,0.9908340928631888
0.9999999999999961,0.47952389110489896,0.9907725098129055
0.9999999999999999,0.52852633388239,0.9916294295284518
0.9999999999999999,0.3653710464272385,0.992831283787672
0.9999999999999957,0.44291926497136563,0.9923556713673325
0.9999999999999999,0.6184995967400228,0.9866481904861936
0.9993183041971245,0.3493229334281503,0.9930345921529816
0.9999999999999999,0.5543309381526872,0.9888470234188326
0.9999999999999999,0.5499650060501265,0.9893405503960386
0.9999999999998521,0.4608733237184911,0.9923779030631653
0.9999999999999999,0.5387301450485572,0.9899234126226475
0.9997482744383179,0.48930779453888146,0.9921353865260695
0.9998657845148473,0.48036734707906337,0.9915971802336196
0.9999999999999947,0.3608616806610064,0.9934509303019188
0.9994194824432652,0.4053603933591573,0.9920173055666015
0.9999999999999999,0.5699357893327305,0.989822692275974
0.9999999999999999,0.5190080697715177,0.9902835934160371
0.9999999999999999,0.5196207412498777,0.9899071100409691
0.9999999999999636,0.4212657241847693,0.9926138418723024
0.9999999999999999,0.4990011348041528,0.991037270441486
0.9992103358704115,0.4815833819527147,0.9909434438008744
0.9999999999999999,0.4380161141964515,0.991625128099129
0.9999999999999999,0.3207153105719654,0.9942197726796311
0.9999999999999999,0.5428667318919308,0.98942415586565
0.9999999999999999,0.48339469705041016,0.991579299184221
0.9999999999999999,0.5566124205723527,0.9906646098193683
0.9999999999999999,0.5398119520128989,0.9898501522887895
0.9999999999999999,0.6008798609280365,0.9871599773872438
0.9999999999999999,0.5316835741528729,0.9907664727535151
0.9999999999999999,0.6295185424886347,0.9862311813900638
0.9999999999994613,0.39680231358803875,0.9922181077644154
0.9999999999999999,0.40064540065246995,0.9927866224036784
0.9999999999999999,0.47363119582112156,0.9915255127153401
0.9990822920878646,0.5174857976117975,0.9905373683585574
0.9999999999999377,0.3714757400903788,0.9931342482996737
0.9999999999999999,0.46967212472434594,0.9919528505957482
0.9999999999999999,0.4911941818139325,0.9921224538876429
0.9995974281328996,0.2847656865032552,0.993425246049182
0.9999999999999999,0.4818911283768621,0.9910799968944096
0.9999999999999999,0.6304047543270627,0.9867803304226752
0.9999999999999479,0.29397626830136897,0.9945025823988634
0.9996588694500563,0.4924769665095598,0.9910070714238308
0.9999999999999999,0.36191892047468094,0.993208047682536
0.9999999999999999,0.5237132429137689,0.9909099972919697
0.9999999999999816,0.46512550190530383,0.9910867396270105
0.9999999999999998,0.4349839640813625,0.9924240409573627
0.9992201518806769,0.42696595869948767,0.9929919217239618
0.9999999999999983,0.3850741273554686,0.9919699713726425
0.9998841497417905,0.24002297398939532,0.994991483460399
0.9999999999999997,0.4637912712907734,0.9919260907087498
0.9999999999999566,0.438157411348209,0.9915024681526081
0.9999189283023158,0.2865384480824401,0.994485751649005
0.9999999999999999,0.5844102062719739,0.9891543285316329
0.999999999999949,0.45907609586287823,0.991094188134365
0.9999999999999998,0.41332741775726617,0.99315606168536
0.9999999999999608,0.4180634261864219,0.9912194142105775
0.9999999999999999,0.4522120185558339,0.9924035530159054
0.9999999999991698,0.5216609616863169,0.9910374902924488
0.9999999999999151,0.4765189250848735,0.9907781181294716
0.9999609666525874,0.34834350549383153,0.9931761917625702
0.9998522800325309,0.44348389280385836,0.9926831502825276
0.9999999999999999,0.5426959524261362,0.9889889301127548
0.9995041805178432,0.35569271909203065,0.9931713981000913
0.9999999999999817,0.3711919220907927,0.9930472788100769
0.9999999999999999,0.3067091540134892,0.9936667292423308
0.9999999999999999,0.575017955487709,0.9882235410099534
0.9999999999999999,0.49044181590383423,0.9908770902430999
0.9999999999999999,0.5428125912430489,0.9898514221647988
0.9996173174037737,0.3866953165006101,0.992037064765988
0.9999999999999937,0.5349568839345006,0.9906188734141853
0.9999999999999999,0.573476425199036,0.9894184613991068
0.9999999999999999,0.5268729865784576,0.9905768493594264
0.999999999999999,0.46946837021048515,0.9913086311519936
0.9999999999999963,0.4217783823482982,0.9912032707050205
0.9999999999999999,0.5987306687307388,0.9898951210796952
0.9999157231091796,0.4651398772952146,0.9925702185389302
0.9999610422317816,0.4253518353107595,0.992617091124787
0.9999999999999999,0.505714923998243,0.9915132792605236
0.9999999999999996,0.30272638372084026,0.9936944488692393
0.9999999999999982,0.5903515268874748,0.988659539663575
0.9999999999999999,0.5068080544426147,0.9917927072402388
0.999999999999865,0.33714079176150186,0.9938952623820357
0.9999999999999999,0.5072242322347624,0.9906903007573322
0.9999999999999999,0.47358362813310345,0.9917256116930061
0.9999999999999999,0.4966246670283624,0.9892354794204969
0.9999999999999923,0.3599313917803332,0.9934671931088687
0.9999999999999999,0.4748679744116819,0.9911514971971864
0.9999999999999999,0.6078791587384365,0.9894881142209248
0.9988865489596093,0.35787098777243037,0.9929799585520026
0.9997750966934459,0.5049835326995932,0.9906605989711927
0.9999999999991666,0.48173009003417566,0.9921564837042357
0.9999999999999999,0.5276795528691323,0.9905300330440958
0.9999999999984184,0.4454905352961945,0.9929292715514061
0.9999446881533556,0.5228714388412812,0.9893246351945314
0.9999999999999996,0.5628570943547113,0.9880103809267419
0.9999999999999816,0.4943050099287554,0.9915011881627748
0.9999999999999999,0.5271306076450556,0.9909923770663122
0.9999999999997952,0.5516865093813865,0.9909101515414885
0.9999999999999999,0.4056887251277246,0.9921997337393483
0.9999999999999949,0.41060850786622355,0.9930860631351608
0.9999999999999999,0.5496537226688578,0.9907432452488789
0.9999999999999999,0.5432497734207876,0.9895159354694357
0.9999999999999999,0.49159823919542844,0.9915189648003275
0.9999999999999999,0.5925188448634994,0.9884502106571245
0.9997230306866669,0.49130070876094856,0.9907949977001668
0.9999999999999999,0.527246987707607,0.9904335591369433
0.9999999999999992,0.4912521522989888,0.9905196719673116
0.9999999999999999,0.39131813662382686,0.9929566529694902
0.9999999999999999,0.6070291128633156,0.9866355921989043
0.9999999999999999,0.6533844047416384,0.9856208726578767
0.9999999999999999,0.554979796486601,0.9899943467150744
0.9999999999999999,0.7066177396508089,0.9832769797470895
0.9994978694786679,0.44485718164787025,0.993162960868663
0.9999999999999993,0.3294570943816893,0.9935396413701435
0.9999999999999999,0.527293424292909,0.9885882259469677
0.9990559383156611,0.38882812204393463,0.993862804241589
0.9999999999999999,0.5057510619436661,0.9906360116828647
0.9992842037747912,0.4408821323651306,0.9920264458007801
0.9999999999999996,0.5480268818999263,0.9896527947594319
0.9999999999999999,0.32657691139924666,0.9937723262158435
0.9999999999999999,0.40690060610511786,0.992451885098518
0.9999999999999999,0.3777026727532492,0.9931869693736877
0.9999999999958584,0.4460274951948679,0.9927570571236473
0.9999999999999943,0.5520885513126729,0.9894144118429933
0.9999999999999992,0.36897134209924803,0.9928834396439923
0.9996183449705621,0.44008821147358135,0.992230931786239
0.9999139293131509,0.44380693208705163,0.9920355086428987
0.9999999999999999,0.5913238879342259,0.9890817140067343
0.9999999999999993,0.4508722845226918,0.9915381570587846
0.9999059498226114,0.4996963135593709,0.9912086401930655
0.9999999999999999,0.41315455471831375,0.9923535022202009
0.9999999999999999,0.5014191801592135,0.9904070396649972
0.9999999999999999,0.3555840660787588,0.9930931592629535
0.9998947192013653,0.2993865540005592,0.9942678664988789
0.9999999999998999,0.4264538061701572,0.9922758804126353
0.9992326326444029,0.4616640774875578,0.9921617494784196
0.9999999999999932,0.6490450079803437,0.9874155730243307
0.9999999999999999,0.25355428640190064,0.9947281258602431
0.9999999999999999,0.5561787068053451,0.9899718474774163
0.9999999999999999,0.5957632979747575,0.9890023609799942
0.9994156297814945,0.4346344186642147,0.992707193784206
0.9997339271980261,0.4256596736698655,0.9919571677162412
0.9998593654819985,0.47551448478278047,0.9928649168306074
0.9999999999999999,0.6145360072475254,0.9871607949961946
0.9999999999999999,0.5828720389317311,0.9881048165016574
0.9999999999999999,0.3515380073457012,0.994170085372336
0.9999999999999999,0.49225462499629785,0.990145085308028
0.9999999999999999,0.445992528515278,0.99267079234955
0.9999999999999792,0.2801467365052098,0.9938573391088327
0.9999999999999999,0.3299595729465786,0.99298570327484
0.9999999999999999,0.44133410472987533,0.9914230696447799
0.9996729025412036,0.47140897680328936,0.9924135808320907
0.9999999999999999,0.45988626575020225,0.991629912797768
0.9999999999999999,0.6283261903834919,0.9877470652003275
0.9999999999999819,0.5809871264989824,0.989232221151524
0.999475633692773,0.3422809703317199,0.9933142624600241
0.9999999999999999,0.41804465837353516,0.9930784462263441
0.9999999999999999,0.4394986119734993,0.9916260990300132
0.999587555807153,0.47113912071923597,0.992915977145846
0.9993114960327724,0.4566954744939015,0.9929861534592517
0.9999999999987814,0.35268550910597557,0.9928280807498776
0.9999999999999999,0.6200644471160327,0.986971766159099
0.9991964626319593,0.4266000246247513,0.9929708220475779
0.9999999999999204,0.5010962387137374,0.9916826859664349
0.9999999999999631,0.4615469002513774,0.9915283135562885
0.9999999999999999,0.49037108152064096,0.990445833891235
0.9999999999999999,0.4714245590768823,0.9904016691277808
0.9999999999999999,0.4679895913436517,0.9911887392787033
0.9984807061670261,0.3433788542312011,0.9941567385928772
0.9999629795980433,0.40705464687647863,0.9925129531930238
0.9999999999999998,0.3982758162905459,0.9928870978679347
0.9999999999999595,0.5106335435944973,0.9915409459873386
0.9999999999999999,0.39725570362416085,0.9918694356152743
0.9988116995690137,0.43747418131120175,0.9915459604953663
0.9999409291138712,0.4983297286602285,0.9918460824626718
0.9999999999999999,0.5363674377716621,0.9907621979117944
0.9999999999999999,0.5408931432477487,0.9892070628773053
0.9999999999999999,0.4425924672972792,0.992124149640696
0.9997817301707489,0.450758306443176,0.9917584429688903
0.9999999999998589,0.5327592415174416,0.9898092381527783
0.9999999999999999,0.5210181949251099,0.9901522974844829
0.9998998590018316,0.42461548507421765,0.9921013187329268
0.9999999999999999,0.5637826478658645,0.9882379534577377
0.9999999999999992,0.44198674933761367,0.992757111378334
0.9999999999999999,0.6151362105094578,0.9882955095450382
0.9999999999999999,0.6087137104981882,0.9877787623942498
0.9999999999999998,0.4507501094348903,0.9918640522549556
0.9999999999999999,0.5216136149950551,0.9907882846227803
0.9999999999999999,0.48090217283283593,0.9915638307795651
0.9999999999999999,0.4487613047490629,0.9923672389692473
0.9999999999999999,0.4113291955576068,0.9925369062939267
0.9999999999999999,0.4470820956691782,0.9920317734052758
0.9999999999999999,0.5341787105151005,0.9897199067396084
0.9999999999999999,0.6161209800574253,0.9882020633040449
0.9999999999999998,0.6539998543076938,0.9865346669869215
0.9999999627996404,0.45470203464365944,0.9918926721572615
0.9997066873048961,0.4387274785692896,0.9925819031704278
0.9999999999999986,0.5600245768607109,0.9903312882125704
0.9997755136868147,0.44490260125156295,0.9926965899415654
0.9999999999999999,0.502361989977501,0.9911824176188813
0.9999999999999843,0.5096928647763336,0.9912207772938142
0.9999999999999999,0.5299569196959065,0.9909365016029682
0.9999999999999999,0.5246346397839984,0.9893173699907793
0.9999999999999989,0.478039996361789,0.991280084272626
0.9999999999999962,0.4142529544001784,0.99278243734861
0.9999999999999999,0.5678130874412053,0.9887573374479655
0.9990574338544281,0.43013600629037957,0.992764473289387
0.9999999999999999,0.42734466006269506,0.9927655202893776
0.9999999999999999,0.438608720407223,0.9922362011924082
0.9988409123579003,0.367247921340839,0.9932456152875972
0.9999999999972207,0.5447391230722207,0.9914367242787235
0.9999999999999999,0.4116232826678702,0.9929122330213814
0.9999999999999999,0.6441478624528735,0.9872893635329549
0.9999999999999999,0.6186597402594124,0.9885574659054228
0.9999999999999999,0.6777040170221159,0.9858379278203507
0.9999999999999999,0.4194829682534601,0.9923679285372562
0.9999999999999997,0.4678382855456312,0.9916735627988913
0.9999999999999999,0.5125431213066572,0.9919084090195143
0.9996553438935862,0.5720319560238134,0.9907605494803577
0.9999999999999999,0.535780105738702,0.9911902084766131
0.9994023929569829,0.2120507364352684,0.9952426212909068
0.9999999999999999,0.583604183487183,0.9881385309609599
0.9999999999999999,0.36785531413824235,0.9937382102598286
0.9999999999999999,0.6026317892689301,0.989160286699264
0.9999999999999999,0.5516742122527236,0.9897210474757976
0.999827685104009,0.43033412203012705,0.9920920602766113
0.9999594314037201,0.29552567497945836,0.9936745906118797
0.9999999999999994,0.29865873480419786,0.9934074540400482
0.9999999999999999,0.4694553021160589,0.9920048960937431
0.9999999999999999,0.5665416721944515,0.9878732057516575
0.9997137929539476,0.4540458781216212,0.9914943355582991
0.9984463413308187,0.4354275585382755,0.9928302721367995
0.99989137135435,0.4883912783177586,0.9914775287751514
0.9999999999999999,0.46922552427747327,0.9913941114061771
0.9994457585836137,0.4543601731681792,0.9926759791088896
0.9999999999999999,0.3707985100581361,0.9929300629158822
0.9998829426228908,0.4526372602923637,0.9924269343374192
0.9999999999999999,0.5175486270592496,0.9900591688839652
0.9999999999999999,0.5836269282718552,0.9894623350990629
0.9999999999999999,0.6335572186761999,0.9866747381113099
0.9997992537835587,0.4332678680358659,0.992718293703844
0.9999999999999999,0.5491490483498498,0.9905456728051181
0.9999999999999962,0.48733128309166623,0.991964417298575
0.9999999999999999,0.5152021885118555,0.9905658978763747
0.9999999999999999,0.3118367662050099,0.9944922902586824
0.9999999999999999,0.5747907986927325,0.988139347971731
0.9999999999999999,0.5556140408579767,0.9885634843153203
0.999560876082403,0.31914375806738565,0.9940998987628663
0.9999999999999984,0.6712726017774222,0.9851541113615137
0.9999803990565349,0.42209311164669405,0.9931835234556998
0.9999999999999999,0.5808174429930806,0.9876149743512456
0.9998757169967658,0.43442618389778276,0.9916720612136093
0.9996647070394666,0.3401341992979617,0.9938544854142072
0.9999999999999999,0.5808162109431672,0.990591956444764
0.9999999999999999,0.6099690867076238,0.9887734035543918
0.9999999999999999,0.5260278481330355,0.9905224212724684
0.9999999999999999,0.5077633057648495,0.9903655206040659
0.9999999999999999,0.5928520409431078,0.9888459954094573
0.9995102517152556,0.3793905818529668,0.992468852495749
0.9999999999999999,0.4546353105164053,0.9918688858496474
0.9999999999999999,0.48058421569855625,0.9914360250691633
0.9999999999999999,0.5520798715993681,0.9879657168420619
0.9999999999999999,0.4068214185387797,0.9924310301628037
0.9993108232110468,0.4193564516993992,0.9931346231307212
0.9999999999999999,0.35048520156576246,0.994049080750773
0.9999999999999999,0.46287981479095724,0.9918138902265862
0.9999999999999999,0.3938794688131424,0.9927638996329965
0.9999999999999999,0.5620117519331929,0.9907169928667812
0.9999999999999999,0.35001848796757057,0.9928524925646248
0.9999999999999999,0.5881193164847016,0.9881002405734514
0.9999999999999999,0.5961013082745203,0.9890787467846598
0.9989006378554467,0.30958824799895424,0.9925018103481692
0.999999999997228,0.5497540832673019,0.9902289113551416
0.9999999999999999,0.5705769137439105,0.9902912613105093
0.9999483255046999,0.5051715592981304,0.9920354475228838
0.9996680089024618,0.38488299643891993,0.9935588224185603
0.9991893200994062,0.3132546648356246,0.9932029888556998
0.9999999999999994,0.4687245261536205,0.9925552308814458
0.9999999999999922,0.4400731928590426,0.9921985729981759
0.9999999999999999,0.4557971517654785,0.9916492409100931
0.9999999999999999,0.5791701365328551,0.9885106008897458
0.9999999999999999,0.6501104773277059,0.985577592825321
0.9997170623753974,0.37815641879832057,0.9934324165994386
0.9989720748784391,0.39993431898796006,0.9927927385366074
0.9999999999999999,0.311887412461206,0.9932787654821766
0.9999999999999997,0.4734940161631967,0.9922241792686071
0.9999999999999887,0.316291949722594,0.9936185277442292
0.9999999999999999,0.5262827161115765,0.9910499806710128
0.9999999999999999,0.637711990272334,0.9878329019215507
0.9999999999999999,0.5476886283697974,0.9883087988105282
0.9999999999999999,0.531928557236984,0.9902944731175155
0.9999999999999999,0.49992316479325405,0.9902976181086628
0.9999999999999981,0.5261307114641992,0.9901231945386907
0.9999999999999999,0.4706558360555498,0.9912941269046915
0.9999999999999919,0.4990777956753439,0.9914549331647511
0.9999999999999988,0.5524435404503715,0.9897323735993242
0.9999999999999999,0.29665580623591087,0.9941687749491879
0.9999999999999999,0.4484929819163874,0.9921015032489752
0.9999999999999999,0.6250702236686612,0.9886189550749742
0.9997901538774252,0.44701221480067865,0.991795641594209
0.9999522873313402,0.4547756113588628,0.9913537860368858
0.9999999999999999,0.5003234609764148,0.992174912267661
0.9999999999999971,0.5106800448026881,0.991205897878345
0.9999999999999999,0.637091432105756,0.9877750755536409
0.9999999999999999,0.4287363560810372,0.9926535275858243
0.9999999999999999,0.45555720453150234,0.9915362438283312
0.9999999999999999,0.5228512265318856,0.9893877296244291
0.9987861671877826,0.45391494523938225,0.992615179260449
0.9999999999999999,0.42961160744019106,0.9921473764043821
0.9990556480757133,0.32971608410117964,0.9942760667564735
0.9999999999999999,0.6541435722076069,0.9865804229479993
0.999912047536287,0.390781874280263,0.992241157412305
0.9999999999999999,0.2529223580549162,0.9945503700480012
0.9999999999998163,0.36482092037538527,0.9925216692203862
0.9999999999999999,0.4213279437022635,0.9933320717732658
0.9999999999999999,0.6338024491034043,0.9858786580209359
0.9999999999980301,0.5116697755811771,0.9910179196637113
0.999999999999999,0.5864580313618045,0.9902273810972783
0.9999999999999999,0.4140103337473927,0.9924707924614526
0.9999999999999999,0.5075747367674548,0.9903367326501459
0.9999999999999999,0.5951019618722636,0.9886225202271346
0.9999999999999999,0.6725420970975642,0.985207684865094
0.9999999999999994,0.5571487357781255,0.9908367712428855
0.9999999999999999,0.6453149473845405,0.9876298862146273
0.9999999999999999,0.46596671830916225,0.9919646553258568
0.9999999999999999,0.6119381665585321,0.9882435446727824
0.9999999999999905,0.2770816209511155,0.9941000665987685
0.9999999999999999,0.44954793478119826,0.9919517141939804
0.9999999999999999,0.5553356306445207,0.9889451306311571
0.9999999999998722,0.4360719627193937,0.991796534284539
0.9999999999999745,0.5087407890503316,0.9905246965917519
0.9999999999999999,0.5341623155210318,0.9892157644785865
0.9999999999999897,0.49723080067125175,0.9907963980517356
0.9999999999987894,0.4990034275473724,0.9913165703291349
0.9999999999999996,0.5004597111884327,0.9909085581080795
0.9999999999999999,0.3818893839023851,0.9935324600043949
0.9999999999999999,0.5303098980743026,0.9906163219838362
0.9998279466457171,0.373869075671979,0.9934545374611035
0.9999999999999999,0.4919619627615832,0.9911328931965226
0.9996172957501471,0.37299448317806555,0.9925459957978133
0.9999999999999999,0.5644797232688481,0.9903973240399704
0.9999999999999999,0.42836912678756206,0.9919644570422737
0.9999999999999939,0.5670463224604084,0.9904157625765478
0.999400884756785,0.3812564266226887,0.9927190606300689
0.9999999999957069,0.35947146474096464,0.9924752477891728
0.9999999999999999,0.4072692303383268,0.9932644036585679
0.9999999999999999,0.5089003242491755,0.9907347169017509
0.9999999999999999,0.541684277524491,0.9904892007800411
0.9999999999999996,0.7677665801060114,0.9758398918897351
0.9999999999999999,0.5233008453050737,0.9897529793067749
0.9999999999999992,0.4826116772658487,0.9914614230109732
0.9999999999999999,0.5384229395760896,0.989381014818626
0.9999999999999973,0.45835841875501704,0.9921751765568647
0.9999999999999858,0.4386403259427135,0.9914027531600649
0.9999999999999992,0.5030364768314961,0.9905489821277311
0.9999999999999999,0.24337808892154877,0.9950442972343406
0.9999999999999936,0.36570288858712174,0.9932629694062642
0.999866074972891,0.4041325885566709,0.9934675201714349
0.999999999999999,0.34682250619481025,0.9938279416065985
0.9998387443497875,0.4198458415687127,0.9928726787037647
0.9999999999999999,0.5325711134458759,0.9904569869027963
0.99924068462662,0.28792872824768506,0.9944007159139828
0.9999999999999657,0.33814588971774706,0.9925485859363269
0.9999999999999999,0.5209836747376161,0.9907717733474395
0.9999999999999999,0.3479882992639952,0.993673265699285
0.9999999999999855,0.5330872591232383,0.9912628687751205
0.999489735589455,0.4175205768523398,0.9929172935687531
0.9990376683601334,0.38902637285519376,0.9933916099215644
0.9999999999999999,0.48377576740029243,0.991000179391575
0.9990766744290991,0.3935687329645172,0.9936866688162815
0.9999999999999999,0.35382338045696843,0.9932734629110282
0.9999999999999999,0.4623205028980811,0.9911540066645859
0.9997818570641023,0.47243343993882286,0.9925774196614229
0.9998469544422733,0.5156094271518175,0.9915362171920975
0.9999999999999998,0.5463775542694822,0.9897176210787507
0.9999999999999999,0.6160732708241294,0.9867396419018477
0.9999999999999999,0.5396291519205646,0.9908796726644769
0.9999999999999999,0.64363671702402,0.9859371442507444
0.9999999999999999,0.4672992307194871,0.9918607283794053
0.9999999999999999,0.5025261083517641,0.9907991215752443
0.9999999999999999,0.613649219173306,0.987621024497532
0.9999999999999999,0.485217842423145,0.991518130275685
0.9999999999999999,0.597745013278246,0.9876460411238327
0.9995456136683228,0.4505721556324581,0.9923135645380904
0.9991841199700813,0.4553519431670734,0.993460965095347
0.9999999999998775,0.42797475279695985,0.9917396928953129
0.9999999999999999,0.5200886576133968,0.9910192884941555
0.9999999999976408,0.5263310667225903,0.9899158459331451
0.9999637488045948,0.17895296560289467,0.9951531674720325
0.9999999999999999,0.4725520624463482,0.9924279219533956
0.9995178977245909,0.42340249496390964,0.9931683230089394
0.9999999980810617,0.4365582957865925,0.9920518039093926
0.9999999999999989,0.6033404626232619,0.9897238634360565
0.9999999999998649,0.47094711808465073,0.9921903863909919
0.9999999999999316,0.4435250866568431,0.991736335342301
0.9999999999999999,0.3139541874092919,0.9935627635134867
0.9999999999999999,0.4725951772187171,0.9916284658423603
0.9999999999999999,0.4768204430322261,0.9916511189585067
0.9999999999999999,0.6275205963738856,0.9865365718358291
0.9999999999999999,0.5310468672746841,0.9906993097309538
0.9999999999999575,0.48816881292926656,0.9920269456220179
0.9999999999999999,0.4782359183689581,0.9911018024380367
0.9999999999999999,0.5081018274895488,0.9903353341320383
0.9999999999999993,0.5298114046793315,0.9903759483246256
0.9998242986510505,0.35006043398564834,0.9939164626656951
0.9999999999930108,0.41998456376056886,0.9928628011005997
0.9999999999999996,0.4601762801265242,0.9921905083162696
0.9999999999999548,0.38478043797601025,0.9928236393599748
0.9998105108387975,0.4513179918132229,0.993002323559653
0.999999999999996,0.41926819310340857,0.9924635046805624
0.9999999999999999,0.648534552617014,0.9860269619135571
0.9995678773843802,0.4797603291969263,0.9921924004937919
0.9999999999999999,0.5413159197275619,0.9914861640116804
0.9999999999999999,0.4438365689355284,0.9924771360475552
0.9999999999999999,0.626614887352683,0.9884445855567536
0.9999999999999999,0.2682669794303581,0.9940768801342326
0.9999999608041759,0.43224655205256923,0.9913195298767532
0.9999999999999999,0.46940447741937125,0.9915003699373398


==> anc/data/grid-search-completion-percentages.csv <==
GATE,STATE,COMPLETION,EXPERIMENT
1E-05,0.0001,88.0395104144299,4099
1E-05,0.0002,88.0395104144299,4099
1E-05,0.0004,85.0118101782263,3958
1E-05,0.0008,88.0395104144299,4099
1E-05,0.001,88.0395104144299,4099
1E-05,0.002,88.0395104144299,4099
1E-05,0.004,88.0395104144299,4099
1E-05,0.008,91.883186600816,4278
1E-05,0.01,88.0395104144299,4099
1E-05,0.02,88.0395104144299,4099
1E-05,0.04,88.0395104144299,4099
1E-05,0.08,84.2602533820056,3923
2E-05,0.0001,91.883186600816,4278
2E-05,0.0002,91.883186600816,4278
2E-05,0.0004,91.883186600816,4278
2E-05,0.0008,91.883186600816,4278
2E-05,0.001,91.883186600816,4278
2E-05,0.002,92.8924200128838,4325
2E-05,0.004,91.883186600816,4278
2E-05,0.008,91.883186600816,4278
2E-05,0.01,91.883186600816,4278
2E-05,0.02,91.883186600816,4278
2E-05,0.04,93.2145157826927,4340
2E-05,0.08,91.883186600816,4278
4E-05,0.0001,100,4656
4E-05,0.0002,100,4656
4E-05,0.0004,100,4656
4E-05,0.0008,100,4656
4E-05,0.001,100,4656
4E-05,0.002,100,4656
4E-05,0.004,100,4656
4E-05,0.008,100,4656
4E-05,0.01,100,4656
4E-05,0.02,100,4656
4E-05,0.04,100,4656
4E-05,0.08,92.7421086536397,4318
8E-05,0.0001,100,4656
8E-05,0.0002,100,4656
8E-05,0.0004,100,4656
8E-05,0.0008,100,4656
8E-05,0.001,100,4656
8E-05,0.002,100,4656
8E-05,0.004,100,4656
8E-05,0.008,100,4656
8E-05,0.01,100,4656
8E-05,0.02,100,4656
8E-05,0.04,100,4656
8E-05,0.08,100,4656
0.0001,0.0001,100,4656
0.0001,0.0002,100,4656
0.0001,0.0004,100,4656
0.0001,0.0008,100,4656
0.0001,0.001,100,4656
0.0001,0.002,100,4656
0.0001,0.004,100,4656
0.0001,0.008,100,4656
0.0001,0.01,100,4656
0.0001,0.02,100,4656
0.0001,0.04,100,4656
0.0001,0.08,100,4656
0.0002,0.0001,100,4656
0.0002,0.0002,100,4656
0.0002,0.0004,100,4656
0.0002,0.0008,100,4656
0.0002,0.001,100,4656
0.0002,0.002,100,4656
0.0002,0.004,100,4656
0.0002,0.008,100,4656
0.0002,0.01,100,4656
0.0002,0.02,100,4656
0.0002,0.04,100,4656
0.0002,0.08,100,4656
0.0004,0.0001,100,4656
0.0004,0.0002,100,4656
0.0004,0.0004,100,4656
0.0004,0.0008,100,4656
0.0004,0.001,100,4656
0.0004,0.002,100,4656
0.0004,0.004,100,4656
0.0004,0.008,100,4656
0.0004,0.01,100,4656
0.0004,0.02,92.7850547562809,4320
0.0004,0.04,84.5394030491733,3936
0.0004,0.08,92.7850547562809,4320
0.0008,0.0001,92.5059050891132,4307
0.0008,0.0002,93.4936654498604,4353
0.0008,0.0004,100,4656
0.0008,0.0008,92.5059050891132,4307
0.0008,0.001,100,4656
0.0008,0.002,100,4656
0.0008,0.004,92.0120249087395,4284
0.0008,0.008,75.7354520077303,3526
0.0008,0.01,84.2602533820056,3923
0.0008,0.02,67.7689499677904,3155
0.0008,0.04,100,4656
0.0008,0.08,67.9407343783552,3163
0.001,0.0001,76.2937513420657,3552
0.001,0.0002,100,4656
0.001,0.0004,100,4656
0.001,0.0008,100,4656
0.001,0.001,100,4656
0.001,0.002,84.2602533820056,3923
0.001,0.004,100,4656
0.001,0.008,76.2937513420657,3552
0.001,0.01,100,4656
0.001,0.02,100,4656
0.001,0.04,76.2937513420657,3552
0.001,0.08,60.6828430319949,2825
0.002,0.0001,68.9714408417436,3211
0.002,0.0002,76.7661584711187,3574
0.002,0.0004,75.7354520077303,3526
0.002,0.0008,77.1312003435688,3591
0.002,0.001,68.6708181232553,3197
0.002,0.002,100,4656
0.002,0.004,68.9714408417436,3211
0.002,0.008,76.6802662658364,3570
0.002,0.01,75.7354520077303,3526
0.002,0.02,76.0575477775392,3541
0.002,0.04,75.9716555722568,3537
0.002,0.08,67.7260038651492,3153
0.004,0.0001,68.47756066137,3188
0.004,0.0002,68.6922911745759,3198
0.004,0.0004,60.1889628516212,2802
0.004,0.0008,77.1312003435688,3591
0.004,0.001,68.4346145587288,3186
0.004,0.002,69.0788060983466,3216
0.004,0.004,75.7354520077303,3526
0.004,0.008,68.9714408417436,3211
0.004,0.01,67.3824350440198,3137
0.004,0.02,60.1889628516212,2802
0.004,0.04,60.1889628516212,2802
0.004,0.08,59.5232982606828,2771
0.008,0.0001,52.4801374275285,2443
0.008,0.0002,52.4801374275285,2443
0.008,0.0004,60.3822203135066,2811
0.008,0.0008,60.2104359029418,2803
0.008,0.001,59.5232982606828,2771
0.008,0.002,59.5232982606828,2771
0.008,0.004,68.0051535323169,3166
0.008,0.008,52.4801374275285,2443
0.008,0.01,51.3205926562164,2389
0.008,0.02,59.5232982606828,2771
0.008,0.04,51.3205926562164,2389
0.008,0.08,59.2441485935151,2758
1E-05,1E-05,88.0395104144299,4099
1E-05,2E-05,88.0395104144299,4099
1E-05,4E-05,88.0395104144299,4099
1E-05,8E-05,88.0395104144299,4099
2E-05,1E-05,91.883186600816,4278
2E-05,2E-05,91.883186600816,4278
2E-05,4E-05,91.883186600816,4278
2E-05,8E-05,92.8924200128838,4325
4E-05,1E-05,100,4656
4E-05,2E-05,100,4656
4E-05,4E-05,100,4656
4E-05,8E-05,100,4656
8E-05,1E-05,100,4656
8E-05,2E-05,100,4656
8E-05,4E-05,100,4656
8E-05,8E-05,100,4656
0.0001,1E-05,100,4656
0.0001,2E-05,100,4656
0.0001,4E-05,100,4656
0.0001,8E-05,100,4656
0.0002,1E-05,100,4656
0.0002,2E-05,100,4656
0.0002,4E-05,100,4656
0.0002,8E-05,100,4656
0.0004,1E-05,100,4656
0.0004,2E-05,100,4656
0.0004,4E-05,100,4656
0.0004,8E-05,100,4656
0.0008,1E-05,100,4656
0.0008,2E-05,100,4656
0.0008,4E-05,76.2937513420657,3552
0.0008,8E-05,100,4656
0.001,1E-05,100,4656
0.001,2E-05,77.1312003435688,3591
0.001,4E-05,100,4656
0.001,8E-05,77.1312003435688,3591
0.002,1E-05,76.594374060554,3566
0.002,2E-05,77.1312003435688,3591
0.002,4E-05,67.4898003006227,3142
0.002,8E-05,77.1312003435688,3591
0.004,1E-05,68.8855486364612,3207
0.004,2E-05,69.0788060983466,3216
0.004,4E-05,67.4898003006227,3142
0.004,8E-05,60.6613699806743,2824
0.008,1E-05,60.3822203135066,2811
0.008,2E-05,59.5232982606828,2771
0.008,4E-05,52.136568606399,2427
0.008,8E-05,52.3942452222461,2439


==> anc/doc/Makefile <==
# Minimal makefile for Sphinx documentation
#

# You can set these variables from the command line, and also
# from the environment for the first two.
SPHINXOPTS    ?=
SPHINXBUILD   ?= sphinx-build
SOURCEDIR     = source
BUILDDIR      = build

# Put it first so that "make" without argument is like "make help".
help:
	@$(SPHINXBUILD) -M help "$(SOURCEDIR)" "$(BUILDDIR)" $(SPHINXOPTS) $(O)

.PHONY: help Makefile

# Catch-all target: route all unknown targets to Sphinx using the new
# "make mode" option.  $(O) is meant as a shortcut for $(SPHINXOPTS).
%: Makefile
	@$(SPHINXBUILD) -M $@ "$(SOURCEDIR)" "$(BUILDDIR)" $(SPHINXOPTS) $(O)


==> anc/doc/source/apiref/distributions.rst <==
..
    This work is licensed under the Creative Commons Attribution-
    NonCommercial-ShareAlike 3.0 Unported License. To view a copy of this
    license, visit http://creativecommons.org/licenses/by-nc-sa/3.0/ or send a
    letter to Creative Commons, 444 Castro Street, Suite 900, Mountain View,
    California, 94041, USA.
    
.. _distributions:
    
.. currentmodule:: oqt.distributions

Distributions
=======================

To perform OQT, it is necessary to specify a prior distribution for each
gate in the gate set. 

The OQT library contains two main types of gate distributions: 
:class:`~oqt.distributions.SuperoperatorDistribution`, and 
:class:`~oqt.distributions.StateDistribution`. We have provided a number of 
examples of commonly used distributions, such as :class:`~oqt.distributions.BlochRotationDistribution` 
for superoperators, or :class:`~oqt.distributions.HaarRandomMixedStateDistribution` for states.
Most distributions are parameterized using a `QInfer distribution <http://docs.qinfer.org/en/latest/apiref/distributions.html>`_,
and all extensions of the bases classes have the option to add additional errors via the channel error parameter.

Joint distributions can be created using the :class:`~oqt.distributions.GSTProductDistribution` functionality.
We also provide the :class:`~oqt.distributions.CombinedSPAMDistribution` to construct and sample SPAM gates in which both the
state and measurement are specified by their own indepent distributions.

To create a new distribution, simply extend one of the base classes and implement the sample method. 

**Important note**: Prior distributions for a gate set must be expressed in a common gauge.
For all the distributions listed here, we chose to express the superoperators
in the Pauli basis.

Base classes
~~~~~~~~~~~~~~~
As our OQT implementation is currently only fully functional for single qubits, 
all base classes restrict the system dimensions to 2.

.. autoclass:: SuperoperatorDistribution
    :members:

.. autoclass:: StateDistribution
    :members:

Superoperator distributions
~~~~~~~~~~~~~~~~~~~~~~~~~~~

.. autoclass:: ConstantSuperoperatorDistribution
    :members:

.. autoclass:: BCSZDistribution
    :members:

.. autoclass:: DissipativeChannelDistribution
    :members:

.. autoclass:: BlochRotationDistribution
    :members:

.. autoclass:: HadamardDistribution
    :members:

.. autoclass:: CliffordPhaseDistribution
    :members:

State distributions
~~~~~~~~~~~~~~~~~~~~~~~~~~~

.. autoclass:: ConstantStateDistribution 
    :members:

.. autoclass:: HaarRandomPureStateDistribution
    :members:

.. autoclass:: HaarRandomMixedStateDistribution
    :members:

.. autoclass:: OQTRebitDistribution 
    :members:

.. autoclass:: OQTGinibreDistribution
    :members:

Joint distributions
~~~~~~~~~~~~~~~~~~~~~~~~~~~

.. autoclass:: CombinedSPAMDistribution
    :members:

.. autoclass:: GSTProductDistribution
    :members:



==> anc/doc/source/apiref/errors.rst <==
..
    This work is licensed under the Creative Commons Attribution-
    NonCommercial-ShareAlike 3.0 Unported License. To view a copy of this
    license, visit http://creativecommons.org/licenses/by-nc-sa/3.0/ or send a
    letter to Creative Commons, 444 Castro Street, Suite 900, Mountain View,
    California, 94041, USA.
    
.. _errors:
    
.. currentmodule:: oqt.errors

Error models
=======================

We have implemented a number of different error channels so that noise can be
applied in a flexible way to the prior distribution of OQT.

The errors are implemented by applying the representative superoperators to a set
of 'clean' superoperators passed into the :meth:`oqt.errors.ChannelError.apply_errors` 
method. Errors can thus be stacked by feeding the output of one channel to another. 
This is done in all the Distribution classes, where specification of errors is 
done by passing a list of ChannelError objects.

Additional noise models can be easily added by extending the ChannelError base class,
and implementing :meth:`oqt.errors.ChannelError.apply_errors`. 

Base class
~~~~~~~~~~~~~~~
.. autoclass:: ChannelError
    :members:

Channel error classes
~~~~~~~~~~~~~~~~~~~~~~~~~~~

.. autoclass:: DepolarizingChannel
    :members:

.. autoclass:: DephasingChannel
    :members:

.. autoclass:: AmplitudeDampingChannel
    :members:

.. autoclass:: GinibreNoise
    :members:


==> anc/doc/source/apiref/gates.rst <==
..
    This work is licensed under the Creative Commons Attribution-
    NonCommercial-ShareAlike 3.0 Unported License. To view a copy of this
    license, visit http://creativecommons.org/licenses/by-nc-sa/3.0/ or send a
    letter to Creative Commons, 444 Castro Street, Suite 900, Mountain View,
    California, 94041, USA.
    
.. _gates:
    
.. currentmodule:: oqt.gates

Gates
=======================

This module contains the logic for building sequences of buttons for experiments
using :class:`~oqt.gates.GSeq`, as well as specifications of some commonly used
gates such as rotations in the Bloch sphere. 

Class Reference
~~~~~~~~~~~~~~~

.. autoclass:: GSeq
    :members:

.. autoclass:: WellKnownGates
    :members:

.. autoclass:: PauliBasis
    :members:
    
Function Reference
~~~~~~~~~~~~~~~~~~

.. autofunction:: super_rot_x
.. autofunction:: super_rot_y
.. autofunction:: super_rot_z
.. autofunction:: super_hadamard 


==> anc/doc/source/apiref/groups.rst <==
..
    This work is licensed under the Creative Commons Attribution-
    NonCommercial-ShareAlike 3.0 Unported License. To view a copy of this
    license, visit http://creativecommons.org/licenses/by-nc-sa/3.0/ or send a
    letter to Creative Commons, 444 Castro Street, Suite 900, Mountain View,
    California, 94041, USA.
    
.. _groups:
    
.. currentmodule:: oqt.groups

Groups
=======================

Class Reference
~~~~~~~~~~~~~~~
.. autoclass:: Group 
    :members:
    
Function Reference
~~~~~~~~~~~~~~~~~~

.. autofunction:: eq_ignore_phase 


==> anc/doc/source/apiref/heuristics.rst <==
..
    This work is licensed under the Creative Commons Attribution-
    NonCommercial-ShareAlike 3.0 Unported License. To view a copy of this
    license, visit http://creativecommons.org/licenses/by-nc-sa/3.0/ or send a
    letter to Creative Commons, 444 Castro Street, Suite 900, Mountain View,
    California, 94041, USA.
    
.. _heuristics:
    
.. currentmodule:: oqt.heuristics

Experiment heuristics
=======================

Heuristic classes generate experiments during inference in OQT. These
can be used for example runs of OQT in situations where you do not
have a prescribed list of experiments to work with. Our heuristic class is
built on, and works essentially the same as the `examples in QInfer <http://docs.qinfer.org/en/latest/guide/heuristics.html>`_.

The heuristics differ in the form their experiments, which is specified in the
details for each type. Below is an example where we perform inference using a 
sequence of 20 experiments that consists of products of randomly chosen fiducial
sequences that begin at length 2 and increases to length 10.

:Example:

.. code-block:: python

    # Given some parameterization param, a GatesetModel model, and a prior GSTProductDistribution...
    n_particles = 10000
    updater = qi.SMCUpdater(model, n_particles, prior) 

    # Construct the heuristic
    n_experiments = 20
    heuristic = QSTHeuristic(updater, n_experiments, param.fiducial_labels, min_germs=2, max_germs=10)

    # Generate experiments and perform updates
    for idx_experiment in range(n_experiments):
        # Experiments will get progressively longer each time we ask for a new one
        experiment = heuristic()
        print(experiment)

        datum = model.simulate_experiment(true_params, experiment)

        with qi.perf_testing.numpy_err_policy(invalid='raise'):
            updater.update(datum, experiment)

See also the documentation

Class Reference
~~~~~~~~~~~~~~~
.. autoclass:: GSTHeuristic
    :members:

.. autoclass:: ExhaustiveGSTHeuristic
    :members:

.. autoclass:: QPTHeuristic
    :members:

.. autoclass:: QSTHeuristic
    :members:

.. autoclass:: RBHeuristic
    :members:


==> anc/doc/source/apiref/index.rst <==
..
    This work is licensed under the Creative Commons Attribution-
    NonCommercial-ShareAlike 3.0 Unported License. To view a copy of this
    license, visit http://creativecommons.org/licenses/by-nc-sa/3.0/ or send a
    letter to Creative Commons, 444 Castro Street, Suite 900, Mountain View,
    California, 94041, USA.

.. _apiref:
    
API Reference
=============

.. toctree::
    :maxdepth: 2
    :glob:

    *


==> anc/doc/source/apiref/linear_parameterization.rst <==
..
    This work is licensed under the Creative Commons Attribution-
    NonCommercial-ShareAlike 3.0 Unported License. To view a copy of this
    license, visit http://creativecommons.org/licenses/by-nc-sa/3.0/ or send a
    letter to Creative Commons, 444 Castro Street, Suite 900, Mountain View,
    California, 94041, USA.
    
.. _linear_parameterization:
    
.. currentmodule:: oqt.linear_parameterization

Linear Parameterization
=======================

Class Reference
~~~~~~~~~~~~~~~
.. autoclass:: GatesetParameterization
    :members:

.. autoclass:: GatesetModel
    :members:


==> anc/doc/source/conf.py <==
# Configuration file for the Sphinx documentation builder.
#
# This file only contains a selection of the most common options. For a full
# list see the documentation:
# https://www.sphinx-doc.org/en/master/usage/configuration.html

# -- Path setup --------------------------------------------------------------

# If extensions (or modules to document with autodoc) are in another directory,
# add these directories to sys.path here. If the directory is relative to the
# documentation root, use os.path.abspath to make it absolute, like shown here.
#
import os
import sys
sys.path.insert(0, os.path.abspath('../../src'))


# -- Project information -----------------------------------------------------

project = 'OQT'
copyright = '2020, Olivia Di Matteo, John Gamble, Chris Granade, Kenneth Rudinger, Nathan Wiebe'
author = 'Olivia Di Matteo, John Gamble, Chris Granade, Kenneth Rudinger, Nathan Wiebe'

# The full version, including alpha/beta/rc tags
release = '1.0'


# -- General configuration ---------------------------------------------------

# Add any Sphinx extension module names here, as strings. They can be
# extensions coming with Sphinx (named 'sphinx.ext.*') or your custom
# ones.
extensions = [
    'sphinx.ext.autodoc', 
    'sphinx.ext.intersphinx',
    'sphinx.ext.mathjax', 
    'sphinx.ext.extlinks' 
]

intersphinx_mapping = {
    'https://docs.python.org/3/': None,
    'numpy': ('https://docs.scipy.org/doc/numpy',None),
	'qinfer' : ('http://docs.qinfer.org/en/latest', None),
}


master_doc = 'index'

# Add any paths that contain templates here, relative to this directory.
templates_path = ['_templates']

# List of patterns, relative to source directory, that match files and
# directories to ignore when looking for source files.
# This pattern also affects html_static_path and html_extra_path.
exclude_patterns = []


# -- Options for HTML output -------------------------------------------------

# The theme to use for HTML and HTML Help pages.  See the documentation for
# a list of builtin themes.
#
html_theme = 'classic'

# Add any paths that contain custom static files (such as style sheets) here,
# relative to this directory. They are copied after the builtin static files,
# so a file named "default.css" will overwrite the builtin "default.css".
html_static_path = ['_static']


==> anc/doc/source/index.rst <==
..
    This work is licensed under the Creative Commons Attribution-
    NonCommercial-ShareAlike 3.0 Unported License. To view a copy of this
    license, visit http://creativecommons.org/licenses/by-nc-sa/3.0/ or send a
    letter to Creative Commons, 444 Castro Street, Suite 900, Mountain View,
    California, 94041, USA.
    
.. module:: oqt 

OQT - Operational Quantum Tomography
====================================

.. toctree::
    :maxdepth: 2

    intro
    apiref/index

.. only:: not latex
    
    Indices and tables
    ==================

    * :ref:`genindex`
    * :ref:`modindex`
    * :ref:`search`


==> anc/doc/source/intro.rst <==
..
    This work is licensed under the Creative Commons Attribution-
    NonCommercial-ShareAlike 3.0 Unported License. To view a copy of this
    license, visit http://creativecommons.org/licenses/by-nc-sa/3.0/ or send a
    letter to Creative Commons, 444 Castro Street, Suite 900, Mountain View,
    California, 94041, USA.
    
.. _intro:
    
Introduction
=======================

A Python package for operational quantum tomography (OQT).


==> anc/notebooks/LSGST-GridSearch.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Long-sequence gate set tomography grid search"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This notebook contains the results of the grid search done to determine the best set of parameters for the SPAM and gate Ginibre noise to perform LSGST using the Sandia ion trap data. It takes a significantly long time to run, so I have just left the original plots here.\n",
    "\n",
    "The data is from:\n",
    "\n",
    "Blume-Kohout, R. et al. Demonstration of qubit operations below a rigorous fault tolerance threshold with gate set tomography. Nat. Commun. 8, 14485 doi: 10.1038/ncomms14485 (2017).\n",
    "\n",
    "The specific file, `2015_03_30-GST_BB1_XYXY_8192_condensed.txt`, from which experimental data is read, is from the supplementary information of the [original paper](https://www.nature.com/articles/ncomms14485), and can be downloaded [here](https://zenodo.org/record/231329). After downloading the file, it should be stored at the relative path `../data/lsgst/2015_03_30-GST_BB1_XYXY_8192_condensed.txt`\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import warnings\n",
    "warnings.filterwarnings('ignore')\n",
    "\n",
    "import numpy as np\n",
    "np.set_printoptions(suppress = True, precision = 6)\n",
    "\n",
    "import qinfer as qi\n",
    "\n",
    "import datetime\n",
    "\n",
    "import csv\n",
    "import os\n",
    "import pandas as pd\n",
    "\n",
    "from tqdm import tqdm\n",
    "\n",
    "import oqt\n",
    "from oqt.gates import GSeq\n",
    "from oqt.distributions import ConstantStateDistribution, ConstantSuperoperatorDistribution, CombinedSPAMDistribution\n",
    "from oqt.errors import GinibreNoise, DepolarizingChannel\n",
    "\n",
    "%matplotlib inline\n",
    "%config InlineBackend.print_figure_kwargs = {'dpi': 150}\n",
    "import matplotlib.pyplot as plt\n",
    "plt.style.use('ggplot')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Construct the gateset parameterization and the model. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "gateset_labels = ['Gi', 'Gx', 'Gy']\n",
    "fiducial_labels=[[], ['Gx'], ['Gy'], ['Gx', \"Gx\"]]\n",
    "\n",
    "param = oqt.linear_parameterization.GatesetParameterization(\n",
    "    gateset_labels=gateset_labels, \n",
    "    fiducial_labels=fiducial_labels\n",
    ")\n",
    "\n",
    "model = qi.BinomialModel(oqt.linear_parameterization.GatesetModel(param))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Let's construct the set of true parameters, that we can use to compare with the experimental data as well as the model parameters we will reconstruct after OQT. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Perfect SPAM\n",
    "vec_ρ = np.array([1, 0, 0, 1]) / np.sqrt(2) # preparing |0><0|\n",
    "vec_E = np.array([1, 0, 0, 1]) / np.sqrt(2) # measuring |0><0|\n",
    "ideal_spam = np.einsum(\"i,j->ij\", vec_ρ, vec_E)\n",
    "\n",
    "# Construct gate set tensor with perfect versions of all gates\n",
    "gs_tensor_ideal = np.empty((), param.gs_tensor_dtype)\n",
    "gs_tensor_ideal['Gx'] = oqt.gates.super_rot_x(np.pi/2)\n",
    "gs_tensor_ideal['Gy'] = oqt.gates.super_rot_y(-np.pi/2)\n",
    "gs_tensor_ideal['Gi'] = np.eye(4)\n",
    "gs_tensor_ideal[str(oqt.gates.WellKnownGates.SPAM)] = ideal_spam\n",
    "\n",
    "# Perfect model parameters\n",
    "true_params = param.gs_tensor_to_modelparams(np.array([gs_tensor_ideal]))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Gather experimental data"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Rather than using a heuristic to generate the sequences, we're going to read in the sequences, as well as experimental data, directly from the Sandia group's supplementary material. This next code fragment does all this based on the structure of the file, and then parses it using regex (thanks Gary!) into sequences and count data."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "import re\n",
    "import subprocess\n",
    "\n",
    "# Here we're going to gather all the experimental data from the file\n",
    "filename = \"../data/lsgst/2015_03_30-GST_BB1_XYXY_8192_condensed.txt\"\n",
    "\n",
    "# Get the total number of experiments; one per line, I've deleted the header from the original\n",
    "num_experiments = int(subprocess.check_output([\"wc\", \"-l\", filename]).split()[0])\n",
    "max_experiments = num_experiments\n",
    "\n",
    "# Store experiments as experiment object and outcomes as outcomes\n",
    "experiments = []\n",
    "outcomes = []\n",
    "\n",
    "# Now pull the data; we pull the first 3 columns, the sequence, and the counts/total counts\n",
    "# The sequence is the trickiest as we will have to parse it and turn it into a GSeq object\n",
    "\n",
    "# The regex groups into 3 sections - some sequence of GxGy..., then a (germ)^exp, then another GxGi...\n",
    "# We'll parse them separately afterwards (assuming all gate identifiers are 2 chars long),\n",
    "# to build up the actual sequence\n",
    "pattern = r\"(\\w*)(\\((.*)\\)\\^\\d+)?(.*)?\"\n",
    "\n",
    "with open(filename) as infile:\n",
    "    for exp_idx, line in enumerate(infile):\n",
    "        if exp_idx > max_experiments: \n",
    "            break \n",
    "            \n",
    "        read_exp_data = line.split()[0:3] # past tense of read!\n",
    "        current_seq = read_exp_data[0]\n",
    "        recorded_counts, total_shots = int(float(read_exp_data[1])), int(read_exp_data[2])\n",
    "        \n",
    "        # Parse the sequence... group by the patterns then tokenize\n",
    "        # indices 1, 2, 4 are based on the structure of the regex\n",
    "        grouped = re.match(pattern, current_seq)\n",
    "        tokens = list(filter(None, [grouped.group(1), grouped.group(2), grouped.group(4)]))\n",
    "        \n",
    "        new_experiment = np.empty((1,), dtype=model.expparams_dtype)\n",
    "        \n",
    "        gate_sequence = GSeq()\n",
    "                \n",
    "        if exp_idx > 0:\n",
    "            for token in tokens:\n",
    "                # Get the alphabetical sequence of gates from this token\n",
    "                alpha_gate_list = re.findall(\"[a-zA-Z]+\", token)[0] \n",
    "                alpha_gate_seq = [alpha_gate_list[i:i+2] for i in range(0, len(alpha_gate_list), 2)]\n",
    "    \n",
    "                if \"(\" in token: # Case where there is a paren and then an exponent\n",
    "                    exponent = int(re.findall(\"[0-9]+\", token)[0])\n",
    "                    if len(alpha_gate_seq) == 1:\n",
    "                        gate_sequence += GSeq((alpha_gate_seq[0], exponent))\n",
    "                    else: # Make a GSeq inside a GSeq so matrix multiplication works (FAST) from inside out\n",
    "                        gate_sequence += GSeq((GSeq(*alpha_gate_seq), exponent))\n",
    "                else:\n",
    "                    gate_sequence += GSeq(alpha_gate_seq)\n",
    "            \n",
    "        new_experiment[0]['sequence'] = gate_sequence\n",
    "        new_experiment[0]['n_meas'] = total_shots\n",
    "        new_outcomes =  recorded_counts\n",
    "        \n",
    "        experiments.append(new_experiment)\n",
    "        outcomes.append(new_outcomes)\n",
    "        \n",
    "full_experiments = experiments\n",
    "full_outcomes = outcomes\n",
    "\n",
    "num_experiments = len(full_experiments)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Test experiments"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We are going to set aside a number of experiments for the purpose of testing afterwards; these are experiments that specifically have the form ${G^{2^n}}$ for $n = 0,\\ldots13$ and $G$ being all possible gates in the set, $G_i, G_x, $ and $G_y$. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "num_test_experiments = 14\n",
    "gate_powers = [2 ** x for x in range(num_test_experiments)]\n",
    "\n",
    "test_experiments = []\n",
    "\n",
    "n_shots = full_experiments[0]['n_meas']\n",
    "\n",
    "for gate in param.gateset_labels:\n",
    "    for power in gate_powers:\n",
    "        gate_sequence = GSeq()\n",
    "        new_experiment = np.empty((1,), dtype=model.expparams_dtype)\n",
    "        new_experiment[0]['sequence'] = gate_sequence + GSeq((gate, power))\n",
    "        new_experiment[0]['n_meas'] = n_shots\n",
    "        test_experiments.append(new_experiment)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Grid search"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Here we do a grid search over varying strength of Ginibre noise for both SPAM, and the individual gates. This takes a significant amount of time to run, I estimate close to 30h done in series. The full set of results is saved in a csv file, with information about the completion percentage. I have left those plots in the notebook so they are easy to see."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "gate_ginib_eps  = [1e-5, 2e-5, 4e-5, 8e-5,\n",
    "                   1e-4, 2e-4, 4e-4, 8e-4,\n",
    "                   1e-3, 2e-3, 4e-3, 8e-3]\n",
    "\n",
    "state_ginib_eps = [1e-5, 2e-5, 4e-5, 8e-5,\n",
    "                   1e-4, 2e-4, 4e-4, 8e-4,\n",
    "                   1e-3, 2e-3, 4e-3, 8e-3,\n",
    "                   1e-2, 2e-2, 4e-2, 8e-2]\n",
    "\n",
    "output_prefix = \"../data/lsgst/grid-search/\"\n",
    "csv_filename = f\"{output_prefix}gate-newspam-fullsweep.csv\"\n",
    "csv_header = ['GATE', 'STATE', 'COMPLETION', 'EXPERIMENT']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "with open(csv_filename, 'w') as csvfile:\n",
    "    csv_writer = csv.writer(csvfile)\n",
    "    csv_writer.writerow(csv_header)\n",
    "    \n",
    "    for gate_eps in gate_ginib_eps:\n",
    "        for state_eps in state_ginib_eps:\n",
    "            print(f\"Running gate ginib {gate_eps}, SPAM ginib {state_eps}\")\n",
    "\n",
    "            ρ_distribution = ConstantStateDistribution(vec_ρ, channel_error=GinibreNoise(eps=state_eps))\n",
    "            E_distribution = ConstantStateDistribution(vec_E, channel_error=GinibreNoise(eps=state_eps))\n",
    "\n",
    "            unknown_operators = {'Gi' : ConstantSuperoperatorDistribution(\n",
    "                                                             np.eye(4), \n",
    "                                                             channel_error=[GinibreNoise(eps=gate_eps)]\n",
    "                                        ),\n",
    "\n",
    "                                 'Gx' : ConstantSuperoperatorDistribution(\n",
    "                                                             oqt.gates.super_rot_x(np.pi/2),\n",
    "                                                             channel_error=[GinibreNoise(eps=gate_eps)]\n",
    "                                        ),\n",
    "\n",
    "                                 'Gy' : ConstantSuperoperatorDistribution(\n",
    "                                                             oqt.gates.super_rot_y(-np.pi/2),\n",
    "                                                             channel_error=[GinibreNoise(eps=gate_eps)]\n",
    "                                        ),\n",
    "\n",
    "                                 'WellKnownGates.SPAM' : CombinedSPAMDistribution(\n",
    "                                                             state=ρ_distribution, \n",
    "                                                             measurement=E_distribution\n",
    "                                                         )\n",
    "                                }\n",
    "\n",
    "            prior = oqt.distributions.GSTProductDistribution(param, unknown_operators=unknown_operators)\n",
    "\n",
    "            # Set up the particle and SMC updater\n",
    "            n_particles = 10000\n",
    "            updater = qi.SMCUpdater(model, n_particles, prior)\n",
    "\n",
    "            # Now run the SMC updater\n",
    "\n",
    "            try:\n",
    "                for idx_experiment in range(num_experiments):\n",
    "                    # Skip over any experiments that are also in the testing set\n",
    "                    if full_experiments[idx_experiment] not in test_experiments:\n",
    "                        experiment = full_experiments[idx_experiment]\n",
    "                        datum = 50 - full_outcomes[idx_experiment]\n",
    "\n",
    "                        with qi.perf_testing.numpy_err_policy(invalid='raise'):\n",
    "                            updater.update(datum, experiment)\n",
    "\n",
    "                print(f\"Success for combination gate={gate_eps}, state={state_eps}\")\n",
    "                np.save(f\"{output_prefix}-gate{gate_eps}-state{state_eps}-locs\", updater.particle_locations)    \n",
    "                np.save(f\"{output_prefix}-gate{gate_eps}-state{state_eps}-wgts\", updater.particle_weights)\n",
    "            except:\n",
    "                print(f\"Failure for combination gate={gate_eps}, state_indiv={state_eps}\")\n",
    "                print(f\"Failed at experiment {idx_experiment}, {100*idx_experiment/num_experiments:.1f}%\")\n",
    "                \n",
    "            print()\n",
    "            csv_writer.writerow([gate_eps, state_eps, 100*(idx_experiment+1)/num_experiments, idx_experiment])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Analysis"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This is the set of gauge-fixed superoperators that was reconstructed from the same data in the original LSGST paper. It can be found in the supplementary materials in the same location as the experimental outcome data. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "pygsti_best_fit = np.empty((), param.gs_tensor_dtype)\n",
    "\n",
    "pygsti_best_fit['Gx'] = np.array([[ 1.00000000e+00,  0.00000000e+00,  0.00000000e+00,  0.00000000e+00],\n",
    "                                  [ 4.20528992e-07,  9.99946258e-01,  5.39449377e-05, -6.46354140e-06],\n",
    "                                  [ 4.02238460e-06,  1.86119648e-05,  5.10510551e-05, -9.99904465e-01],\n",
    "                                  [-3.71625636e-07,  4.42074230e-05,  9.99903844e-01,  5.66471749e-05]])\n",
    "\n",
    "pygsti_best_fit['Gy'] = np.array([[ 1.00000000e+00,  0.00000000e+00,  0.00000000e+00,  0.00000000e+00],\n",
    "                                  [-2.84461040e-06,  1.72816657e-05,  2.03294042e-05,  9.99875670e-01],\n",
    "                                  [-4.41163804e-06, -1.60461436e-05,  9.99962425e-01,  6.49955313e-06],\n",
    "                                  [ 1.08371997e-06, -9.99875918e-01,  2.51775920e-05, -4.54572651e-05]])\n",
    "\n",
    "pygsti_best_fit['Gi'] = np.array([[ 1.00000000e+00,  0.00000000e+00,  0.00000000e+00,  0.00000000e+00],\n",
    "                                  [ 2.10177470e-06,  9.99931872e-01, -6.44198677e-05,  1.01922740e-05],\n",
    "                                  [ 6.43859878e-06,  2.76865350e-05,  9.99890681e-01,  2.23798528e-05],\n",
    "                                  [-1.53446482e-06, -2.58386951e-05, -5.68170561e-05,  9.99899616e-01]])\n",
    "\n",
    "pygsti_rho0 = np.array([[ 0.70710678],\n",
    "                        [ 0.00242797],\n",
    "                        [-0.00602108],\n",
    "                        [ 0.70158617]])\n",
    "\n",
    "pygsti_E = np.array([[0.7121799 ],\n",
    "                     [0.00075139],\n",
    "                     [0.00085205],\n",
    "                     [0.70162408]]).T \n",
    "\n",
    "pygsti_best_fit[str(oqt.gates.WellKnownGates.SPAM)] = pygsti_rho0 * pygsti_E\n",
    "\n",
    "pygsti_params = param.gs_tensor_to_modelparams(np.array([pygsti_best_fit]))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We need to simulate data for these new experiments and look at the counts we get. We'll use the mean over the posterior as our 'reconstructed gateset'."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Calculate and plot the likelihood instead of counts from a simulated experiment. For the experimental values, we will plot the observed frequencies using the data taken over 50 counts."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "Gx_experimental_likelihood = np.array([25, 50, 0, 0, 1, 0, 0, 0, 1, 1, 0, 7, 12, 21]) / 50\n",
    "Gy_experimental_likelihood = np.array([28, 50, 0, 1, 0, 0, 0, 0, 0, 3, 2, 5, 13, 22]) / 50\n",
    "Gi_experimental_likelihood = np.array([0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 4, 9, 19]) / 50"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameters for test experiments - (gate)^power where the powers are powers of 2\n",
    "def compute_likelihood_comparison(gate, experimental_likelihood, particle_locations, particle_weights):\n",
    "    single_gate_test_experiments = []\n",
    "\n",
    "    n_shots = full_experiments[0]['n_meas']\n",
    "\n",
    "    for power in gate_powers:\n",
    "        new_experiment = np.empty((1,), dtype=model.expparams_dtype)\n",
    "        new_experiment['sequence'] = GSeq((gate, power))\n",
    "        new_experiment['n_meas'] = n_shots\n",
    "        single_gate_test_experiments.append(new_experiment)\n",
    "\n",
    "    oqt_likelihood = np.empty(len(gate_powers))\n",
    "    true_likelihood = np.empty(len(gate_powers))\n",
    "    pygsti_likelihood = np.empty(len(gate_powers))\n",
    "    \n",
    "    reconstructed_params = np.array([np.sum(particle_weights * particle_locations, axis = 0)])\n",
    "    \n",
    "    for idx_experiment, experiment in enumerate(single_gate_test_experiments):\n",
    "        oqt_likelihood[idx_experiment] = model.underlying_model.likelihood(outcomes, reconstructed_params, experiment)[0, :, 0]\n",
    "        true_likelihood[idx_experiment] = model.underlying_model.likelihood(outcomes, true_params, experiment)[0, :, 0]\n",
    "        pygsti_likelihood[idx_experiment] = model.underlying_model.likelihood(outcomes, pygsti_params, experiment)[0, :, 0]\n",
    "\n",
    "    return oqt_likelihood, true_likelihood, pygsti_likelihood"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "# For a given gate, make a plot of the likelihoods for the true case, the experiment, the OQT reconstruction, \n",
    "# and the pyGSTi reconstruction. This matches plot 1c in the Sandia paper. \n",
    "def plot_1c(gate, oqt_likelihood, true_likelihood, pygsti_likelihood, experimental_likelihood, ax=None):      \n",
    "    if ax is None:\n",
    "        ax = plt.gca()\n",
    "    ax.semilogx(gate_powers, oqt_likelihood)\n",
    "    ax.scatter(gate_powers, oqt_likelihood)\n",
    "    ax.semilogx(gate_powers, true_likelihood)\n",
    "    ax.scatter(gate_powers, true_likelihood)\n",
    "    ax.semilogx(gate_powers, 1 - pygsti_likelihood)\n",
    "    ax.scatter(gate_powers, 1 - pygsti_likelihood)\n",
    "    ax.semilogx(gate_powers, experimental_likelihood)\n",
    "    ax.scatter(gate_powers, experimental_likelihood)\n",
    "    ax.set_xlabel(f'Power ({gate})^k')\n",
    "    ax.set_ylabel('Sequence probability')\n",
    "    ax.set_ylim([-0.05, 1.05])\n",
    "    ax.set_title(f'Sequence probability vs. number of {gate} button presses')\n",
    "    ax.legend(['OQT posterior mean', 'Ideal', 'pyGSTi', 'Experiment'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Compute and plot the total variation distance\n",
    "def tvd(p, q):\n",
    "    return np.abs(p - q)\n",
    "\n",
    "def total_tvd(p, q):\n",
    "    return 0.5 * np.sum(np.abs(p - q))\n",
    "\n",
    "def plot_tvd(gate, oqt_tvd, pyg_tvd, ax=None):\n",
    "    if ax is None:\n",
    "        ax = plt.gca()\n",
    "    ax.semilogx(gate_powers, oqt_tvd, color='#E24A33')\n",
    "    ax.scatter(gate_powers, oqt_tvd, color='#E24A33')\n",
    "    ax.semilogx(gate_powers, pyg_tvd, color='#988ED5')\n",
    "    ax.scatter(gate_powers, pyg_tvd, color='#988ED5')\n",
    "    ax.set_xlabel(f'Power ({gate})^k')\n",
    "    ax.set_ylabel('TVD')\n",
    "    ax.set_ylim([-0.0001, 0.3])\n",
    "    ax.set_title(f'TVD from experimental data')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x648 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 648x648 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Read file and create new column to indicate completion\n",
    "df = pd.read_csv(f\"{output_prefix}/gate-newspam-fullsweep.csv\")\n",
    "\n",
    "df = df.sort_values(by=['GATE', 'STATE'])\n",
    "\n",
    "results_matrix = np.zeros((len(gate_ginib_eps), len(state_ginib_eps)))\n",
    "\n",
    "for gate in range(len(gate_ginib_eps)):\n",
    "    for state in range(len(state_ginib_eps)):\n",
    "        results_matrix[gate, state] = df.loc[(df['GATE'] == gate_ginib_eps[gate]) & (df['STATE'] == state_ginib_eps[state])]['COMPLETION']\n",
    "\n",
    "\n",
    "plt.rcParams[\"figure.figsize\"] = (9, 9)\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.pcolor(results_matrix, edgecolors='k', linewidths=0.5, cmap=\"Greys\", snap=True, vmin=0, vmax=120)\n",
    "plt.xlabel(\"SPAM Ginibre strength\", fontsize=14)\n",
    "plt.xticks([x + 0.5 for x in range(len(state_ginib_eps))])\n",
    "plt.ylabel(\"Gate Ginibre strength\", fontsize=14)\n",
    "plt.yticks([x + 0.5 for x in range(len(gate_ginib_eps))])\n",
    "plt.title(f\"LSGST percentage completion\", fontsize=16)\n",
    "\n",
    "[ax.spines[x].set_color('k') for x in ax.spines.keys()]\n",
    "[ax.spines[x].set_linewidth(0.5) for x in ax.spines.keys()]\n",
    "\n",
    "ax.set_aspect('equal')\n",
    "# Use the code from the example to get the text on the grid\n",
    "# https://matplotlib.org/gallery/images_contours_and_fields/image_annotated_heatmap.html#sphx-glr-gallery-images-contours-and-fields-image-annotated-heatmap-py\n",
    "for i in range(results_matrix.shape[0]):\n",
    "    for j in range(results_matrix.shape[1]):\n",
    "        if np.isclose(results_matrix[i, j], 100):\n",
    "            text = ax.text(j + 0.5, i + 0.5, int(results_matrix[i, j]), \n",
    "                           ha=\"center\", va=\"center\", color=\"cyan\", fontsize=14)\n",
    "        else:\n",
    "            text = ax.text(j + 0.5, i + 0.5, int(results_matrix[i, j]), \n",
    "                           ha=\"center\", va=\"center\", color=\"black\", fontsize=14)\n",
    "\n",
    "ax.set_yticklabels([np.format_float_scientific(x, trim='-', exp_digits=1) for x in gate_ginib_eps])\n",
    "ax.set_xticklabels([np.format_float_scientific(x, trim='-', exp_digits=1) for x in state_ginib_eps])\n",
    "\n",
    "fig.tight_layout()\n",
    "plt.tick_params(axis='both', which='major', labelsize=10)\n",
    "\n",
    "plt.show()\n",
    "        \n",
    "        \n",
    "plt.savefig(f\"grid-search-completion-percent.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_file_list = os.listdir(output_prefix)\n",
    "\n",
    "tvds = []\n",
    "\n",
    "for gate_eps in gate_ginib_eps:\n",
    "    for state_eps in state_ginib_eps:\n",
    "        if f\"-gate{gate_eps}-state{state_eps}-locs.npy\" in data_file_list:\n",
    "        # Plot all data\n",
    "            particle_locations = np.load(f\"{output_prefix}-gate{gate_eps}-state{state_eps}-locs.npy\")\n",
    "            particle_weights = np.load(f\"{output_prefix}-gate{gate_eps}-state{state_eps}-wgts.npy\").reshape((particle_locations.shape[0], 1))\n",
    "\n",
    "            gate_data_map = {'Gx' : Gx_experimental_likelihood, \n",
    "                             'Gy' : Gy_experimental_likelihood, \n",
    "                             'Gi' : Gi_experimental_likelihood}\n",
    "\n",
    "            total_tvd = 0\n",
    "            \n",
    "            for gate_idx, (gate, data) in enumerate(gate_data_map.items()):\n",
    "                oqt_l, true_l, pyg_l = compute_likelihood_comparison(gate, data, particle_locations, particle_weights)\n",
    "                oqt_tvd = tvd(gate_data_map[gate], oqt_l)                \n",
    "                total_tvd += np.sum(oqt_tvd)\n",
    "\n",
    "            tvds.append([gate_eps, state_eps, total_tvd])\n",
    "        else:\n",
    "            tvds.append([gate_eps, state_eps, 0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABT8AAAQXCAYAAAA5uB/VAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAXEQAAFxEByibzPwAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8li6FKAAAgAElEQVR4nOzde3RU5b3G8WeSmVwmISGBCCQgETBEioIg4LIqgQLlKnhQuYhItSrnqIdKqVrPUVut2EqxtR7BooAgFyuI4K2CgIBIKaSECHKVJFwCSciFhMnkMknm/JHFbobcZkJCYOf7Wcu1Zs/s/e5ffhCNT979vha32+0WAAAAAAAAAJiMX3MXAAAAAAAAAABNgfATAAAAAAAAgCkRfgIAAAAAAAAwJcJPAAAAAAAAAKZE+AkAAAAAAADAlAg/AQAAAAAAAJgS4ScAAAAAAAAAUyL8BAAAAAAAAGBKhJ8AAAAAAAAATInwEwAAAAAAAIApEX4CAAAAAAAAMCXCTwAAAAAAAACmRPgJAAAAAAAAwJQIPwEAAAAAAACYEuEnAAAAAMOWLVtksVhksViUkJDQ3OUAAABcEsJPAAAAHyUkJBjh0G9+85tGGTMnJ0d//vOfNXbsWMXGxqpVq1ayWq0KCwtT165dNWTIEM2cOVMffPCBzp496/P4GRkZWrRokaZMmaIbb7xR0dHRCgwMVGhoqDp27KjbbrtNjz/+uJYvX678/HyfxnY4HHr33Xd13333qVu3bgoPD5fValWrVq3UuXNnDRw4UI8//riWLFmiU6dOeVxbNWhrrH+2bNnic3/QuKZNm9aof6axsbHq27evcTx16tQG1/bRRx8Z4/j7+ys9Pd34rK6/j35+fgoPD9e1116rG2+8UePHj9fs2bP11VdfqaysrDHaBgAAmoC1uQsAAABoydxut+bOnasXXnhBRUVF1T4/f/68zp8/r5SUFG3atEmSZLFYtHDhQv3sZz+rd/zTp09r9uzZevfdd1VSUlLt89LSUhUWFio9PV3/+Mc/NG/ePAUEBGjs2LF64YUX1LNnzzrHX7p0qX7xi18oLy+v2mcOh0MOh0MnTpzQtm3bNG/ePEnSiy++2GihcWNJS0vTddddJ0nq3Lmz0tLSmqWOadOmacmSJZKkxYsXa9q0ac1Sx5XowQcf1J49eyRJa9as0fz58xUSEuLzOEuXLjVeDxkyRDExMV5d53a7VVBQoIKCAp08eVL79+/XmjVrJEkdOnTQQw89pKeeekpt2rTxuSYAANB0CD8BAACa0SOPPKKFCxcax35+furdu7fi4+PVqlUrI5jcs2ePMSPT7XZ7NTtz69atuueee5Sdne3x/vXXX6/4+Hi1adNGfn5+yszMVEpKig4ePCipMhBdtWqVVq9erd27d6tv3741jv+73/1Ozz//vMd7P/rRj9SzZ0+1bt1aRUVFysjIUFJSksds1XPnzhmvY2Ji9Pjjj9f5dWzatEmHDh2SJMXHx+snP/lJned7G2ah6QwZMkShoaF1nvPWW28Zr8eNG1fnn1ubNm00efJkzZo1Sy6XS4WFhVqzZo0eeOABn+rKzs7W3//+d+P4wQcfrPP8i/9uFhcXKy8vT2fOnNHevXuNX1icOXNGr7zyihYuXKiFCxdq5MiRPtUFAACaDuEnAABAM1m2bJlH8Hn//ffr97//vTp27FjtXLfbrV27dmn16tV677336h37008/1fjx4+VyuSRJISEhevzxx/XEE0+oU6dONV5z+vRpffrpp/rzn/+sQ4cOye121zgbVZK2b9/uEXz+9Kc/1RtvvKHu3bvXeP6+ffu0Zs0aLVq0yOP966+/Xv/3f/9X59cybdo0I/wcMGBAveej+U2ZMkVTpkyp85yq4eeMGTO8Wl905MiRWrdunaTKGZy+hp8rV640vifCwsJ0991313l+XX/XXC6Xvv32W73xxhtat26d3G63MjIyNGrUKK1cuVITJ070qTYAANA0WPMTAACgmfz+9783Xk+dOlXLli2rMfiUKh91HzBggObMmaNTp07pnnvuqXXcH374QQ888IAR8nTp0kX/+te/9Ic//KHW4FOSoqOj9dhjj+nAgQNavnx5nY/vVq190KBB+vzzz2sNPiXpxhtv1IsvvqiUlBT94he/qPU8oC5VZ2pu3rzZY71Ob1R95P3ee+9VcHBwg2ux2WxKSEjQxx9/rM8//1yRkZHGZz/72c+UmJjY4LEBAEDjIfwEAABoBqdPn9b3339vHD/77LNeXxsYGFhrSCpJjz32mPFYfHh4uDZv3lxnMHkxi8WiyZMna//+/erSpUu1zysqKrRx40bj+Fe/+pX8/f29Gtvf31+xsbFe1wJUNWrUKCOUr6io0PLly72+9tChQx6BZH2PvPtixIgR+vTTT2W1Vj5YV1xcrFmzZjXa+AAAoOEIPwEAAJrBxbueX9hs51Lt2rVLmzdvNo5fe+01de7cuUFjtW/fXtHR0dXez87O9tg8qbFqbw7vvfeeLBaLx9dw/PjxWnf8ro3b7daqVas0adIkde3aVaGhoQoNDVXXrl01efJkrV69Wm63u9brY2NjZbFYjM2OpMrZgzXVUNNmUfn5+Vq5cqUee+wxDRgwQG3btlVAQIDCwsLUrVs3TZ48WatWrVJFRUXDGnWFCAgI0KRJk4zj999/3+trq/a2S5cuuv322xu1tttuu01PP/20cbx161Z9++23jXoPAADgO8JPAACAZnBxkJaamtoo486fP994HRkZqalTpzbKuFU1Ve1Xq6NHj6pv376677779MEHHyglJUWFhYUqLCxUSkqKVq5cqXvvvVf9+vXTsWPHGv3+a9asUbt27TR58mQtWLBAu3btUk5Ojlwul86fP69jx45p5cqVuu+++9S3b99m28m+sVSdsbl//34lJSXVe83Fs0SnTp1aZ5jdUE8++aQCAgKM4w8//LDR7wEAAHzDhkcAAADNoEuXLrJYLMZswDlz5lTbDKghvv76a+P12LFjFRQUdMljXqxNmzZq3bq1sWv73LlzNXz48CYJk5raDTfcoMcff1znz5831oNs1aqV16HxwYMHNXDgQI/d7G+88Ub17t1bFotFSUlJ2rdvnyTpX//6l3784x9r27ZtiouL8xjnwQcfVE5OjsfO9j/5yU8UHx9f7Z79+/f3OM7KyjJm4nbs2FE9evRQ+/btZbfb5XA4dPDgQe3Zs0dut1t79+7VHXfcob1799a5puuV7JZbblGPHj104MABSZWzP2+++eY6r9myZYtOnjwpqTK893WjJG+1b99et99+uzH7etu2bU1yHwAA4D3CTwAAgGbQpk0b3Xnnndq6daskafHixcrNzdWMGTN05513er2GZlUnT57U8ePHjeMBAwY0Wr1V+fn5aezYscZjxJs2bdLAgQP19NNPa+jQoQoMDGyS+zaFAQMGaMCAAUpLSzPCz8jISK92lC8tLdWkSZOM4DMqKkrLli3TsGHDPM7bsGGD7r//fmVnZyszM1OTJk3Szp07ZbPZjHN++9vfSvLc2X7KlCmaNm1avXXExMTo1Vdf1T333KNu3brVeE5qaqr+8z//U+vXr9epU6f0zDPP6N1336137CvV1KlTjXVyV6xYoTlz5tT5PVN1o6Pbb7+9xrVsG8uAAQOM8PO7775TUVHRJW2sBAAALg2PvQMAADST1157zeMR2XXr1mnw4MGKjIzUkCFD9Oyzz+qjjz5SZmamV+NVDT6lylmNTeXFF19URESEcfzNN99ozJgxioiI0B133KGZM2dqxYoV1Woyk+XLlys5OVlS5c7ff//736sFn5I0bNgwffHFF8ZmOHv27NHKlSsbrY4xY8bo2WefrTX4lCrXZf3000910003GbXn5eU1Wg2X25QpU+TnV/m/MpmZmdqwYUOt5zqdTn300UfGcWNudFSTqpuLVVRUKDs7u0nvBwAA6sbMTwAAgGbSv39/rV27VlOmTFFubq7xfkFBgTZt2qRNmzYZ7/Xs2VNTpkzR9OnTFR4eXuN4VceQpNatW9dbwxtvvKGjR4/W+nmbNm2MWYlVXXfdddqwYYPGjx+vEydOGO8XFRVp+/bt2r59u/Fely5dNHnyZP3Xf/2XOnToUG9NV4u//vWvxuvp06erb9++tZ7br18/PfLII8aarPPnz2+S9VjrYrPZdP/99+u7775TcXGxtm/frjFjxlzWGhpLTEyMhgwZYoSeS5cu1YgRI2o8d82aNXI4HJKk4OBg3XvvvU1a28Xfn3l5eerUqVOT3hMAANSO8BMAAKAZjRgxQkePHtWf/vQnvffee9V2gb9g//79evbZZzVnzhzNmzdP9913X7Vzzp8/73EcEhJS7/0//vhj49H7mnTu3LnG8FOqXHvx4MGDmjdvnt555x0dOXKkxvNSUlL0u9/9Tn/605/06quv6sknn6y3riudw+FQYmKicfzQQw/Ve83Pf/5zI/zcvXu3CgsLvfoz8sW5c+e0c+dOff/998rJyZHD4fDY4f3CI/WStHfv3qs2/JQqZ3BeCD/XrVungoIChYWFVTuv6iPvd999d43nNKbQ0FCP44u/LwEAwOVF+AkAANDMIiMj9fLLL+ull15SUlKStm3bpl27dikpKUmHDx82NkWSpJycHE2YMEEOh6Na4NaqVSuP48LCwiav3W63a9asWZo1a5YOHDigbdu26Z///KeSkpK0f/9+lZeXe9Tz3//938rOzq41UL1aJCcnG19baGio8Th5XXr37q2QkBAVFhaqvLxcycnJuu222xqlnlOnTunZZ5/V6tWrjc2P6nO1P459IcgsKChQUVGRVq9eXe174vTp0x4zqJv6kXepetjZ1GErAACoG2t+AgAAXCEsFov69OmjX/ziF1qxYoUOHjyos2fPasmSJerTp4/HuY8//rjS09M93ouMjPQ4vrAbe122bNkit9vt8c/ixYsbVH+PHj00ffp0LV68WHv37lVeXp5Wr16tQYMGeZz38ssve8yavBpV3d29U6dOxvqTdfHz8/N4/LmxwsekpCTddNNNWr58udfBp3T1z0i8+BH2999/v9o5y5YtM2a+RkdHa8iQIU1eV35+vsfxxd+XAADg8iL8BAAAuIK1adNGU6dO1e7du/XUU08Z7xcXF2vBggUe53bu3Nnj+ODBg5elxtq0atVK48eP1+bNm/X6668b77vdbr355pvNWNmlu7CGpOTd8gI1ndsY4WNJSYnGjx9vbF7Url07vfjii9qyZYtOnjypwsJCVVRU1BhsV30c/mpVdSbn1q1bPdaflTwD0QceeMCrkPpSVV1awN/fX23btm3yewIAgNoRfgIAAFwF/Pz89Mc//lHx8fHGe998843HOZ06dfIIQHft2nXZ6qvPU089paFDhxrHF9d+tam6rqMvywtUPffiZQoa4qOPPlJqaqokqWPHjkpOTtZvfvMbDRw4UB07dpTdbpfFYjHOv9pne17s9ttvV5cuXSRVhurLli0zPtuzZ4/2799vHF+uDab++c9/Gq9vvvlmBQYGXpb7AgCAmhF+AgAAXCX8/Pw0bNgw4/jMmTPVzqn6iPm6detUXFx8WWrzRtXduGuq/WoSFRVlvD558qTHuqy1qaio0MmTJ43jxpgRWHU9y6eeekrt2rWr8/zjx49f8j2vJBaLRQ888IBxXHWmZ9XXt9xyi3r06NHk9Zw+fVrffvutcXzHHXc0+T0BAEDdCD8BAACuIkFBQcbrmmaUTZ8+3Xidk5NT4zqIzaW+2ptT1dmR3ujVq5f8/f0lVT4Cv2/fvnqvSU5ONmZ++vv7q1evXpdcx+nTp43XP/rRj+o9f9u2bT6NfzWYOnWq0bdDhw5p9+7dKisr08qVK41zLsdGR5L05ptvyuVyGccTJ068LPcFAAC1I/wEAAC4iuzdu9d4fe2111b7fMCAAUpISDCOn376aY/Zhs2pvtqbU9Vgtmp4VZvQ0FDdcsstxvF7771X7zVV19vs379/jWuF+lpH1TUsnU5nnef+61//0u7du+sd82rTpUsX3X777cbx0qVLtX79emVmZkqSbDabJk2a1OR17NixQ3/84x+N4yFDhqh///5Nfl8AAFA3wk8AAIBmkJaWpv/93/9Vbm6u19d8/fXX2rhxo3E8fPjwGs9bsGCBwsLCJFXu+D548GAdPXr00gquorS0VE888YROnTrl9TUHDx70mIVaW+3NpXXr1kaQmJWV5VXw+Nhjjxmv33rrLX333Xe1npuUlKS3337bOK46Q7eqNm3aGK/T09PrreHCepdS5TIHtXE6nXr00UfrHe9qVXVm5wcffKCFCxcax6NHj/boa1P48ssvNWbMGJWVlUmS7Ha7RxAKAACaD+EnAABAMyguLtYrr7yizp076+c//7m2bt1qBCcXKyoq0rx58zRmzBhjh+6YmJhaN3C5/vrrtXTpUlmtVknSDz/8oD59+ui5556rM7B0Op1asWKFXn311Tprr6io0FtvvaWuXbtq4sSJ+uKLL2pdW/TC48cJCQkqKiqSVLnj+ZNPPlnnPS63wMBAxcXFSaqs+eOPP673mvvvv994dL20tFQ//elP9fXXX1c7b9OmTRo+fLgRqPbp06fWmYg33nij8Xrt2rUqLS2ts4bRo0cbr5cuXaq5c+eqvLzc45wffvhBw4YN0549e3zamf5qcu+99yo4OFiSlJ2d7fHn11SPvJeVlWnr1q0aP368Ro0aZfwiw2Kx6P33369xWQMAAHD5WZu7AAAAgKvZ22+/rbVr13p9/ksvvaS77rrLOHY4HFq4cKEWLlyo4OBg9enTRx07dlTr1q1VUlKi48ePa/fu3XI4HMY1ISEhWrFihceO4xcbO3as1q9fr3vvvVe5ublyOBx69dVX9eqrryouLk433HCDIiMjZbPZdP78eaWkpOi7774zAkqp8pHqu+++u9Z7lJaW6m9/+5v+9re/yWazqXfv3oqNjVVERITKysqUnp6uXbt2KS8vz7jGarVq0aJF6tSpk9c9u1zGjx+vV155RZI0ZcoULVmyRN26dZPNZjPOqTqbLyAgQCtXrtTAgQN19uxZZWRkaPDgwerVq5d69+4tqfJR/+TkZOOaa665RitXrvQYs6oRI0bIbrfL6XQqOTlZN9xwgxISEtS6dWtjXcthw4YZG1/99Kc/1cCBA7V161a53W7NmjVLb731lvr06aPw8HAdPXpUO3bsUHl5uWJiYjRjxgw9/fTTjdu4K0BYWJjuvvturVixwuP9tm3bauTIkQ0e94knnvA4Li4u1rlz55SRkaE9e/Z4fL9Ilb+UWLx4sYYOHdrgewIAgMZF+AkAAHAJMjMzjbUFvXFhdlibNm00YsQIbdq0yZjdV1RU5LFTdE1uvfVWvf32217NKhs8eLCSk5P1yiuvaNGiRcZ9jhw5oiNHjtR6XWBgoMaOHav/+Z//0U033VTtc6vVqvHjx+vLL780NvBxuVzavXt3nWtK3nDDDZo3b57HmqRXkqeffloff/yxDhw4IJfLpS+++KLaORc/ynzDDTdo+/btmjhxopKSkiRVbmxUNfC8oE+fPvrwww/VtWvXWmsICwvTn//8Z02fPl0VFRVKSUlRSkqKxzmhoaFG+ClJf/vb3zRy5Ejt2bNHkpSamqrU1FSPa3r06KFVq1Zp165d9XTh6vXggw9WCz8nT55ca9Dsjbfeesur82JiYvTQQw/pqaeeUkRERIPvBwAAGh/hJwAAQDOIiorSF198oYKCAm3dulXbt29XcnKyjh49qrNnz8rpdCooKEitW7dWXFyc+vbtq/Hjx+vWW2/16T4dO3bU/Pnz9cILL+jzzz/X5s2b9d133yk7O1u5ubkKCAhQRESEoqOj1bdvXw0YMEB33XVXnQGO1WrV6tWrVVRUpO3bt+ubb75RUlKSjh49qoyMDDkcDgUGBiosLExdu3bVzTffrLFjx2rw4MEeG/RcacLCwrRr1y7Nnz9fn376qQ4ePKhz587Vu/5nXFycEhMTtXr1an300UfatWuXsrKyJFXO9BwwYIDuuecejR8/3qvd3B955BH17NlTb7/9tnbu3Kn09HQ5nU653e4az2/Xrp127Nihd999Vx988IH2798vp9Opa665Rt27d9eECRN0//33y263mzr8HDJkiGJiYjzWSq1taYiGsFgsCg0NVVhYmPF9ecsttxibjPn7+zfavQAAQOOxuGv7KQoAAAAAAAAArmJX7q/eAQAAAAAAAOASEH4CAAAAAAAAMCXCTwAAAAAAAACmRPgJAAAAAAAAwJQIPwEAAAAAAACYEuEnAAAAAAAAAFMi/AQAAAAAAABgSoSfAAAAAAAAAEyJ8BMAAAAAAACAKRF+AgAAAAAAADAla3MXgKZXUVGh4uJiWa1WWSyW5i4HAAAAAAAA8Irb7VZZWZmCgoLk5+f7PE7CzxaguLhYISEhzV0GAAAAAAAA0CCFhYWy2+0+X0f42QJYrZV/zGfPnm3QX5KWxul0KioqSufOnZPNZmvucq5o9Mp79Mo39Mt79Mo39Mt79Mp79Mo39Mt79Mp79Mo39Mt79Mo39Mt79Mp7F3p1Id/yFeFnC3DhUXe73U746QO73c6/gLxEr7xHr3xDv7xHr3xDv7xHr7xHr3xDv7xHr7xHr3xDv7xHr3xDv7xHr7zX0KUc2fAIAAAAAAAAgCkRfgIAAAAAAAAwJcJPAAAAAAAAAKZE+AkAAAAAAADAlAg/AQAAAAAAAJgS4ScAAAAAAAAAUyL8BAAAAAAAAGBKhJ8AAAAAAAAATInwEwAAAAAAAIApEX4CAAAAAAAAMCXCTwAAAAAAAACmRPgJAAAAAAAAwJQIPwEAAAAAAACYEuEnAAAAAAAAAFMi/AQAAAAAAABgSoSfAAAAAAAAAEyJ8BMAAAAAAACAKRF+AgAAAAAAADAlwk8AAAAAAAAApkT4CQAAAAAAAMCUCD8BAAAAAAAAmBLhJwAAAAAAAABTIvwEAAAAAAAAYEqEnwAAAAAAAABMifATAAAAAAAAgCkRfgIAAAAAAAAwJcJPAAAAAAAAAKZkbe4Cmtp3332njRs36ocfflB+fr4kKSIiQnFxcRoyZIh69Ohx2WsqKyvTli1blJKSorS0NOXl5amgoEAWi0URERHq1q2bBg0apJtuuumy1wYAAAAAAACYhWnDT7fbrXfeeUcbN2403rPZbLJYLMrKylJWVpa2b9+uUaNG6cEHH7ystTmdTi1YsMA4tlgsstvtKioqUmZmpjIzM/Xtt99q4MCBmj59uvz9/S9rfQAAAAAAAIAZmDb83LJlixF83nrrrZo0aZI6dOggSTp9+rSWLVumxMREff7557rhhhvUv3//y1abzWbT8OHDFR8fr+uvv14RERGyWq2qqKjQqVOntGbNGu3YsUNbt25VTEyMxo0bd9lqAwAAAAAAAMzCtGt+btu2TZLUvn17zZgxwwg+JSk6OlozZ85Uu3btJEk7duy4rLUFBwfroYce0m233aaoqChZrZUZtJ+fn6699lrNmDFD3bt3lyRt3rz5stYGAAAAAAAAmIVpZ37m5eVJkjp37lzjY+NWq1WdO3dWZmamiouLaxwjIyNDX3zxhfbt26fs7Gy53W5FRUWpV69eGj16tNq2bdsktVssFnXr1k2HDx9WTk5Ok9wDAAAAAAAAMDvThp/t2rXT6dOndfz4cZWXl1cLQMvKynT8+HFJUteuXatdv3HjRi1cuFDl5eWS/r1eaHp6utLT0/X111/rl7/8ZZNsSlRRUaEjR45Iqpy5CgAAAAAAAMB3pg0/hw4dqqSkJGVkZOiNN97Q5MmTjSDx9OnTWr58uTIzM9WuXTuNGjXK49pdu3ZpwYIF8vf317hx4zR06FBjlueZM2f0wQcfaOfOnZo7d67mzp3baDNAHQ6HTp06pU8++URHjx6VJI0ePdrr62fOnFnj+xcCXAAAAAAAAKAlMW34ecstt+jBBx/U8uXLtXPnTu3cuVMBAQGSpNLSUoWEhGjYsGGaOHGi7Ha7cV1ZWZkWLVokSXrkkUc0ePBgj3EvrBf62muvKTExUZ999pmmTZvW4DrXrl2rFStWVHs/KChIEyZM0KBBgxo8NgAAAAAAANCSmTb8lKRRo0apQ4cOmj9/vvLz81VaWmp85nK5VFRUJKfTqdDQUOP9pKQk5ebmKjw8vM7g8c4771RiYqKSk5MvqcagoCCFh4fL7Xbr/PnzcrvdCgwM1IQJE6oFr/V5/fXXa3zf5XLpL3/5yyXVCQAAAAAAAFxtTBt+lpSUaN68efrHP/6hrl276sknn9R1110nt9uttLQ0rVy5Ut9884327t2rF154QZ07d5YkHTp0SJJUWFioRx99tNbxy8rKJElnz569pDqHDx+u4cOHS6oMKVNTU7Vq1SotWbJEGzZs0DPPPKPo6OhLugcAAAAAAADQEpk2/Hz//ff1j3/8Qx06dNBvf/tb45F3SbrpppsUHx+vX/3qVzpz5owWLlyol156SdK/d4kvKytTfn5+vfepOpt0x44dWrx4cY3nzZo1S927d69zLJvNpri4OD333HOaM2eOEhMT9eabb2r27NmyWCz11gIAAAAAAADg30wZfhYVFWnTpk2SKmdWVg0+LwgICNDw4cO1ePFiHTp0SPn5+QoPD1dFRYUkqXfv3nruued8um9paWmtgemFmaLesFgsGjlypBITE3Xs2DGlpqaqS5cuPtUCAAAAAAAAtHSmDD/PnDlj7HDerl27Ws/r0KGD8TorK0vh4eFq3bq1JOnEiRM+3zchIUEJCQk+X1eTyMhI43VGRgbhJwAAAAAAAOAjv+YuoClUfUQ8Ozu71vPOnTtnvA4ODpYk49H03NxcY/3P5pCVlWW8vlAbAAAAAAAAAO+ZMvyMiYkxHnXftGmTMQu0qoqKCuPR+JCQEGNTob59+yoiIkKStHjxYpWUlNR5L4fD4XN9NdVz8eeffPKJJMlqtSouLs7newAAAAAAAAAtnSnDz4CAAA0ePFiSlJqaqj/84Q86ceKEKioqVFFRoePHj+vVV1/V4cOHJUmjRo2Sn5+fce3DDz8si8Wi1NRUPf/889q7d6/Hmp1ZWVn66quv9Otf/1rr16/3ub5Fi2SEu3cAACAASURBVBbpnXfe0ffff6/i4mLjfZfLpf379+vll1/W/v37JUljxoxRSEhIg3sBAAAAAAAAtFSmXPNTkqZMmaKMjAzt3bvX+Mdms0mqDBkv+PGPf6z/+I//8Li2f//+euKJJ7RgwQKlpaVp9uzZ8vf3l91uV3Fxscf1/fr187m20tJSbd26VV999ZUsFouCgoJktVpVWFhobLhksVg0YsQITZgwoSFfPgAAAAAAANDimTb8DAgI0K9//Wv985//1LZt25Samqr8/HxZLBa1adNG3bp106BBg9SnT58ar7/jjjvUs2dPrV+/XsnJycrIyFBhYaGCgoIUExOj+Ph49evXTz169PC5tnHjxqlTp046cOCAzpw5o/z8fDmdTgUHB6tdu3aKj49XQkKCYmNjL7ELAAAAAAAAQMtl2vBTqpw9eeutt+rWW29t0PURERGaOHGiJk6c2Kh1xcTEKCYmRnfddVejjgsAAAAAAADg30y55icAAAAAAAAAEH4CAAAAAAAAMCXCTwAAAAAAAACmRPgJAAAAAAAAwJQIPwEAAAAAAACYEuEnAAAAAAAAAFMi/AQAAAAAAABgSoSfAAAAAAAAAEyJ8BMAAAAAAACAKRF+AgAAAAAAADAlwk8AAAAAAAAApkT4CQAAAAAAAMCUCD8BAAAAAAAAmBLhJwAAAAAAAABTIvwEAAAAAAAAYEqEnwAAAAAAAABMifATAAAAAAAAgCkRfgIAAAAAAAAwJcJPAAAAAAAAAKZE+AkAAAAAAADAlAg/AQAAAAAAAJgS4ScAAAAAAAAAUyL8BAAAAAAAAGBKhJ8AAAAAAAAATInwEwAAAAAAAIApWZu7AFw+LpdLLperucu44l3oEb2qH73yHr3yDf3yHr3yDf3yHr3yHr3yDf3yHr3yHr3yDf3yHr3yDf3yHr3y3qX2yOJ2u92NVAuuUC6XSwEBAc1dxlXF399f5eXlzV3GVYFeeY9e+YZ+eY9e+YZ+eY9eeY9e+YZ+eY9eeY9e+YZ+eY9e+YZ+eY9e+aa0tFQ2m83n65j52YKcPXtWdru9ucu44jmdTkVFRencuXMN+qZqSeiV9+iVb+iX9+iVb+iX9+iV9+iVb+iX9+iV9+iVb+iX9+iVb+iX9+iV9y70qqEIP1sQu91O+OkDu93Ov4C8RK+8R698Q7+8R698Q7+8R6+8R698Q7+8R6+8R698Q7+8R698Q7+8R6+aHhseAQAAAAAAADAlwk8AAAAAAAAApkT4CQAAAAAAAMCUCD8BAAAAAAAAmBLhJwAAAAAAAABTIvwEAAAAAAAAYEqEnwAAAAAAAABMifATAAAAAAAAgCkRfgIAAAAAAAAwJcJPAAAAAAAAAKZE+AkAAAAAAADAlAg/AQAAAAAAAJgS4ScAAAAAAAAAUyL8BAAAAAAAAGBKhJ8AAAAAAAAATInwEwAAAAAAAIApEX4CAAAAAAAAMCXCTwAAAAAAAACmRPgJAAAAAAAAwJQIPwEAAAAAAACYEuEnAAAAAAAAAFMi/AQAAAAAAABgSoSfAAAAAAAAAEyJ8BMAAAAAAACAKRF+AgAAAAAAADAlwk8AAAAAAAAApkT4CQAAAAAAAMCUrM1dwOW2du1arVixwjj+8MMPL3sNZWVl2rJli1JSUpSWlqa8vDwVFBTIYrEoIiJC3bp106BBg3TTTTdd9toAAAAAAAAAs2hR4efp06e1atWq5i5DTqdTCxYsMI4tFovsdruKioqUmZmpzMxMffvttxo4cKCmT58uf3//ZqwWAAAAAAAAuDq1mPCzoqJC8+fPl8vlUlxcnI4cOdJstdhsNg0fPlzx8fG6/vrrFRERIavVqoqKCp06dUpr1qzRjh07tHXrVsXExGjcuHHNVisAAAAAAABwtWoxa35++eWXOnz4sG6//fZmf5w8ODhYDz30kG677TZFRUXJaq3MoP38/HTttddqxowZ6t69uyRp8+bNzVkqAAAAAAAAcNVqETM/s7KytHLlSrVq1UrTpk3Tl19+6dV1GRkZ+uKLL7Rv3z5lZ2fL7XYrKipKvXr10ujRo9W2bdsmqddisahbt246fPiwcnJymuQeAAAAAAAAgNm1iPDzr3/9q0pKSvTzn/9cYWFhXl2zceNGLVy4UOXl5ZIqH1W3WCxKT09Xenq6vv76a/3yl79sklmkFRUVxmP57du3b/TxAQAAAAAAgJbA9OHnxo0btW/fPt14440aOHCgV9fs2rVLCxYskL+/v8aNG6ehQ4caszzPnDmjDz74QDt37tTcuXM1d+7cRpsB6nA4dOrUKX3yySc6evSoJGn06NGNMjYAAAAAAADQ0pg6/MzNzdWyZcsUEBCgRx991KtrysrKtGjRIknSI488osGDB3t8Hh0drZkzZ+q1115TYmKiPvvsM02bNq3BNa5du1YrVqyo9n5QUJAmTJigQYMGeT3WzJkza3z/wuxVAAAAAAAAoCUx9YZHCxYskNPp1L333qt27dp5dU1SUpJyc3MVHh5eZ/B45513SpKSk5MvqcagoCCFh4crLCxMFotFkhQYGKgJEyZUC14BAAAAAAAAeM+0Mz+3bdumPXv2KDY21qdHxw8dOiRJKiwsrHO2aFlZmSTp7Nmzl1Tn8OHDNXz4cEmSy+VSamqqVq1apSVLlmjDhg165plnFB0d7dVYr7/+eo3vu1wu/eUvf7mkOgEAAAAAAICrjSnDz/z8fC1ZskR+fn567LHH5O/v7/W1eXl5kirDzfz8/HrPLy0tNV7v2LFDixcvrvG8WbNmqXv37nWOZbPZFBcXp+eee05z5sxRYmKi3nzzTc2ePduYFQoAAAAAAADAO6YMP5cvX67z589r2LBhiomJUXFxscfnF2ZtSjI+s1qtslqtqqiokCT17t1bzz33nE/3LS0trTUwrXrP+lgsFo0cOVKJiYk6duyYUlNT1aVLF59qAQAAAAAAAFo6U4afWVlZkqQNGzZow4YNdZ47depUSdLIkSM1bdo0tW7dWpJ04sQJn++bkJCghIQEn6+rSWRkpPE6IyOD8BMAAAAAAADwkak3PGqIC4+m5+bmGut/NocLAa4kBQcHN1sdAAAAAAAAwNXKlDM/f/Ob39T5+YcffqjVq1cbr6vq27evIiIilJeXp8WLF+ull15SYGBgrWM5HA6Fhob6VF95eXmd65CWl5frk08+kVT5OH5cXJxP4wMAAAAAAABg5mc1AQEBevjhh2WxWJSamqrnn39ee/fu9VizMysrS1999ZV+/etfa/369T7fY9GiRXrnnXf0/fffe6xH6nK5tH//fr388svav3+/JGnMmDEKCQm59C8MAAAAAAAAaGFMOfPzUvXv319PPPGEFixYoLS0NM2ePVv+/v6y2+0qLi6Wy+Uyzu3Xr5/P45eWlmrr1q366quvZLFYFBQUJKvVqsLCQmPDJYvFohEjRmjChAmN9nUBAAAAAAAALQnhZy3uuOMO9ezZU+vXr1dycrIyMjJUWFiooKAgxcTEKD4+Xv369VOPHj18HnvcuHHq1KmTDhw4oDNnzig/P19Op1PBwcFq166d4uPjlZCQoNjY2Mb/wgAAAAAAAIAWokWGn/fdd5/uu+++es+LiIjQxIkTNXHixEa9f0xMjGJiYnTXXXc16rgAAAAAAAAA/o01PwEAAAAAAACYEuEnAAAAAAAAAFMi/AQAAAAAAABgSoSfAAAAAAAAAEyJ8BMAAAAAAACAKRF+AgAAAAAAADAlwk8AAAAAAAAApkT4CQAAAAAAAMCUCD8BAAAAAAAAmBLhJwAAAAAAAABTIvwEAAAAAAAAYEqEnwAAAAAAAABMifATAAAAAAAAgCkRfgIAAAAAAAAwJcJPAAAAAAAAAKZE+AkAAAAAAADAlAg/AQAAAAAAAJgS4ScAAAAAAAAAUyL8BAAAAAAAAGBKhJ8AAAAAAAAATInwEwAAAAAAAIApEX4CAAAAAAAAMCXCTwAAAAAAAACmRPgJAAAAAAAAwJQIPwEAAAAAAACYkrW5C8Dl43K55HK5mruMK96FHtGr+tEr79Er39Av79Er39Av79Er79Er39Av79Er79Er39Av79Er39Av79Er711qjyxut9vdSLXgCuVyuRQQENDcZVxV/P39VV5e3txlXBXolffolW/ol/folW/ol/folffolW/ol/folffolW/ol/folW/ol/folW9KS0tls9l8vo6Zny3I2bNnZbfbm7uMK57T6VRUVJTOnTvXoG+qloReeY9e+YZ+eY9e+YZ+eY9eeY9e+eZCv3r27CmLxdLc5VzRKioq9P333/N3ywt8H/qGfnmPXvmGfnmPXnnvQq8aivCzBbHb7YSfPrDb7fwLyEv0ynv0yjf0y3v0yjf0y3v0ynv0yjd+fn6En17i75b36JVv6Jf36JVv6Jf36FXTY8MjAAAAAAAAAKZE+AkAAAAAAADAlAg/AQAAAAAAAJgS4ScAAAAAAAAAUyL8BAAAAAAAAGBKhJ8AAAAAAAAATInwEwAAAAAAAIApEX4CAAAAAAAAMCXCTwAAAAAAAACmRPgJAAAAAAAAwJQIPwEAAAAAAACYEuEnAAAAAAAAAFMi/AQAAAAAAABgSoSfAAAAAAAAAEyJ8BMAAAAAAACAKRF+AgAAAAAAADAlwk8AAAAAAAAApkT4CQAAAAAAAMCUCD8BAAAAAAAAmBLhJwAAAAAAAABTIvwEAAAAAAAAYEqEnwAAAAAAAABMifATAAAAAAAAgClZm7sAAAAAALjA7XaroKBARUVFcjqdKi0tVXl5ucrLy2WxWGSz2RQcHKzWrVsrLCxMFoulUe6Zl5en/Px8FRUVqaysTJLk7++voKAghYeHKyIiQv7+/vWOVVxcrNzcXDkcDqN2Pz8/BQQEKCQkRJGRkbLb7ZdcMwAA8A7hJwAAAIArhsvlUlpaWo2fud1ulZSUqKSkROfOnZPdbldsbKxsNluD71dSUqK0tDQVFxdX+6ysrEwOh0MOh0NZWVmKjY2tM7jMzMxURkZGtfcrKipUXFys4uJi5eTkqE2bNoqJiWmU4BYAANSN8BMAAADAFcXf31+hoaEKDg5WQECAbDab/P39VV5erqKiIuXm5qq4uFhOp1PHjh1TXFyc/Px8X9GrvLxcKSkpKi0tlSQFBAQoKipKQUFBslgsKi4uVnZ2toqLi+VyuZSSkqLu3bvXGLZmZ2d7BJ+RkZEKCwuTzWaTy+WSw+FQTk6O3G63cnJy5Ofnp+jo6IY3CQAAeIXwEwAAAMAVw2az6Uc/+lGtsyJDQ0PVtm1bpaWlqaCgQCUlJcrNzVXbtm19vldubq4RfIaEhKhLly4eIeqFx9SPHz+u/Px8lZeXKysrSzExMR7juN1uj+DzuuuuU1hYmMc5Fx6d/+GHH+R2u3X27Fldc801slr5XzIAAJqSaf9Le/78eSUmJmrfvn1KTU1Vdna2ysvLFRYWpi5duighIUH9+/dvltrKysq0ZcsWpaSkKC0tTXl5eSooKJDFYlFERIS6deumQYMG6aabbmqW+gAAAIDm4s2j4BaLRddcc40KCgokSQ6Ho0HhZ2FhofG6Xbt2Nc4etVgsat++vfLz86tdc0FxcbHKy8slSXa7vVrweYHdbld4eLjOnTsnSXI6nbWeCwAAGodpw89HH33U+AFEkvGoTG5urnJzc5WYmKibb75ZM2fOVGBg4GWtzel0asGCBcaxxWKR3W5XUVGRMjMzlZmZqW+//VYDBw7U9OnTvVpYHQAAAGhJqv6MXPXnfl9UvS4gIKDW86p+VlFRUe3zqu/VNc7Fnze0bgAA4D3Thp/l5eXq1q2bEhIS1KtXL7Vr106SlJWVpTVr1mjz5s1KSkrSggUL9OSTT17W2mw2m4YPH674+Hhdf/31ioiIkNVqVUVFhU6dOqU1a9Zox44d2rp1q2JiYjRu3LjLWh8AAABwpcvLyzNeBwUFNWiMwMBAORwOSVJpaWmtkyJcLpfHNRerGmheeIy+NlU/v9yTMAAAaIlMG36+8MIL6tmzZ7X3r7nmGk2fPl1+fn7auHGjvvnmG02aNKlBj8k0VHBwsB566KFq7/v5+enaa6/VjBkzlJOTo8OHD2vz5s2EnwAAAGjx3G63ysrKVFJSopycHOPRcYvFojZt2jRozDZt2ignJ0dS5U7toaGh1R67v3g9z5ruZbPZFB4ervz8fDmdThUUFNT4OHtRUZHx+Lzdbq9z53gAANA4TBt+1hR8VjV48GBt3LhRkpSSklJj+JmRkaEvvvhC+/btU3Z2ttxut6KiotSrVy+NHj26yQJTi8Wibt266fDhw8YPYwAAAEBLU1ZWpu+//77Wz/38/NS5c+cGz/wMDg5Wp06ddOrUKRUWFurw4cNq27atsdt7SUmJsrOzVVRUJEmKjo6udY3Ojh07yuVyyel0KjU11WO397KyMjkcDuP/KYKCgtS5c+cG1QwAAHxj2vCzPvWt27Nx40YtXLjQWIfHZrPJYrEoPT1d6enp+vrrr/XLX/6ySTYlqqio0JEjRyRJ7du3b/TxAQAAgKtdVFSUoqKiZLPZLmmcyMhIBQcHKzs7W7m5uUpPT692TuvWrRUVFVXnTE2r1aquXbsqLy9PZ8+eNfYaqMpmsykqKkqRkZGs6w8AwGXSYsPPqr9Bvvbaaz0+27VrlxYsWCB/f3+NGzdOQ4cONWZ5njlzRh988IF27typuXPnau7cuY02A9ThcOjUqVP65JNPdPToUUnS6NGjG2VsAAAA4Grj7++vuLg447isrExOp1M5OTk6e/asiouL1bFjx3o3GapLRUWFzp07Z+wcX5OCggL5+fkpICBAVmvt/wvldDp17tw5lZSU1Pi5y+VSXl6ebDabWrdu3eCaAQCA91pk+FlYWKi1a9dKkm644QZFR0cbn5WVlWnRokWSpEceeUSDBw/2uDY6OlozZ87Ua6+9psTERH322WeaNm1ag2tZu3atVqxYUe39oKAgTZgwQYMGDfJ6rJkzZ9b4PrtIAgAA4GpksVgUHBzs8V6rVq3Utm1bpaWl6fz58zp69Ki6du3aoEffy8rKlJKSYjzW3qZNG0VGRhpjlZaWKjc315gV6nA41KVLlxo3KsrJyVF6errcbrcCAgLUvn17hYaGymq1qry8XIWFhcrMzFRRUZGOHz+uoqIidejQoQFdAQAAvvBr7gIut4qKCr355pvGb1x/9rOfeXyelJSk3NxchYeH1xk83nnnnZKk5OTkS6onKChI4eHhCgsLMxZXDwwM1IQJE6oFrwAAAAAqZ4Ree+21slgsKisr06lTpxo0Tnp6uhF8xsTEqGPHjrLb7fLz85Ofn5+CgoIUHR1trM9ZWlqqEydOVBunuLhYp06dktvtVmBgoOLi4hQREWEsnWW1WhUeHq5u3boZj85nZWXp/PnzDewAAADwVoub+fnee+9pz549kqSHH35YsbGxHp8fOnRIUuXs0EcffbTWccrKyiRJZ8+evaR6hg8fruHDh0uqfAwmNTVVq1at0pIlS7RhwwY988wzHjNT6/L666/X+L7L5dJf/vKXS6oTAAAAuJLYbDaFhITI4XCosLBQLpfLp/U/y8vLjR3jAwIC6twxPjw8XKGhoXI4HHI6nSoqKvKYkVp1bc9rrrmm1vU8/fz81KFDBx07dkxS5WzRVq1aeV0zAADwXYsKP5cuXaovv/xSkvTggw/WOLMyLy9PUmW4mZ+fX++YpaWlxusdO3Zo8eLFNZ43a9Ysde/evc6xbDab4uLi9Nxzz2nOnDlKTEzUm2++qdmzZxuzQgEAAABUqrr+ZmlpqU/hZ3FxsfHabrfX+/N2cHCwHA6HcW3V8PPisepS9fOq1wEAgKbRYsLPZcuW6bPPPpMkTZkyRaNGjarxvAs7v/fu3VvPPfecT/coLS2tNTC9MFPUGxaLRSNHjlRiYqKOHTum1NRUdenSxadaAAAAALNzuVzGaz8/31b0qhp2ut3ues+ves7FQakvY9U1DgAAaHwtIvx8//339emnn0qqDD7vuuuuWs+9sOtiTWv51CchIUEJCQkNqvFikZGRxuuMjAzCTwAAAKCK0tJSOZ1OSZXBZ02bENWl6g7xhYWFcrvddYaRF2Z9Sqp2r6pjORyOaps01TbOpexSDwAAvGP6DY+WLl3qdfApyXg0PTc311j/szlkZWUZr+v64QkAAAAwk7y8vHqfmiorK1NaWpoxi7J169bVZn7m5uYqOTlZycnJNU5ssFqtCgkJMcY7c+ZMrffLysoyHlEPCAiotrN8eHi4x7klJSU1juNyuXT69OkarwMAAE3D1DM/ly5dajzq/sADD2jMmDH1XtO3b19FREQoLy9Pixcv1ksvvVTnb5EdDodCQ0N9qqu8vLzWRdAvfP7JJ59IqvyhLC4uzqfxAQAAgKtVTk6OTp48qbCwMIWGhiowMND42dnlcsnhcCgvL0/l5eWSKsPIDh06NOhe0dHR+uGHH+R2u3X27Fk5nU5FRkYa4WZJSYny8vI8dmWPjo6uNkM0NDRUYWFhKigoUFlZmY4cOaK2bdsqNDRUVqtV5eXlKiwsVHZ2thHsBgcHKyIiokF1AwAA75k2/Ky6xufUqVM1evRor64LCAjQww8/rLlz5yo1NVXPP/+8Jk+erJ49exoLqmdlZSk5OVmbN2/WLbfcovHjx/tU26JFiyRJt912m7p27Wr8cOVyuXT48GGtXr1aBw4ckCSNGTPG+I00AAAA0BK43W7l5+fXuwFpq1at1KlTJ4+Nj3xht9sVGxurEydOGAFlYWFhjef6+fkpJiam1tmanTt31okTJ5Sfn6+KigplZWV5PM1VVUhIiGJjY1nzEwCAy8CU4Wd2drYxc9JisWjdunVat25dreePGTPG43H4/v3764knntCCBQuUlpam2bNny9/fX3a7XcXFxR4Lq/fr18/n+kpLS7V161Z99dVXslgsCgoKktVqVWFhobHhksVi0YgRIzRhwgSfxwcAAACuVp07d5bD4ZDD4VBRUZHKysqM2ZL+/v4KCAiQ3W5X69atG2WSQFhYmOLj45WXl6eCggIVFxcbs0r9/f0VGBioVq1aKTIyss7d5P38/BQbG2vMTHU6nSotLVVFRYX8/Pxks9mMulu1akXwCQDAZWLK8PNCgCj9+7fGdbmwfk9Vd9xxh3r27Kn169crOTlZGRkZKiwsVFBQkGJiYhQfH69+/fqpR48ePtc3btw4derUSQcOHNCZM2eUn58vp9Op4OBgtWvXTvHx8UpISFBsbKzPYwMAAABXM5vNpoiIiEt+JDwyMtJjE9G6WK1WRUVFKSoq6pLuKVU+Au/rslgAAKDpmDL8vOaaa/Thhx9e8jgRERGaOHGiJk6c2AhV/VtMTIxiYmLq3XwJAAAAAAAAQMOZfrd3AAAAAAAAAC0T4ScAAAAAAAAAUyL8BAAAAAAAAGBKhJ8AAAAAAAAATInwEwAAAAAAAIApEX4CAAAAAAAAMCXCTwAAAAAAAACmRPgJAAAAAP/P3p0Hx1Ge+QP/9tyH7vuwbsmHfBtfEJ8QwFyGEAKEbDYcSaCWbEhBajebzeYXTDYstQW7gSQbCIFlOcINJoDBgDEGG9sYGwOWJcuWdVq3NDOa++j+/aHqzkgazS1LGr6fKlfZ6pnu1uvut5/36fcgIiKilMTkJxEREREREREREaUkJj+JiIiIiIiIiIgoJTH5SURERERERERERCmJyU8iIiIiIiIiIiJKSUx+EhERERERERERUUpi8pOIiIiIiIiIiIhSEpOfRERERERERERElJKY/CQiIiIiIiIiIqKUxOQnERERERERERERpSQmP4mIiIiIiIiIiCglMflJREREREREREREKYnJTyIiIiIiIiIiIkpJTH4SERERERERERFRSmLyk4iIiIiIiIiIiFISk59ERERERERERESUkpj8JCIiIiIiIiIiopTE5CcRERERERERERGlJCY/iYiIiIiIiIiIKCVppvsE6Ozx+Xzw+XzTfRoznlxGLKvIWFbRY1nFhuUVPZZVbFhe0WNZRY9lFRu5nCRJmuYzmfnkMuK1FRnvw9iwvKLHsooNyyt6LKvoJVpGgsSoI+X5fD7odLrpPo1ZRa1WIxAITPdpzAosq+ixrGLD8ooeyyo2LK/osayix7KiqcJrK3osq9iwvKLHsooNyyt6LKvYeL1eaLXamL/Hnp9fIbW1tVCpONNBJKIo4uTJk7BYLHHdVF8lTqcT+fn5uPDCCyEIwnSfzowWCATw3nvv8bqKknxtsbwik8vqhhtuYB0fBb/fj2effRYXX3wxyysCv9+Pd955B7W1tazjIxBFEadOnUJRURHLKgqiKKK3t5d1fBTkOv7uu++GWq2e7tOZ0bxeL7Zt28brKkrytfWd73yHz8MI/H4//vKXv+DJJ5/kfRgFj8eDm266ifdiFNjmiZ5cVvFi8vMrRKVS8cEWA5PJxAooSmq1mtdWlHhdxYblFT2NRsP7MAYsr+ipVCom9KLEsooN6/jo6XQ6Jl2ixOsqNnweRk+v10OjYQolWrwXo8eymnqs5YiIiIiIiIiIiCglMflJREREREREREREKYnJTyIiIiIiIiIiIkpJTH4SERERERERERFRSmLyk4iIiIiIiIiIiFISk59ERERERERERESUkpj8JCIiIiIiIiIiopTE5CcRERERERERERGlJCY/iYiIiIiIiIiIKCUx+UlEREREREREREQpiclPIiIiIiIiIiIiSklMfhIREREREREREVFKYvKTiIiIiIiIiIiIUhKTn0RERERERERERJSSmPwkIiIiIiIiIiKilMTkJxEREREREREREaUkJj+JiIiIiIiIiIgoJTH5SURERERERERERCmJyU8iIiIiIiIiIiJKSUx+EhERERERERERUUpi8pOIiIiIiIiIiIhSEpOfRERERERERERElJI0030CNDNIkgS73Q63pMno4gAAIABJREFU2w232w2fz4dAIIBAIACVSgWNRgODwYD09HSkpaVBEISEjymKImw2G0ZGRuB2uyGKIlQqFbRaLdLS0pCdnQ21Wh3TPp1OJ2w2G5xOJ/x+PyRJglqthlarhclkQnp6OgwGQ8LnTtETRRH9/f2wWq2wWq1wuVzwer3w+XxQqVQwGAzIzMxEcXExCgoKErq2nE4ndu/eHfXn161bh4yMjLCfGRkZQXt7OwYHB5XrVK/XIysrC3PmzEF+fn7c50t0toiiiM7OTgwODmJwcBAjIyPweDzwer1QqVQwmUzIy8tDZWUlysrKEroPJUnCwMAAzpw5g/7+fgwPD8PtdgMA9Ho9cnNzUV5ejqqqKmg00YUhw8PDaGpqQk9PDxwOB0RRhNFoRH5+Pmpra1FaWhr3+Y4niiL6+vpgtVphsVjgdDon1FlZWVkoKSlBYWFhwnXWe++9F/XnN2zYgMzMzJDbjhw5gs7Ozqj2U1hYiNWrV0d93MlIkgSHwxEydhAEQYkdMjIyYDabkxo7yDHL+NghKysr6tjB4/HAarXC6XTC5/Mp+9JoNDAajcjKyjprMYPf70dfXx8kSQIAqNVqFBUVJbTPQCCgXLs+nw9erxeiKMa8f7mu8Pl88Pv9CAQCEEURgiCMKS+j0QiViv0qpsvg4CCamprQ0tKCnp4eWCwWBAIBGAwGFBYWYu7cuVi1ahXS09OTelyXy4VPP/0UDQ0N6O/vh91uh16vR3p6OkpLS1FdXY0VK1ZEVd+3tLTgs88+Q0tLC2w2G/x+v9ImqK6uxqJFi5Ja31N4wbHDwMDApLFDVVVVUmOHvr4+WCwWuFwuAH+LHSoqKiLGDs3Nzfjoo49iPv6WLVtQXFwc9/nLenp6cOTIERw7dgxtbW0YHByE3++HyWRCWVkZli5diq9//evIyspK6DiSJOHkyZM4evQoGhsb0dHRAavVCgBIT09HVVUV1qxZg/Xr10On00W9zz179mDPnj1oa2uDzWZDRkYGKioqsGHDBmzYsCEpz3Gi6cLkJwEYDbq7urpCbhNFEV6vF16vFzabDUajEaWlpVE3WkPxeDzo6uqC1+sd83O50eR2uzE8PIySkhKYzeaI+wsEAuju7obdbp+wze/3w+/3w+VywefzoaSkJO7zpth5PB58+umnIbcFAgE4HA44HA6cOXMG2dnZWL58+YxIUEuShBMnTuDUqVMTtrlcLrhcLnR3d6O4uBhLly5lg49mNJfLhV27doXcJieTbDYbWlpaUFBQgE2bNsFkMsV1rBdffBEOhyPkNqfTCafTiY6ODnz++efYuHEj8vLyJt2XJEk4cuQIPv/88wnb7HY77HY7Tp8+jaqqKqxbty7mF2aheDwefPLJJyG3BddZXV1dyM7OxsqVK2dEnTUdwsUOkiQpSbeRkREYDIakxA5nzpyJGDsUFxdHjB3kxvx4wTGP1WpFVlZWwi/mIpEkCcPDw0riMxlEUURPT09S9jU8PIxAIDDh55IkKWXv8XgwMjKC7Oxs6PX6pByXovfcc89NGms5HA60tLSgpaUFu3fvxlVXXYUVK1Yk5bifffYZtm/fPqHOl+v63t5eHD58GLW1tcjJyZl0Pw6HAy+99BK+/PLLCdssFgssFgtOnz4Ni8WC6667LinnTpG5XK5JX9CFih02b96cUOwQqh0HjI0djh49ik2bNoWNHWIlCMKkLxZj8dBDD+H9998Puc1ms+HYsWM4duwYXn31VfzgBz/Axo0b4z7Wbbfdhv7+/pDb5Bfdhw4dwssvv4w777wTNTU1Yfc3MjKC++67Dw0NDWN+PjQ0hKGhIRw5cgTvvPMOfvaznyEtLS3u8yaaTkx+kkJ+g2cwGKDT6aBWq6FWqyGKItxuN6xWKzweD1wuF9rb21FZWRlXwsfn86G9vV0JpM1mMzIzM6HT6SCKIhwOhxJod3Z2oqKiImzD0u/3o6OjAx6PBwBgNBqV/QmCAL/fD6/XC7vdzrdV00Sr1SInJweZmZkwmUzQ6/XQarVKo7ijowMjIyMYHh7GwYMH8bWvfS3hJEZ5eTkqKirCfiZcgBac+NRqtaisrERubi7UajUcDgfa2towPDyM7u5uAMDy5csTOl+iqabX61FYWIi8vDykpaXBaDRCp9PB5/NhaGgIzc3NGB4eRl9fH95++21cccUVcSWqnE4ngNG6uKKiAgUFBUhLS4NKpYLVakVTUxP6+vowMjKCnTt34rLLLpu00XH48GF88cUXAACdTof6+noUFxdDrVbDZrOhqakJvb29OH36NCRJwqZNm+Iun2BarRa5ubnIysqaUGfZbDa0t7crddbHH3+MDRs2JFxnVVRUoLKyMuxnonkZCCBigyqRBOR4wbGDVquFRqOBSqWCKIrweDywWCzwer1wu93o6OhARUVF3LFDR0eHEjuYTCZkZWVBq9UqsYPc062rqwvl5eWTxg7Dw8NjEp+ZmZkwm83QaDQIBAJwOp2wWCyQJAkWiwWCIKCgoCC+AoqCw+FQelLJPTOTTaVSQafTKb2wYyEIAnQ6HXQ6HbRaLVQqlfJ/6Pf74XQ64fF4EAgEMDg4iPz8fGi12mT/ChSG3ONLq9Wivr4etbW1yM/Ph16vh8ViwRdffIEjR47A7Xbjueeeg0qlwrJlyxI65t69e/Haa69BkiQYDAasXr0aNTU1SE9Ph9vthsViQWtr64RkyngjIyP405/+pCTrq6ursWzZMhQWFkKj0cBqtWJgYAANDQ180TwNgmOH9PT0CbHDiRMnlNjhrbfewtatW+N6xsgJdDl2KCwsVGIHi8UyJnZ4++23cfnll4eMHcrLy3HVVVdFPF5HR4fywqC0tDTupG2wwcFBAKNltmrVKixevBglJSUwGo0YGBjAxx9/jD179sDpdOLBBx+EWq3GunXrEjpWdnY21q5diwULFiA/Px9qtRqdnZ14++230dTUhO7ubvzqV7/CfffdN2kHIL/fj3vvvReNjY0AgIULF+KSSy5BQUEB+vr6sGPHDhw7dgwNDQ34zW9+g3vuuScpL5uJzjYmPwnAaEOorq5u0uSgyWRCdnY2urq6YLfblR4R2dnZMR+rr69PabxkZ2ejsLBwwrHS09PR3t4OURTR3d2NysrKSc/tzJkzSuKzqKho0mEEubm5Se1VQdExGAz4+te/Pun/nzwE9vDhw+jr64PdbleS3onQ6XRxD+0aGRlREp86nQ7nnnvumKSDPEz/iy++QGdnJ7q7u5UhsEQzkclkwvXXXz/pfVhUVIT58+fj/fffV4ZOnTx5EvPnz4/5WLm5uVi8eDHKysomNFTz8vJQXV2NAwcOoLGxEV6vFwcPHsSFF144YT/Dw8NKLyC9Xo/LLrtszDQV8lC7ffv2obm5Ga2trWhvb0d5eXnM5xzMYDDg4osvnrSs5OkBDh06hN7eXtjtdnR0dERMXEai1+sjTsMRrWTtJxKNRoPa2tqwsUNWVha6urqUBF+8sUN/f/+Y2GF8MtJkMiEjI0OJHXp6elBRUTHh3CRJUhqNwGijd3wvlrS0NGVfcq9M+eVXsvn9fthsNgBAVlYWhoaGkrJfQRCQnp4OrVarvNAGMGlP3XDC9XzV6XQwmUwYGRmBzWaDJEkYGRkJ28uPki8jIwNbt27FqlWrJvS8LS0txcKFCzF//nw888wzkCQJ27dvR319fdTDYcc7ffq0kvgsKyvDTTfdFLI32MqVKyMm9J999ln09PRApVLhG9/4BtasWTNme1lZGQBg06ZN8Pv9cZ0vxcdkMuHb3/52xNhh165dSuzQ3NyMBQsWxHys3NxcLFmyZNLYoaamBvv371dihwMHDuCiiy6asB+9Xh9V7/PgER5z586N+XxDyc7Oxs0334wLLrgARqNxzLbq6mqsXr0a55xzDh544AFIkoRHH3005D0bjZqaGlx99dVYuXLlhGdTbW0tNm7ciD/96U9466234HA48Nhjj+EXv/hFyH29/fbbSuLzvPPOw5133qn8H9TW1mLNmjX4r//6L+zbtw+NjY3YuXMnLrnkkpjPmWi68fUZARgNkiP1ihQEAbm5ucq/5d49sQgEAhgZGQEw2miarCeFwWBQAmePxzPpMAh5ri4ASi+dSL8DnV3RXFsqlWrMcIzghul06OjoUP5eV1cXsreVIAior69Xerc0NzeftfMjilW09+HixYuVf8u9mmN1+eWXh+3dJwgCVq1apTQMgl9gBWtublZeWC1fvjxkQk8QBKxevVppwH/22WdxnfP4fUZTVrW1tcq/Qw2f/iqYrthhsrmW9Xr9mNgh1PQLXq9XSaIaDIZJh++N3ybPPZdMwcPdDQbDhMZyIgRBQEZGBoxGY8JJ22hip+D54EPdzzS1rr/+eqxbty5sEmXZsmVYuHAhgNFedvHGLaIo4oUXXoAkSTCZTLjxxhvDDoMN7ik83uHDh5Xz2Lx584TE53jJ7LVOkUX7PFyyZIny73in27jiiisixg6rV6+OGDtEQ55uCxit6+UEe6LuuOMOXH755WHr8nXr1ilzbttsNhw9ejSuY913331Ys2bNpPW7IAi46aablLbxZ599pjxHg4miiFdeeQXAaFnceuutE/4P1Go1br31VqV+eemll9ihiGallH2CeDweNDQ0oKWlBadPn0ZLS4vSOLnmmmtw7bXXTtu5+f1+7N69Gy0tLWhtbcXw8DBsNhsEQUB2djZqa2uxefPmMQ+SmSK4MoxnaFZw4yHS4gdpaWnK/5nNZgvZi0/uIaFSqcY0rmj2CQ5op/vNvsViUf4ebqijRqNBTk4Oent7lQU4OA8OzWbBQ1V9Pt+UHUetVqOgoABtbW1KT7HxjfbguazCNUy0Wi2KiorQ3t6OoaEhWK3WpMzdFUlwWU13nTXTJRo7BA/VjhQ7mM3mMbHD+Do5+PiRhmYHb5+K4ehyb1hBEBJe/GK6yUkSSZKmbOg+Ja62thbHjh0DEP9Lm8bGRuW769evT2gBpQ8//BDAaNJl8+bNce+HpldwXTl+TuZkiiZ2iEbwy9Xa2tqzPp3CkiVLcPDgQQBQkrBTQavVYv78+di/fz9EUURvb++E+7WxsVFpT5977rmT3s/p6ek499xzsXv3bgwNDaGxsTGuHr5E0yllk58nT57EvffeO92nEZLT6cQjjzyi/FsQBJhMJrhcLvT29qK3txd79+7Fxo0bcdttt82oOTXkOYUAxDVUJnjC/Ehvb4O3h+op4vF4lDd+8pwwwGhPCnmld3nuMZr5gofiTXcCMThwixRUBW8fHByc9nMnSkRLS4vy96lOIAYnSEIls4J7dETqERc8V1d3d/dZSX4Gr6zO+z48eVg3kHjsECkmihQ7xJLgD94e7/DgyQQPd8/MzJxRsV483G63ck+zd97MFXwvxTsa6siRI8rfg+cNdbvdyuJmZrM5Yvzd19enxH7BQ/BFUcTIyIiy0jsX0Jr5ghcHne7YIRJ5lXRZXV1dUs4rFsEvTKe67g8+Vqh7MniRsUWLFoXd1+LFi7F7927le0x+0myT0tGJ2WxGdXU1qqqqUFVVhSeeeGJMj67potVqsWXLFsyfPx91dXXIzs6GRqOBKIro7OzEyy+/jH379uGDDz5AaWlpVJM2TxV5JU+PxwOr1aoE6vH2UgiudEOtHBos+OEWCATg9/vHBNTBvUiNRiP8fj8GBgZgs9nGfFev1yMrKwtZWVkc9j6DSJKkLETV0dGhvPlUqVQJz9kHjA676enpgcvlgiRJ0Ol0yMjIQGFhIUpKSsIGG+N7oYZr9AYHFaGGkxDNZJIkweVyKfN0yclPlUqFefPmTdlxA4EA+vr6lGOFGtIefB96vd6wC98Fv7CYque8JEnKNCzt7e1Ko12lUiU8RzEw2vuju7sbTqdTqbMyMzNRVFSE0tLSmBpI+/fvh81mg9frhUajgdFoVOZXPhvzgcqxg9frhcViUerGeGOH4Gd3pF6FkWIHjUaDtLQ02O12uN1uOByOkFObuN1uZcodg8EQ9vqLVfBwd71eH/VCVjONKIrw+/1wuVxjphjgy4CZKzjpU1RUFNc+2traAIz2BMvNzcXRo0exZ8+eMVMGGY1GzJ8/H+eff/6k86HL+wGAyspKZRG8zz//XInxBUFAcXEx1qxZg9WrV8/6lwSpIjh2OHHixJjYIZ65wqMVTewQSU9Pj/JMys/Pn5Ze9/JCjkD4kS2J8vl8aGpqAjD67CsuLp7wmeD7NlL7K/hcg18AE80WKZv8XLBgAR5//PExP3vmmWem6WzGMhqNuPnmmyf8XE763HHHHRgcHERTUxN27dp11pOffr9/THA0nkqlQklJSVxvYoO/E2ner/Fzdfl8vjENmOBeQZIk4fTp0yETqh6PRxmWPGfOHAZO08jr9eLdd9+ddLtGo8GyZcuS0nAaP0+s2+2G2+1GX18fmpubsWzZskkXZEhLS1MS/YODgyGDBWD0ugtenGIq5oQjSja3241nn3120u1arRYbN26c0gbB8ePHlTq8rKws5PDj4MVfuru7UVVVFXJf8uI2ssnmiI6Hx+PBzp07J92u0WiwYsWKhIZ9yiars3p7e3HixAmsWLEi6kVkgqcM8Pl8yir1p0+fRkVFBRYuXJj0Z6Hf7x/T+2c8lUqF4uLiKY8dxm8fHzsAQGFhIQKBAFwuFzo7O5XV3rVarbJ6ubzau16vn3SF3HjN5uHuvb29Yad5yMjImLXJ3FTX3t6uJEIyMjJQXV0d8z7kVdwBICcnBy+99BIOHDgw4XMulwtHjhzB559/jmuuuQbnnHPOhM8E19terxcPPPDAhNhfkiScOXMGr7zyCo4cOYIbb7wxKatyU+zcbjf+8pe/TLpdp9Nhw4YNU1qnNTQ0KLFDeXl5xKlLQgme6zZZCx3Feny593ROTo4yD+9UeOONN5REb/Bc68GC44W8vLyw+wveLiehiWaTlE1+JmOoc09PD95880188cUXGBgYgCRJyM/Px9KlS3H55ZdHrCDiJQgCamtr0dTUNO0Lv4yXnZ2N3NzcuIc06XQ66PV6eDwepUdIqIek3++f8LuP7+0R/O/+/n5l4vW8vDwYDAblrWR/fz88Hg9cLhe6urqS0quQkq+qqgrV1dUJD2+SF9LKzc2F2WyGRqOBz+eD1WpFZ2en0tvn4MGDWLNmTchVh4uKipSeqCdOnEB+fn7Ia76lpWXMXHSc949mu4ULF2LRokVJXXhlvKGhIWVhIpVKhRUrVoT8XEVFhdKb5LPPPsOcOXNCNnSOHTs2JuE1lXOVBquurkZtbW1S6qzCwkLk5uYiLS1tTJ3V3t4Ou90Ol8uFjz/+GOeee+6kCVBBEJCZmYnCwkJkZmYqPRWdTqcyvFQURbS1tcHj8WDlypVnbTREdnY2cnJyZkTsAIyWeVlZGaxWK4aHh2G1WsdM6yN/JicnB5mZmUmdPid4uHtGRkbKDBHX6/XIzMyMKxlBU8/tduP5559X5jncsmVLXNde8Everq4utLW1Qa/X46KLLsKSJUtgNpthsVhw8OBBfPDBBwgEAnjhhReQnZ09IdkavK+33noLfr8fdXV1uPDCC1FaWopAIICWlha89dZb6OnpQWtrK55++mn84Ac/iLMUaKosXLgQixcvPmuxg1qtnjR2CMfr9aK1tRXAaB0/2UvVqeJ0OvHQQw8pz6XvfOc7U1Znnj59Gs899xyA0ZfaN9xwQ8jPjR9JGU7w9uD2D9FskRoR1xR499138ec//1npSajVaiEIArq6utDV1YX3338fd91115QsSiSKIk6cOAEg/iEpiVCr1crDQB665nK5YLFYMDw8DK/Xi6Kiorgr64KCAqWLfU9PD7xeLzIzM6HT6SCKIhwOB/r7++H3+5XJ8+VzCRbcoJEkCWazGXPmzBnTmEtLS4PRaERbWxu8Xi+cTicXpZlGWq0W69evB/C3Ye8WiwXt7e1obW2F3W5PKPFiMBhw/vnnhwzoc3NzUVlZiePHj6OtrQ2iKOLo0aPYsGHDhIZtYWEhsrOzMTw8DIfDgX379mHu3LnIzc2FWq2Gw+FAW1sb2tvboVKplGsx0lQORDOBTqfDlVdeCeBvQ7n7+vpw4sQJNDQ0wGq14txzz52S3lsulwvvvfee8qJg9erVk84PVl5ejsLCQvT29sJqteKNN97A8uXLUVRUBI1GA5vNhqamJjQ2No65D5P5EkKn02Hjxo0ARsvK5/NhaGgI7e3tOH36NOx2O5YsWZJQnXXhhReGrLPy8vJQVVWFY8eOobW1FaIo4siRI9i8eXPIZFzwnHnBsrKyUFJSgqqqKhw4cAAejwc9PT3o6OhI6stAtVqNyspKAH+LHeReYnLsUFhYGHfskJ+frwyz6+3thdfrRVZWFrRarRI7DAwMRIwdZC6XCyMjI5MuziEnKTUaTVJ69srnIg931+l0s7KHZG5urlKm8rB3h8MBj8eD4eFhZGZmco7GGUYURTzzzDNKT60lS5Zg5cqVce0reNSV3++HSqXCLbfcotz7wGjddemllyInJwcvv/wyRFHEX//6V9xxxx1h9zV//nzceOONSv2m1WpRX1+P6upqPPjggxgYGEBzczMaGhpQX18f1/lT/HQ6nTIaUZIkuN1u9Pf3o6mpSYkdzjvvvCmLHd59913l+b5q1aq45hZtaWlRYvWqqqqz+rImEAjggQceUJ5j55133pQt8mWxWHDvvfcq99iNN96I0tLSkJ8NfgZGeiESXF7B9y/RbMHkZwgHDx7EI488ArVajauuugoXXnih0suzu7sbzz77LPbv34/7778f999/f9J6gNrtdnR2duK1115TuuRffvnlUX//zjvvDPnzWBMygiBMCFzNZjNycnLQ1dUFh8OB1tZWlJeXxxXgms1mFBUVKcNdhoaGxgwdlplMJqjVaqW7/vjG3vgeK4WFhSF7sajVauTn5yvzs1mtViY/p4kgCBMakXl5eaisrMThw4fR39+PvXv3Yu3atXH9H6lUqrA9dFQqFerr62Gz2TA8PAyn04ne3t4Jw9oFQcCKFStw6NAhWK1W2O12HD58OOT+FixYoKycyh4vNBuoVKoJPZ6Li4tRX1+P999/H52dnfjrX/+KLVu2JHX4mjyEXB7WOG/evLBzgwmCgM2bN+Pdd9/FwMAALBYL3n///QmfU6vVWLVqFfbv3w8gufehIAgT5hTLy8tDdXU1Dh06hL6+Pnz44YdhV0gNJ5o6a9GiRbDZbBgaGoLT6URPT0/IYdiRFuTJzMzE8uXLlXI6depUUpOfk8UO2dnZSuzQ1taGsrKyuGMHORkOAMPDwxgeHp7wuUixAzDaMJT3o9VqlZECarVaeeE7ODgIt9uNM2fOIDc3NymxnjzcHcCsnYd8fONYr9fDZDJhZGQEIyMjGBgYQHZ2NocmzxCSJOGFF15AY2MjAGDOnDn41re+Fff+xtevS5cuHZP4DLZ27Vp8/PHH6O7uRldXF3p7e8fM/xm8L0EQcMUVV4S8Xw0GAy655BI8+eSTAIDDhw8z+TkNQsUOJSUlqK+vx65du85q7BDvQjvBQ97P5kJHkiThD3/4g9KWqKmpwe233z4lx7Lb7di2bRsGBgYAABdffDEuueSSST8fHDtEWucgeGQNX3LRbMRlsMfx+/147LHHAAA/+MEPcMMNNyA/Px+CIEAQBJSUlODOO+/EypUr4XK58Prrryd0vFdffRXXXnstrr32Wtx888345S9/iUOHDsFgMOB73/velL0Rioc8X5cgCAgEAmPm6olVVlYWKisrkZGRMSHQ0el0KCgoQFlZWdgVXoO/p9PpwlbWwW8hOS/jzKPRaLB06VKoVCp4vd4xKw8mmyAIYxYnkYOD8fR6Pc4991zU19dPSH6oVCoUFRVh3bp1Y7Yx+UmzmdwzW61Ww+124+OPP07avr1eL9555x0lWVVTU4O1a9dG/J7c6F2zZg1ycnLGJIvknoZbt24dMxT8bATkGo0Gy5cvh0qlgsfjGbN4QbIJgjAmuTBZnRWN/Px85cWSPAXIVBsfO8hJx3jIsUN6evqkscOcOXPCxg7yPODA6DVfUVGBzMxMaDQaCIKg9PQsLy9Xpg4YHBycMBdhrMYPd0+l54X8kkD+nSwWS8SFqWjqSZKEl19+GZ9++imA0Zdc3//+9xOqI8d/N1ISKvgFV3t7+6T7ysvLQ35+/qT7mTdvnnLPj98PTS+tVosNGzZArVYrU7Qki9frxc6dO5VOMjU1NTj33HPj2tfw8LDy/JSniDkbJEnCww8/rLy8raysxC9/+cspmSLA4XBg27ZtytD+TZs24Yc//GHY7wSfR6Q2cnDMkMxFAInOFvb8HOfIkSMYGhpCZmZm2MTjhg0bcOjQIRw9ejSh4xkMBmRmZkKSJIyMjCiT61933XU4//zzY9rXAw88EPLnPp8PDz74YELnKZNXjXU6nXC5XBNWUY2FwWBASUmJMjxOFEWo1eoxDRW5S70gCBMaCsH/jnQOKpVK6dHBockzk16vR05ODgYGBjA0NAS32z1lD9bgHlrhGv8qlQqVlZWorKyE3+9XFqjQ6/VKEC4HGABXuKXZz2g0orCwEGfOnEFvby+cTmfCPbjkxKfc6Kiursa6deui7vWmVquxYMECLFiwAD6fD263G4IgwGQyKffh8ePHlc+frQVkgussuZfgVNVZwS9ZEn2Bl56eriyuNJXnHCyZsYO8AFG8sUPw3J7yVCahqFQq5OfnK9P0WCyWhIZzyjGeIAhQq9URF26SJEn5jCAIUzqXXrIYjUb4fD5lSCx7f06v7du3K4sRFRUV4Yc//GHC/yfywmByD7BI9W1wT8Hxi7oFfzfSfuRpIkZGRpK6qB0lR3Ds0NPTk7TYYefOnWNih/Xr18fdY16eUg44u70+H330UWXhxPLycvzqV79K2lQqwZxOJ+655x5l0eL169fjRz/6UcTyysvLU8pmYGAg7HStFwKOAAAgAElEQVQCwYsjhXtZQTRTMfk5jjwsxOFwhH1TIs85ElwJxGPLli3YsmULgNEk5enTp/HCCy/giSeewM6dO/HP//zPSV9lNFHBDZZQq6jGSu5pMZ7H41ESlcHJJhm726ee4Eaqy+WaUW8VNRpNyOs0eMqGUIsnEc02wXWr3W5PqAHj8/nwzjvvKM/KqqqqmBKf42m12pA95oJHIhQUFMR3snEYvwr5TKqzZprgJON0xg7B85RF+v8K3j7Z3KCxkuf9jEQUReVzarV6ViQ/g8uaL5qn16uvvop9+/YBGJ0W6oc//GFS5mIUBAFFRUXKS4HJ5tSVBfcAHn8vBq9rEGk/wftK5gJklDzB9WUyYoedO3cqsUOiiU9RFHHq1CkAf1tY+Gz405/+hB07dgAAysrKcPfdd08YTZYMLpcL99xzj5LEXL9+PX784x9Hda+Ul5crdUV7eztqamom/ax83wOjvw/RbMPk5zhyoOn3+yes/BlKcDC8b98+PP744yE/99Of/hTz5s0Luy+tVou5c+fi5z//Of7zP/8Thw4dwkMPPYTf/OY3M2peqOD5PqYyAAku/1BvoYxGo7KoQaRGSXCPz1QaapZqghulU7kCrjwXHJDYsA2v16ssIKDX65Gbm5vwuRFNt+AeaYnUl6ESn+vXr0/6c8Pj8SgLCBiNxglz+E6l4F6YU1lnycOlgcSHmiWr/otV8EJUZyt2CNXIjCWeiiYhQ38TnPCcSXHrV8327dvHJD5vvfXWpI5MqampUZIgAwMDYVfMDp6mY3wsX1lZqYzKijSdh8vlUp5N8Sx0Q1MveGqQRGOH4MRnMmKH9vZ2pY1RVlZ2Vl4mPfrooxMSn1Nx7bpcLmzbtg1NTU0AgHXr1uHHP/7xpKMaxlu4cKHy9y+//DLsyNfgKX6Cv0c0WzD5OY78VnHZsmX4+c9/HtN3vV7vpAnTWFafFQQBl156KQ4dOoRTp07h9OnTqK6ujulcporX61Uae6GGkyXzOHIiWqVShWzAqNVqmM1m2O12+P1+uFyuSR9mwY09DsOamZxO55heLlP1/yRJ0pj5ohJJWJ44cUKpMyoqKtgbgWa9kZERpcGRyCrXcuJTfjkwVYlPYHTxCznpMn/+/LN2H46vs6Zq5W5JksZMr5HIwjsDAwPKkFGz2XzWkp8+n++sxA4+nw8WiwXA5LGDTqdTGulOpzPsKJLgFwGRFpSKJDs7O6rRAfLijGq1ekzPuJlOkqQxLwP4onl6bN++HXv37gUwNYlPYHSRo927dwMAjh49ilWrVoX8XCAQUOZwFwRhQlvGaDRi3rx5aGhogMViQVtb25g52YMdPXpUeRkRrmcaTY9kxg47d+4cEzts2LAh4ed68JD3uXPnJrSvaPz5z3/Gm2++CeBvic+pmJInVOLzjjvuiDrxCYzO25uVlQWLxYKPP/4YN954Y8j/v5GREWU+1+zs7LALVhLNVEx+jiNXTPFMpr1p0yZs2rQpKecRvHhDT0/PlCc/5RXQw1WWfr8fZ86cUf4darEii8WiDD/MyMgIOWRfkiT4/f5JA2Ofz4fOzk4lyCksLJz0vHJzc5WGXE9PD8rLyyd81uv1jpmegEOTz66uri7k5+eHbTh6PB4cOXJE+T8vLi6e8P/Y2dmJzz//HABQWlqKpUuXTthPd3c3ioqKJu1xIooijh8/rgxVl+coCsXlcoUcMilraWlR6om0tLSwPR+IptupU6dQWloaNtnldrvxwQcfKAn9qqqqCb0Zm5ublYZ1TU0N1q9fP2E/yUx8OhwOGI3GSb/75ZdfKkF/VlYWFi1aFPMxxuvs7ERBQUHEOuvTTz9V6qzS0tIJdVZHRwc+++wzAKMrLC9fvnzCfs6cOaMsBhSKKIpoaGgYU2eFSogNDw/DYDCE7c1is9mUlWYBJCWusNlsyirpk4kmdrBarWNih1C9d2ONHQoKCkKeV1pampK0HhwchNlsDvl/7ff7x8QOM2lOZ4fDoSR5TSbTlMY1brcbarU6bDJTkiRYLBblRb9Go0k4WUyxe+211xJOfB46dAjPP/88AOCcc87BddddN+EzpaWlWLBgAY4fP44TJ07g008/xTnnnDPhczt27FCu00WLFoV8GXHBBRfg+PHjkCQJr7zyCm677bYJz6nBwUG8/fbbAEaTqOedd15MvxPFL9rYYffu3RFjh48++ggAUFtbG3XskIzEp9PpVJ5BRqMRpaWlCe0vksceewxvvPEGgPgTn7t27cLvfvc7AMDmzZvxj//4jxM+43K58Otf/zqhxCcw+qLw6quvxmOPPQa3242HH34Yd95555hyF0URDz/8sNJ79uqrr2aHD5qVmPwcZ968eXjzzTcxNDSExsbGaXurIVf8AM5K13w5aZmWlgaTyQSdTge1Wq00NpxOJ6xWq/Jg02q1CU10fOrUKZjNZqSlpSkJJvk4wauEZmdnhx0iYDQakZOTg6GhIXg8HrS2tiInJ0d5SDudTgwNDSm9gnJzczlX6FnW0dGBL774AgUFBcjJyUFaWhq0Wq2yIMLQ0BC6urqU6RRMJlPc992RI0dgMBhQVFSEzMxMmEwmqNVq+P1+WCwWdHZ2KslylUqFJUuWTBoktLe3o7OzEyUlJco1JYoi7HY7Ojs7lcazXq/HihUrYg42iM6mEydOYN++fZgzZw6KioqQlZUFnU4HSZLgcDjQ29uLkydPKlOIpKenh2zMRhIIBPDuu+8qz7C8vDwsXrw44jQyJpMpZN3c1NSE5uZmVFdXo7CwEGazGYFAABaLBSdPnlSOYzQasWnTpqTch+3t7Th69CgKCwuRm5uL9PR0pc5yuVwYHBxEZ2enUmeZzea466xPP/1USWhmZWVNqLPa29vH1FnLli0L+Tv29fWhublZWTE5PT1dST65XC709vaiq6tLebYWFBRM2sMqFnLsYDabQ8YOLpdrQuyQSM/VlpYWmEwm5fdTqVQIBAJwOBxjjhMudjCZTEhLS4PdbkcgEEBbW9uYshdFUYlF5NjBYDBMyTxtU83j8Uw68ki+94NpNJoJ96HX68XIyAh0Oh0MBgO0Wq3S6BVFET6fDw6HQykrQRCQlZXFYe9n2Ztvvqkkl8xmM6688krY7fawiwMZjca4h+FeeeWVaG9vh8PhwPPPP4+WlhYsWbJEebnwySefKAvRpaWl4Yorrgi5n7KyMqxfvx579uzBmTNn8Nvf/hYbN25EaWkpRFFES0sLPvjgA6UX9ubNm2dVj+jZ7sSJE9i7d++Y2EGv1yv1ZE9Pz4TYYeXKlTEfJxAI4J133kFvby+A0dhhyZIlcccOwZqbm5WXYnV1dVOatPu///s/vP766wBGX+R9//vfh9VqDft7pKWlxTwKzefz4d///d+Ve6yurg7f+MY3lCmAJpOXlxdylMqWLVvw0UcfKbGi1WrFZZddhvz8fPT39+ONN97AsWPHAIzmSi6++OKYzpdopmDyc5xzzjkH2dnZGB4exuOPP45t27aFrVTtdnvMb1UDgUDYBlogEMBrr70GYDQQPRvd8wEoK84HDxEPxWw2o7i4OOH5zRwOx4TAWyYIAvLz88f0gJ1Mfn6+soCAz+dTHpzj5ebmJtTooviJooienp4xi5KEkp+fjyVLliTUY8Ttdo8ZIhqK0WjE0qVLI15fHo8Hp0+fxunTp0Nuz87OxpIlS6ZsuCtRMsmJnra2trCfmzNnDs4777y4hkQ7nc4xdfDAwIDyPAvna1/72qSrr7pcLhw7dkwJvMcrKCjAunXrkpqcEkUR3d3d6O7uDvu5goICLF26NKGXai6Xa9I6RmY0GrF8+fKwDSRJktDf3x9xIcaKigosXLgwackpSZIiJlmA0dihqKgo4djB6XROulK6IAjIy8uLWLcXFxeju7sbdrsdoihiaGhozOJ1wYxGI0pKSmZlMi9cWYmiqPTKk4VLJHi93ojzq2s0GmRnZ7PX5zQ4evSo8neHw4FHHnkk4ncm69kZjZycHHz/+9/Hk08+iaGhIXzyySf45JNPJnwuLy8P3/ve98L2fLvssssgiiL27t2LwcFBvPzyyxM+IwgCNm/ezKTLNIgldvja176WtNhh+/btEb+3bt26iCu3Nzc3K3+f6lXe5Z7XwOjIiP/3//5fxO9M1rMznOHhYTQ0NCj/bm5uxl133RXxez/60Y9w/vnnT/i5RqPBv/7rv+I//uM/cPz48UljrgULFuBnP/vZlM5xTjSVUvrKlYNamfx3r9c7ZvEA+W22/PdbbrkF999/P06fPo1/+7d/ww033IBFixYpN3pfXx+OHj2KXbt2YeXKlfjmN78Z03k99thjAIDzzjsPNTU1yrF9Ph+amprw4osvKhXaFVdccVYSKyUlJUqQLPcUkN/iq1QqpYwyMjIS7okqCAKKi4vhdDrhdruVY8nDqtLS0pCZmRn1fFGCIKCwsBAZGRmwWCxwOp1KTwetVqsMCWOPz+mxbNkyDA4OYmhoCDabDR6PR2lAaTQamEwmZGVloaSkJOH5cFauXAmLxQKLxQKXywWfzwefzwe1Wg2dTofMzEwUFBSgqKgoYg+x0tJSqFQqDA0Nwel0Kues1+uRlZWF4uLiSYfME800GzZsQE9PD3p7ezE0NASXywW32w1JkqDT6ZCeno78/HxUVVUl1Ks/2WpqaqBSqdDb26vUH8BoQio/Px+VlZUoLy9P6jGXL1+OwcFBDA4OKseUj6vRaGA2m5GVlYXS0tKEhxuvXr0aw8PDyrMruM7S6/XIzMxEYWFhyKlAgpWVlUGv18NisSjn7PP5IEmScs65ubkoKytL6vDt4uJiZSGSULGDVquF0WhEenp6UmKHoqIiJXaQFzIMjh0yMjKiih1UKhVKS0vhdDphs9ngcrng9/shiiJUKhU0Gg0MBgPS09NhNptnZeIzWdLS0qDT6ZRndyAQgCiKkCQJgiAoz1eDwQCDwfCVLquvmtLSUtx5553Yv38/vvzyS/T398PtdisLzy1atAirVq2KmCgRBAFbt27FsmXLcODAAbS0tMBms0EQBGRmZqKmpgbnnXcee3xOAzl26OnpCRs7VFdXz6jYQdbT06N06pHbihRaeno67rnnHuzZswd79uxBa2ur0smrsrIS69evx8aNGzncnWY1QUrhpSxvv/32iD0gAGDjxo24/fbbx/zsww8/xCOPPKI0eOQFWNxu95jVzq+//npcffXVMZ3X73//e3zwwQcARh/4BoMBGo0GDodDSdAKgoBLLrkEf//3f59wJePz+aDT6TB37lxWWFEQRREnTpyA1+vlhP0ROJ1OmM1mbNmyhddWBH6/Hzt37uR1FSX52mJ5RSaXVTKeF18Ffr8fTz31FC677DKWVwR+vx87duzA3LlzmdSKQBRFNDc3z9peomeb3LuadXxkch1/7733coqdCLxeL37xi1/wuoqSfG1973vf4/MwAr/fjyeffBLPP/88ez5Gwe1244YbbuC9GAW2eaKXaFnxzp3E+vXrsWjRIrz99ts4evQoenp64HA4YDAYUFpaivnz52PVqlWor6+Ped9XXXUVysrK0NDQgO7ublitVjidTmXxlfnz52PTpk2orKxM/i9GRERERERERET0FZHSyc/f//73CX0/Ozsb119/Pa6//vokndGo0tJSlJaWYuvWrUndLxEREREREREREf0N+7cTERERERERERFRSmLyk4iIiIiIiIiIiFISk59ERERERERERESUkpj8JCIiIiIiIiIiopTE5CcRERERERERERGlJCY/iYiIiIiIiIiIKCUx+UlEREREREREREQpiclPIiIiIiIiIiIiSklMfhIREREREREREVFKYvKTiIiIiIiIiIiIUhKTn0RERERERERERJSSmPwkIiIiIiIiIiKilMTkJxEREREREREREaUkJj+JiIiIiIiIiIgoJTH5SURERERERERERCmJyU8iIiIiIiIiIiJKSUx+EhERERERERERUUpi8pOIiIiIiIiIiIhSEpOfRERERERERERElJKY/CQiIiIiIiIiIqKUxOQnERERERERERERpSQmP4mIiIiIiIiIiCglaab6AG63G319fXA6nRBFMeLn6+vrp/qUiIiIiIiIiIiI6CtgypKfH330Ed588020tLRAkqSoviMIAp599tmpOiUiIiIiIiIiIiL6CpmS5Ocf//hHvP/++zF/L9okKREREREREREREVEkSU9+fvTRR0riU6PR4JxzzkFtbS3S09MhCEKyD0cxkCSJCeYoyGXk8/mm+UxmPrmMJEmKalqLrzJeV7GRy4nlFZlcRrwHoyOXE8srMrmMGDtEJpcRyyo6fCZGTy6jQCAwzWcy88llxOsqOowfoieXEe/D6PBejB7bPNFLtIwEKclR2rZt23Ds2DFkZGTgl7/8JcrKypK5e4qDz+eDTqeb7tOYVdRqNR9uURIEgY29KPG6ig3LK3q8D2PD8iKafqzjo6dSqZigihKvq9jweRg93oex4b0YPZZVbLxeL7RabczfS3rPz9bWVgDAN7/5TSY+Zxiz2czet1GQJAkOh2O6T2PWkCQJFoslrgroq8TpdCI/Px8/+clPoFKppvt0Zjyfz4eHHnqI11YU5GuLZRUdubzq6ur4TIxAFEWcPHmS11YU5Ovqn/7pn1jHR8Hn8+H+++/HLbfcwvswgkAggMcff5z3YRT4PIwNyyt6LKvYyOW1a9cuaDRTvsb2rOZ2u3HRRRfx2oqCfF3FK+lXosfjAQDMnTs32bumBAmCwIA8CnyjFzuTycTKOkparRZqtXq6T2PW4LUVPZZVbFQqFZMuUeK1FT3W8bHRaDQsrwi8Xi8A3oexYFnFhuUVPZZVbAwGA5OfUeK1NfWSngnLyckBwAQSERERERERERERTa+kJz8XLVoEAGhpaUn2romIiIiIiIiIiIiilvTk56WXXgqNRoM333xTGaZBREREREREREREdLYlPflZVlaGW265BT09PbjvvvtgsViSfQgiIiIiIiIiIiKiiOKeffbFF18Mu72urg5ffvklfvSjH2Hx4sWYM2cO9Hp9xP1ec8018Z4SERERERERERERkSLu5OcLL7wQ1ed8Ph8OHz6Mw4cPR/V5Jj+JiIiIiIiIiIgoGZI+7J2IiIiIiIiIiIhoJoi75+fvfve7ZJ4HERERERERERERUVLFnfzMz89P5nkQERERERERERERJRWHvRMREREREREREVFKirvn52TkVeAvuugiZGRkRPUdu92Ot956CwAXPCIiIiIiIiIiIqLkSHryU14Ffu3atTElP+XvMflJREREREREREREycBh70RERERERERERJSSZkTyUxRFAIBKNSNOh4iIiIiIiIiIiFLAjMg2Dg4OAgBMJtM0nwkRERERERERERGliqTP+RkLv9+P7u5uvPTSSwCA0tLS6TwdIiIiIiIiIiIiSiEJJz+vu+66kD+/6667Yt7X6tWrEz0dIiIiIiIiIiIiIgAzZNg7ACxZsgSXXHLJdJ8GERERERERERERpYiEe35u3LhxzL8/+OADAMDKlSthNpvDflen0yEnJwf19fWYP39+oqdCREREREREREREpEg4+fkP//APY/4tJz+//e1vY86cOYnunoiIiIiIiIiIiCguSV/w6JprrgEAZGRkJHvXRERERERERERERFFLevLzW9/6VrJ3SURERERERERERBSzGbPgEREREREREREREVEyJb3n58DAQFzf0+l0MJlM0GiSfkqUIFEUYbfblX8LgoD09PSE9hcIBJQ/kiRBFEVlu0qlglqthk6ng1qtDrsv+bvB+wvel8FggE6ni/tcic624eFhtLS0oKOjA/39/RgZGYHf74fBYEBubi6qqqqwdOnSiAvKRcvv9+PYsWNoampCb28v3G43dDodsrKyUFdXh+XLl8NoNIbdR2dnJ7q6utDT04PBwUG4XC64XC4AgNFoREFBAWpra7Fw4ULejzTjSZIEu90Ot9sNt9sNn8+nPF9UKhU0Gg0MBgPS09ORlpYGQRASPqYoirDZbBgZGYHb7YYoilCpVNBqtUhLS0N2dnbE5+F4TqcTNpsNTqcTfr8fkiRBrVZDq9XCZDIhPT0dBoMh4XOn2AwNDeHUqVNoa2tDX18fbDabUsfn5+ejuroay5cvR1paWlKOFwgEcOzYMTQ0NKCnpwdOpxOSJCl187x587B06dK46uZAIIBHH30Uvb29ys9+/OMfIysrKynn3d7ejv7+fvT398Nms8HtdsPj8UCtVsNsNiM/Px+1tbWorKxM+D50Op3o6+tDX1+fckyn0wkASE9Px3e/+92Ef58XX3wRg4ODys/+7u/+jtOEEdFXlsPhQFNTE44fP6786ezshCRJAIBXX30VJSUlCR/nyiuvRHd3d0zfWbFiBf74xz+O+dnrr7+Obdu2xXz8//mf/8E555wT8/co+ZKeabz99tsT+n5eXh7mzZuH888/H4sWLUrSWVG8JElSkhjJ4vf74Xa7J90uiiJEUYTP54NWq4XBYJg0qPV4PPB6vUk9P6Lp8vrrr+PLL78Muc3pdMLpdKKjowMHDhzAhRdemHAd2d/fj1deeQVDQ0Njfi4nL7u7u3Ho0CFs3boVlZWVYc/bYrGE3DYyMoKRkRGcOnUK+/btw9atW1FWVpbQeRNNJb/fj66urpDbRFGE1+uF1+uFzWaD0WhEaWlpQi9uPR4Purq6JjzL5ISr2+3G8PAwSkpKonrpEQgE0N3dPealpczv98Pv98PlcsHn8yWlUUHR2759O44ePRpym9PpRFtbG9ra2rBv3z5ccsklWLJkSULHGxoawnPPPYf+/v4J2+x2O+x2O1paWrBv3z5cc801KC0tjWn/H3744ZjEZzK5XC7s2LEj5DZRFGGxWGCxWNDc3IyioiJcfPHFcb8U9Hg8+N///d8EzjayTz/9dEzik4joq+7WW2/FiRMnpvs0QgrX7omFWq1GeXl5UvZFiZtx3SwHBgYwMDCAvXv3Ys2aNbj99tuh1+un+7S+suQeL4IgKG9hkkEQBGg0GqhUKqhUKgiCoBzD7/fD5/NBkiT4fD4AiNjzTKZSjc7kENz7k2i2GBkZAQBotVrU1taioqICOTk50Ol0GBkZQWNjI44dOwaPx4PXX38darUaCxYsiOtYVqsVzz77LBwOBwAoPUqzsrLg9XrR2tqKQ4cOwel04qWXXsJ3vvMdFBUVhdyXVqtFeXk5SkpKkJubC7PZDJPJhEAggKGhITQ2NuLUqVMYGRnB888/jxtvvBG5ubnxFRLRWaBSqWAymZTRA2q1Gmq1GqIowu12w2q1wuPxwOVyob29HZWVlcrzJxY+nw/t7e0IBAIAALPZjMzMTOh0OoiiCIfDgeHhYQQCAXR2dqKioiJsb02/34+Ojg54PB4Ao89OeX+CIMDv98Pr9cJutyelxyrFxmazARitM+fOnYuqqirk5uZCp9PBZrOhoaEBX3zxBTweD1599VWo1WosXLgwrmN5vV489dRTyoupnJwcrF27Fnl5eVCpVBgcHMTBgwfR29sLq9WKp59+GrfddlvUPRG7u7vx0UcfAQBMJpPSSzKZ9Ho9SkpKUFBQgIyMDJhMJuj1eng8HgwODqKhoQFDQ0Po6enBa6+9hm9961tJGUEm9yptbW1N/JfA6IvGw4cPAxi9J5PdqYCIaDYKzi2kpaVh3rx5aG1tTfqLogcffBB+vz/i537yk58oL/S2bt06YfvGjRvxl7/8JeJ+PvzwQ/zhD38AAKxduxb5+fkxnjFNlSlb7f3o0aNobm4GAJSVlaGmpgaZmZkARhvdJ0+eRGdnJwCgrq4OS5YsgcPhQHt7OxobGyGKIg4cOABRFPHTn/402adJUZAbecDo8PFkBWtarTbs8CqNRgOdTgeHw6EkQCcbAq9Wq2EwGKBWq5UkqtvtZm9QmpXS0tJwwQUXhByCWFRUhLq6OtTU1OC1114DAOzcuRO1tbXQarUxH+v9999XEp+rVq3CBRdcMGZ7eXk55s+fj6eeegperxc7duzAjTfeGDJhctNNN02a+CktLcXixYuxf/9+7N69Gz6fDx9++CGuuuqqmM+Z6GzQaDSoq6ubNDloMpmQnZ2Nrq4u2O12eL1eWK1WZGdnx3ysvr4+JfGZnZ2NwsLCCcdKT09He3s7RFFEd3d32CG+Z86cURKfRUVFkw4/zs3NTeoLTYpOeno6Lr74YixfvnxCHV9cXIx58+ahrq4OL7/8MgBgx44dmDt3blx1/JEjR5TEZ3l5Ob773e+OiaPKy8uxbNkyvPTSS2hoaIDb7cbHH3+Miy++OOK+A4EAXnvtNYiiiFWrVqGvrw9tbW0xn2M4ZrMZN99886TXemlpKRYtWoS33noLra2tGB4eRmNjY1wjItRqNVatWoX8/HwUFBTAZDIBgNJ4TUQgEMCuXbsgiiIWL16sTA1DRPRVt3XrVmRlZWHBggUoKyuDIAi47bbbkp78rKioiPiZL7/8Ukl81tbWor6+fsJn0tPTo5r678EHH1T+HiqJStNnSlZ7f/3119Hc3Izy8nLceuutqK2tDfnZkydP4uGHH8bJkyexevVqXHvttQBGGwMPPfQQTpw4gU8++QSff/553EN/Pv/8c7z77rs4efIkrFYrgNEGxty5c/H1r3895IU9Xex2O+666y4MDw8DGE0ky2VytgUPd9doNNBqtUkL1qLpbaJSqaDT6ZRGXCAQCJn8jKdBQDRTXXHFFRE/U19fj+PHj6O5uRkulwutra2oq6uL6TgulwtNTU0ARh/kmzZtCvm5goICrF27Fnv27EFvby9OnjwZ8ljR9HhbtWoV9u7dC5/Pl/RGMlEyRfOMEgQBubm5ytByp9MZc/IzEAgovb01Gg0KCgpCfs5gMCAnJwcDAwPweDyw2+0hg2+r1ar0vsvNzY047yJ7fp590bz0WbRokTIPs9PpREtLC5ImTJQAACAASURBVObNmxfzsdrb25W/r1+/PmQMJQgCNm3ahIaGhgnfCUd+JmRmZuKCCy6IqidMrKKNFVesWKH00Ozq6oor+anRaLBq1aqYvxcNebh7eno61q5dizfeeGNKjkNENNtcd911030Kir/+9a/K36+88sq499Pb24sDBw4AGB1xsX79+oTPjZIn6au9nzx5Ek8//TQKCgpw9913T5r4BEaz6nfffTfy8vLwzDPPoLGxEcBog/tf/uVfkJOTA2A0yIqVJEl45JFH8Otf/xr79+9XFmISBAF9fX346KOP8Ktf/QpPPPFEHL/l1HjiiSeUxOd0k4e7A5i2BRGCA1/2UCH6m+B5aMbP1xmN7u5u5Z6qqqoKu5BKcB0uN5DjoVarleGI7JlNqSA46R/PVCvBLxTNZnPYZE/w4jfy0Onx5LpApVJxWolZrqqqSvl7vD1g5JfHAMImwoOT9tHUzd3d3di7dy8A4LLLLpv2ReyCjz/Tni3Bw903btzIF/ZERDOQ2+3Gzp07AYw+U6IZATGZ119/XYkJL730Ui7mPcMkPfm5Y8cOiKKIK664Qhk2Eo7JZMLWrVshSRLefvvtMT+/8MILAUAZPh+L3bt349133wUwOtfCb3/7Wzz99NN46qmn8N///d9YuXIlAOCNN97AwYMHY95/sn322Wf44IMPMHfu3Ok+lQnD3eOZxyxRwfN9AtH1LCP6qpBfTADx9d4KTrpEWlE4eHsiPTZbWlqU48ovtohmM3k0CYC4V8qWRQqOg7eHmlvR4/Eoya60tDTlmSk/S71eL+fCnkWCr41445/gBPhkC9KN3xapbg4EAti+fTtEUcTSpUvDdnA4W+RRDED4JO/ZFggE8N5770EURcybN+//s3ffcVFc6//AP0PvTQUEVBTEhoKCYDciGAvG3o1GEzWJSUxIvLm5uWnmWqOx3WhijMarXrEldlGMPeK1gShSpCpl6X1Zlt2d3x/8dr67sLssu7OA8Xm/Xr5esGXmcDw7O/PMeZ5DC14QQkgb9ccff3ClwEaMGKHzdwnLskqz+7XJ6CMti/eIknz2Zrdu3bR+j/y1iicwALhAoKaTNnXks0VdXV2xYsUKdOzYkXvOzc0NERERXG2tW7duNXv7fKqpqcGuXbtgYmKCZcuWtWpbFNPdjY2NW/SOPsuy3CrvQqGQO/k3MjKiuyaEKFAMQupSRFtx9on8Roc6is/LV5zXVk1NDQQCAa5evYrff/+de1x+84mQF4l8Qb7q6mrk5uZyMy0ZhtHpRFkxqKUY7FJFMXAplUobFe5XvKFhaWkJiUQCgUCAp0+fIi0tDenp6UhJSUFGRgZKS0spm6KNU1xoR9eFEvr378/dHLt586bKMcayLK5evcr93tSx+fr16ygoKICNjQ3GjBmjU7v0xbIshEIhcnJyEB0djdjYWAD1nyddF4cyhHv37qGkpARWVlYYOnRoazeHEEKIGoop7/rU6Hzw4AG3pk3fvn2VsjhI28B7REkeqGzODAP5axVnUQD/N+NIm9W5GpKnj3fp0kVlSqeJiQm6dOmC/Px8tRf/AoEA586dw6NHj1BUVASWZdGhQwf4+fkhPDwc7du3b3a7VDl48CCKioowffp0dOrUiZdt6kosFnMnyNqusK6Puro6jbVE5SvuUm0yQurl5uYiPT0dQP0xUpfZJIoX003VeGs427O8vFzjrP7du3dzZUYaYhgGw4cPh5+fXzNaS0jrkUgkSE1NVfu8kZER3NzcYG5u3uxtK76nqZsK8hkJcnV1dUo3BRVTnFmWRUZGhspgV21tLfLz81FRUQEPDw+NJS9I68jJyeHGnK2trVKZk+ZwdXXFa6+9hjNnziArKws//vgjgoOD0aFDB26197t37yIvLw8MwyA0NFRj/WjFdPdx48a1yDmiXE1NDfbu3av2eTMzM4SFhbWZrILCwkIuKDt8+PBWKx9FCCFEs+zsbO547erqiqCgIJ23JV+QFqCFjtoq3oOf1tbWKC8vR3JystYp3PLZog0vqOUn89qsqtWQi4sLcnNzkZWVpXKxHIlEwl3Ue3l5NXr/pUuX8Msvv3AXD6ampmAYBjk5OcjJycGVK1fw8ccf67wQk9yTJ08QHR0Nd3d3TJkyRa9t6Usmk3F93lrp7oosLCy4fieE1B8Tz549y83aGjlypE7BC0dHRzg7O6OgoABFRUWIi4uDv79/o9cJhULExMQ0aoMuunXrhlGjRuk8i4mQtsbR0RHt2rXTOTPBzMwM5ubmqK2thVgsRllZmcoZpBKJpFHdx4Y3mBV/LywsBMuysLKyQvv27WFhYcFldRQWFqK2thY1NTXIycmhVNw2pra2FidPnuSO8SEhIXoFqP38/ODq6oq7d+8iNjYW586da/SaPn36YNCgQXB3d1e7HcV09169eqFXr146t4lvfn5+6N+/v1altlqCYrp7t27dVF5jEEIIaRtOnTrFfeeGh4frHP+oqqrC5cuXAdRPIJOXbyRtC+/BT29vb9y/fx+nTp3C0KFDm7wLW1xczE01bnjHOScnBwBgb2/f7HaEhYUhNjYWAoEAW7duxdy5c+Hq6gqgfubUwYMHkZ+fDxcXF0yYMEHpvXfu3MGuXbtgbGyMyZMnIywsjJvlmZeXh8jISNy+fRubNm3Cpk2bdJ4BKhaL8eOPPwIAli5d2qqF0Bumu7dUW0xMTGBtbc39LpPJIJVKIRaLIRKJIJPJYG5uTgFQ8tKTyWQ4deoUFwTp2bMn+vbtq/P2Ro0ahSNHjnD1lktKSuDn5wcHBweIxWJkZmbi2rVrqKiogLGxMXcjqKmZ+NOmTYNEIgHLshCLxSgsLER8fDzS09NRVVWFsLCwVp/hToi2jI2NubQllmUhlUpRU1ODsrIylJaWQiwWw9XVVefvTGdnZzx//hxAfbaJWCyGvb09zMzMIJPJUF1djcLCQkgkEjAMw52gN0xbVwx+siwLa2treHh4KH132tjYwNLSEllZWRCLxRAKhaiqqmqy7i9pGTKZDMePH+dmzvfu3VvvWfISiQQJCQlISUlRW+ogNTUV5ubmcHJyUjub89q1aygoKICFhQXGjRunV5t0YW5uzq0KzLIsRCIRBAIBnjx5gvj4eJSVlWHkyJFtYizL093Nzc0xYsSI1m4OIYQQNaRSKXdTkGEYvWp0XrhwgZsgEhoa2mZuyBFlvAc/Q0NDcf/+fVRUVODzzz/HwoULERQU1CiKLpPJcOfOHezbt49buTQ0NFTpNQ8fPgSgemZmUwIDA7Fw4UIcPHgQt2/fxu3bt7n6lWKxGNbW1hgzZgxmz56tNDglEgn27NkDAFiyZAlCQkKUtiuvF7phwwbcu3cPZ86cwRtvvNHs9gFAZGQkBAIBQkNDebmLHhERofLxpmqJAcrp7hYWFi0WbGQYRmlWgzzwamZmhurqaq5dlPpOXmYsy+LcuXNIS0sDUJ+WMX78eL222bVrV7z66qu4ePEidzxWtfibp6cnLC0tkZiYCKDphV0UVw4GAA8PD/j7++PGjRu4desWDh06hIkTJ7apmUOEqMMwTKOUdmtrazg5OSEnJwfV1dXIzMxE586ddUp9t7a2hqurKwQCAYD6FdvltUQVWVlZwdjYGJWVlQAaL4LT8PvRxcVF5XemsbExOnTowN1cLi8vbxMBo5cdy7I4ffo0l+7u5uamd8qcUCjEf//7X+Tm5gIAAgIC0L9/f3To0AEMw6CkpATx8fG4ffs2Hjx4gIyMDMybN6/RpIXc3FyuNv6rr77aKuPFyMhIaQEnoP67xc/PD1FRUcjKysLRo0cxadKkVk19Lygo4NInhw4dShe/hBDSht2+fRsFBQUAgKCgIKU1YppLsW7opEmT9G4bMQzeg58DBgzAqFGjcOXKFZSUlGDz5s2wsrKCp6cnN4OzvLwcmZmZSjWuRo0ahQEDBnC/l5WV4d69ewCgc2r5hAkT0LFjR+zcuRPl5eUQi8Xcc/Jak0KhUOlELjY2FiUlJbC3t8eoUaPUbnvEiBG4d+8eF6BtrqdPn+Ls2bNwdHTE/PnzddoGXxTT3c3NzdtEDTAjIyNYWFigpqYGUqkUtbW1VDOJvJTkMzMfP34MoH6m2KxZs3hZjMzf3x9ubm743//+h7S0NKX6x+3atUP//v0REBCAw4cPc4/rUueNYRiMGDEC6enpEAgEiIqKQteuXekzTV5YRkZG6NixI9LS0iCVSiEQCNClSxedtuXg4AALCwuUlJSgqqpKaRanmZkZHBwc4OjoyM0QBdDoe1oxGGpmZqbx+KCYbaGp5jZpGfKbW/LzSRcXF8ybN0/vY3xUVBQX+Bw3bhwGDhyo9LyzszNCQ0PRqVMnHD58GKWlpThx4gQWL17MvUYqleLUqVOQyWTw8vJqc/WaTU1NMXr0aBw4cAA1NTW4fv06Jk+e3CptkUqluHz5MmQyGTp16oSePXu2SjsIIYRoh6+FjtLS0vDkyRMA9ZNG9C2LSAzHIEtoL1u2DLa2tjhz5gxkMhmEQiE3IBpiGAbh4eGYO3eu0uMWFhb47rvvANSfoDVXbW0tduzYgZiYGHh5eeH9999H165dwbIsMjMzcejQIdy4cQNxcXH48ssvuYsWef3R6upqLF26VO325amfhYWFzW6bRCLBzp07wbIsFi1axNud4e+//17l43V1ddi2bZva9ynW8GMYBnV1dU3uS/E1hkqRV6yjpsuiV4T8FURHRyMuLg5A/UJFs2fP5nWhCWdnZ0ycOBEsy3KzrS0tLZX2Ib8ramxs3GhmZ3P4+PhAIBCgtrYW6enp6N27t97tJ6S1mJiYwNLSEkKhEDU1NZBIJDrX/7SwsICbmxuXWi+TyWBsbKwU5JR/VzMM0+h7V/H3ptpgZGTElbLQJjOEGFZUVBTu378PoP54/Prrr+t9jBeJREhISABQPxtf0yruPXr0gKenJzIzM5Gdnc2VhAKAxMRE7vjv6enJ3YRrSHFBrpSUFO681sfHh5cbdZpYWVnB1dUV2dnZyM3NRXV1tVKAv6Wkp6dzs7Y9PDzw9OlTla9TvOGQmZnJ/V97enq2avkrQgh5mZSVleHGjRsAADs7O4wcOVLnbZ08eZL7WZ/UeWJ4Bgl+MgyDefPmYeTIkYiOjkZ8fDx391nO1dUVfn5+auu/yS8EdLV//37ExMSgY8eO+Oabb5ROvvr164eePXti5cqVyMvLwy+//IJVq1YB+L9V4iUSSaPV51VRnE1669YttatRfvLJJ+jRowcA4NixY8jOzkZgYCAGDRqk899oCIozv9RRrA+q6iKMLwzDcDXOGi7uQMjL4OLFi3jw4AEAoH379pgzZ47B0ugYhlGZzlhYWMjN0ndxcdE5uAMoL2qnzfGVkLZO8fPQcAV2XTAMo3IbtbW1XKDS3Ny8Udq7Lin3pPWdP38ed+/eBVB/c+v111/n5RhfVFTE1fh0c3NrsmyQm5sbMjMzuffKg5+KN57/+OMPrfYdFRXF/fzBBx8YPPgJKGckVFZWtkrwU/FGQsOFAtW5efMm9/P8+fMp+EkIIS3k3Llz3GSusWPH6vxdJZFIuO89Y2NjvcuSEcMySPBTzsPDA4sWLQJQPzCqqqoA1Bfd1/cCQZOamhruJE3dYDYzM8PYsWOxd+9eJCUloby8HPb29lyQzd/fH//4xz+atV+xWKz2gl5+AikQCHDy5EmYm5tj/vz5GoONEomEe/5lTA9lWZY7ead6n+RlEx0d3WKBT00UZ/r06dNHr23J6xUCTdcOJeRFoJgFoesKodpQPLdQtQikpaUld7NQ8aasKoozPinY0nqioqKUAp8LFizgLWinOBa1md2r+BpDjmNDUZx5SmOaEEJIU86cOcP9rE/K+/Xr11FWVgYAGDZsWKP61KRtMWjwU2lHJiZwcHBokX3l5eVxJ3Lyu9eqKBa1LSgogL29PdfGZ8+eNXu/r7zyCl555RWNrykuLuYuPD788EONrz1x4gROnDgBANi7d6/B7mQ3THFVR74wFcMwsLW1NUhbFCnOOHgRT8YJ0VV0dDSXBikPfLbGTJaysjKuHRYWFvD19dV5WzKZjCsrAtRf7BPyIhOLxS2SBSEWi7msFCMjI9jZ2TV6jbGxMaytrVFVVQWJRIKamhq13+uKNyFoQZbWERUVxS0wx3fgE6hPdZcHw7OzsyGVSjXWc8/KylJ6r5y/vz/8/f2b3N++ffu4bXzwwQctdr4P1J+byhcMMzExUXlzoCX07NlTqzqfJ06c4LLh5s+fr/LzTAghxHASEhK4BQZ79uwJHx8fnbd16tQp7md9FyokhveXjCgpzhIsKipS+zp5lB74v5QZeWp6SUmJ0oU60Y5YLEZFRQUqKirULqQgFou5GZ3qSKVSpVmxdCefvCwuXbqkd+AzPj4e69atw7p165TubCpiWVZj6nlFRQWOHj3K3YQIDQ1VmVqbkZGh8TgL1H+eL1y4gOLiYgCAk5OTynInhLQF5eXlTc6Wk0gkSuV87OzsGt2kKysrQ1JSEpKSkhqV/pFjWVZjne26ujpkZ2dz35kuLi5qg1iKsw0EAoHKv0EsFivVKtenhi/RzYULF/QOfMbFxWHVqlVYtWqVUq0xOUtLS3Tu3BkAUFVVhcuXL6vdVkxMDBc8dHBw0DhpoCWlpKQ0WYqppqYGFy9e5LK2unfv3iizLCkpCTt27MCOHTu0Tt0nhBDyYjhz5gyCgoIQFBSEb775Rqv38BWwLCwsxP/+9z8A9ddsQ4YM0XlbpGW02MzPluTu7g4zMzOIxWL88ccfGD16dKOLBZlMxp0EWVtbc/VFAwIC4OjoiNLSUuzduxerVq3SWEurqqpKZZ08dfr06YMjR45ofM3MmTMBANOnT+d+/isRiUSora2FiYkJjI2NYWRkpFTbUyKRKM36NDExUZsiq+rCUbE+qFQqbZQCaGpqSmn0pE26cuUK7t27B6D+4jU0NBRCoZCruamKhYWFTjOxWZbFjz/+CE9PT/j4+KB9+/YwNTWFUChEZmYm4uLiuM/OwIED1c76zM7Oxp9//gkPDw94eXnB2dkZVlZWYBgGNTU1yMvLw6NHj7iZa6amphg/fjx9BkmbVVZWBoFAABsbG1hZWcHMzAzGxsZgWRYSiQRCoRDl5eXcd42pqaleM5nT0tJgbW0NGxsbrp6nfD9lZWXcfhwdHTXOarO0tISTkxNKSkpQW1uLzMxMODk5cWVzhEIhSkpKuKBou3btqFZoC7t06RJ3oWRlZYWxY8eiurpaKW27IQsLC51mB4aGhuLXX3+FVCpFTEwMcnNz4e/vj/bt24NhGJSWliI+Pl5pYZ4xY8a0mWPzkydPcOXKFXTp0gXu7u5wdHSEubk5ZDIZqqurkZubi+TkZG4hMHt7e73q6Ofl5am9IVhXV9doQoS9vb1SBhkhhJDmef78OR4+fKj0mHyiBABcvnxZKZPA0tISo0eP1mufIpEI0dHRAOrrpb/66qs6b+vMmTPcOVV4eLjGDAvSNhgs+MmyLOLi4pCQkACBQICampomF61hGAZffvml3vs2MzNDSEgIoqKikJGRgfXr12P+/Pnw8PAAUP9BO3DgAJKTkwEAEyZM4GZsmJmZ4c0338SmTZuQkZGBL774AnPnzoWvry93N7mgoAAPHz7E5cuXERgYiGnTpund5peNPGjZ1MryZmZmGi/OWJbVODNA1T5MTEzazMk9IYoSExO5n2tqahAZGdnke3x9fREeHq7T/liWRUZGBjIyMlQ+b2pqiuHDhyMoKKjJbWVnZyM7O1vja9q1a4cJEybotZgdIS2BZVlUVlYqpYirYm1tjY4dO+pdx1xTAIxhGHTo0AFOTk5NbqdDhw5gWRalpaWoq6tDfn6+yte1a9cO7du316vNpPnkK7AD9cHo/fv3N/kePz8/TJo0qdn7cnd3x8yZM3Hy5EkIhUJkZWUppbcrktfB1yZtuyVJpVKkp6cjPT1d4+s6d+6MkJAQrUo4qfPkyRPuuqAhkUjUaPZsjx49KPhJCCF6ePjwIbfotCrbtm1T+r1jx456Bz8vX77MrUMTEhKiVyk/xew6WuX9xWCQ4GdmZia2bduGnJwcQ2xeK/Pnz4dAIEBcXBz3T546rRgMGzp0KKZOnar03qCgILz33nvYtWsXMjMzsWbNGhgbG8PKygoikUjp/QMHDmyZP+gvxNraGlKpFBKJBDKZrNHCRkZGRjAxMYGpqSnV+iTEQIyMjDBhwgQ8e/YMAoEAVVVVqK2thYWFBRwcHODl5YV+/fo1eVIQFBSEjh074vnz58jJyUFVVRVqampQV1cHMzMz2NrawtXVFd27d4e3tzd9pkmb5+bmxs24rq2thUQi4e7sGxkZwczMjJuNp0+wBaj/zuvYsSOEQiFEIhG3L2NjY5iamsLGxgb29vZal35hGAYuLi6ws7NDWVkZhEIhl0lhamoKKysrbgYd+evr3r07li9fjocPHyI1NRUFBQVcSSILCwu0b98e3bp1g7+/f4vUcm+O0NBQ5ObmIjc3F0VFRdxnRCaTwdzcHHZ2dnBxcUH37t3bTKo+IYSQtu306dPcz/oELB88eIDnz58DAPr370/lvF4QDNtU8cVmKikpwcqVK7mIOlA/pdjGxkar2XY//PADb21hWRb/+9//cP36dWRkZKC8vBwMw8DOzg7e3t4YNWoUBgwYoPb9paWluHDhAh4+fMjNXrWwsICzszN69uyJgQMHonfv3rxPceY77V0ehLCxsaHAgxZkMpnS+CVNE4vFVJe1CUKhENbW1li5ciWlRWhBLBbj+++/p7GlBfnYor7Sjry/evToQVkATZDJZEhJSaGxpQX5uPr888/pGK8FsViMdevWYdmyZdRfTRCLxdi9ezd9DrVA34fNQ/2lPeqr5pH3161bt/TOjvmrE4lEGDFiBI0tLej7OeR9JJ44cYILHMlnVcrTzVsawzAYNGiQzjWAHB0dMXv2bMyePZvnlmnWVE1QQgghhBBCCCGEEEJI03gPfsbFxQEAgoOD8cEHH/C9eUIIIYQQQgghhBBCCNEK7znQ8hW6QkJC+N40IYQQQgghhBBCCCGEaI334KeFhQUAwMHBge9NE0IIIYQQQgghhBBCiNZ4D366u7sDqF8siBBCCCGEEEIIIYQQQloL78HPYcOGAQDu3LnD96YJIYQQQgghhBBCCCFEa7wHP0NDQ+Ht7Y2rV68iNjaW780TQgghhBBCCCGEEEKIVngPfhoZGeGzzz6Dj48PNmzYgF9//RXp6ekQi8V874oQQgghhBBCCCGEEELUMuF7g7NmzVL6/fz58zh//rxW72UYBpGRkXw3iRBCCCGEEEIIIYQQ8hLifeanPliWbe0mEEIIIYQQQgghhBBC/iJ4n/k5cuRIvjdJCCGEEEIIIYQQQgghzcZ78PPdd9/le5OEEEIIIYQQQgghhBDSbG0q7Z0QQgghhBBCCCGEEEL4QsFPQgghhBBCCCGEEELIXxLvae+qlJSUoLS0FLW1tfD29oaZmVlL7JYQQgghhBBCCCGEEPISM1jwUywW4+zZs7h06RKKioq4xzdt2gQPDw/u91u3buHBgwewsrLC4sWLDdUcQgghhBBCCCGEEELIS8Ygwc/S0lKsXbsWWVlZTb7W09MTW7duBVC/UryXl5chmkQIIYQQQgghhBBCCHnJ8F7zUyaTYePGjVzgMzg4GIsWLVL7ejc3N/j4+AAA7t+/z3dzCCGEEEIIIYQQQgghLyneg59//vknUlNTwTAMPv74Y0RERGDs2LEa39O/f38AQEpKCt/NIYQQQgghhBBCCCGEvKR4D37eunULQH0Ke1BQkFbv8fT0BADk5uby3RxCCCGEEEIIIYQQQshLivfgZ3p6OoD6dHdt2dvbAwAqKyv5bg4hhBBCCCGEEEIIIeQlxXvws6qqCgDg5OSk9XsYhgFQXy+UEEIIIYQQQgghhBBC+MB78NPc3BwAUF5ervV7ioqKAAA2NjZ8N4cQQgghhBBCCCGEEPKS4j342a5dOwBAXl6e1u+Ji4sDUL/yOyGEEEIIIYQQQgghhPCB9+Cnr68vACA6Olqr1+fk5OD69etK7yWEEEIIIYQQQgghhBB98R78DAsLg5GREbKzs3Hs2DGNr01PT8eaNWtQV1cHU1NTjB49mu/mEEIIIYQQQgghhBBCXlImfG/Qzc0N4eHhOHXqFI4ePYqEhAQMGTKEez4pKQkJCQmIjY1FXFwcWJYFAEyfPh0ODg58N4c0IO9vQvhUV1fX2k1o8+R9RAu7aUfeTzS2mibvI+or7cj7ib4PmybvIxpbTaNjfPPI+4n6q2n0OdQefR82D/WX9qivmkfeTxKJpJVb0vbJ+4jGVtP07SOGNcDZP8uy+Omnn3DlyhWtXh8WFoa33nqL72aQ/6+urg5mZmat3QzyF2VsbAypVNrazXghMAxDAZdmoLGlPeorYig0trRHx/jmof7SHn0OtUd91TzUX9qjvmoe6i/tUV81j1gshqmpabPfZ5Dgp9ytW7dw/PhxZGdnq3zexcUFM2fOxLBhwwzVBIL/C37u378fFhYWrd2cNk8kEuH111/HunXrYGxs3NrNadPEYjE+//xz7N+/n/qqCbW1tVi0aBH27t1LfaWF2tpaLFmyBL///jtMTHhPUvhLEYlEmDFjBr788ksaW1oQi8VYvXo1/vWvf1F/NUEsFuOrr77ChQsX6HPYBJFIhAkTJuDq1avUV1oQiUQIDQ3FxYsXqb+aIBKJMH78eGRlZel0sfcyEQqF8Pb2xoMHD2hcaaGmpgbBwcFISkqisdUEoVCIvn37oqysjPpKC0KhEB06dKD+0gL1lfbkfaVr8NOg3wpDhgzBkCFDkJubi9TUVJSXl0MqlcLOzg7dunWDp6enIXdPGrCwsKDgZzOYmZnRhbGWzM3N6SRTS9RXzWNhYUH9pSU6ZjUP9Zf26HOoPeqr5qH+0p6V7QDEgwAAIABJREFUlRVdGGvJ0tKS+qoZaGxpj/qqeai/tEd9ZXgtcrbh5uYGNze3ltgVIYQQQgghhBBCCCGEADBA8PPTTz8FAIwePRpjxozhe/OEEEIIIYQQQgghhBCiFd6Dn1lZWWBZFu7u7nxvmhBCCCGEEEIIIYQQQrRmxPcG7e3tAQDW1tZ8b5oQQgghhBBCCCGEEEK0xnvw08PDAwBQUFDA96YJIYQQQgghhBBCCCFEa7wHPwcPHgwAuHHjBt+bJoQQQgghhBBCCCGEEK3xHvwMCQmBt7c37ty5gzNnzvC9eUIIIYQQQgghhBBCCNEK7wselZSUYMmSJdi5cyf279+PO3fuYOTIkejatStsbGxgZKQ53tq+fXu+m0QIIYQQQgghhBBCCHkJ8R78XL58udLvycnJSE5O1uq9DMMgMjKS7yYRQgghhBBCCCGEEEJeQrynveuDZdnWbgIhhBBCCCGEEEIIIeQvgveZn9OnT+d7k4QQQgghhBBCCCGEENJsvAc/Z8yYwfcmCSGEEEIIIYQQQgghpNnaVNo7IYQQQgghhBBCCCGE8IX3mZ9FRUUAACcnpyZXdpeTyWQoKSkBQKu9E0IIIYQQQgghhBBC+GGQ1d4ZhsHGjRvh4eGh1XsKCgqwYsUKWu2dEEIIIYQQQgghhBDCG4Okveu6ajut9k4IIYQQQgghhBBCCOFLm6r5yTBMazeBEEIIIYQQQgghhBDyF9Emgp9CoRAAYGZm1sotIYQQQgghhBBCCCGE/FW0ieDnvXv3ANBiR4QQQgghhBBCCCGEEP7oveDRjh07VD4eGRkJKysrje+VSCTIy8tDeno6AKB37976NocQQgghhBBCCCGEEEIA8BD8vHbtmsrH796926ztWFpaIjw8XN/mEEIIIYQQQgghhBBCCAAegp/6MDU1hZOTE3r37o3XXnsNrq6urdkcQgghhBBCCCGEEELIX4jewc/Dhw8r/T5r1iwAwKZNm+Dh4aHv5gkhhBBCCCGEEEIIIUQnvM/8lC9aZGLSqpNKiQ7y8vLw4MEDPH78GJmZmSguLkZdXR2sra3RqVMn9O/fH2FhYXB0dNR7X6WlpXj69ClSU1O5f6WlpQAAZ2dn/PLLL3ptXyKRICIiAhkZGdxju3fvhouLi17blSsqKkJiYiLS0tKQm5uLsrIySCQSWFpawtXVFT169MCgQYNgZ2en136Ki4uxatUqrV+/cuXKJm865OfnIyYmBqmpqSgqKkJtbS3MzMzg6OiIbt26YdCgQejcubNe7VYkEAgQGxuLhIQEZGVlobi4GBKJBFZWVujUqRP8/PwQGhoKBwcHvfbDsixSU1Px8OFDJCUl4fnz5ygvLwcA2NraomvXrggODsbw4cNhZmam9TavX7+O69evIysrCxUVFbCzs0OXLl0wYsQIjBgxAgzD6NXuhgQCAeLi4pCYmIhnz54pfQ49PDzQr18/hISE8NJfaWlpiI+PR3JyMrKzs1FWVgYAsLOzg6enJ4KCgjB06NAm+yspKQkpKSlIT09HTk4OKisrUVlZCYZhYGtri86dOyMwMBDDhw+HhYWFXu1WlJubi7t37+LRo0dIT09HUVER6urqYGNjg86dOyMgIADjxo3j5Zgll5eXh1OnTuHu3bsoLCwEAHTo0AEDBw7ExIkT4ebmpvH9FRUVuHv3LuLj4/H06VMIBAIIhULu2NG3b1+MGzcOXbt25a3NcsXFxUhJSUFGRgYEAgHKy8shlUphYWEBZ2dndO/eHYGBgbC1tdVrP+vXr+fGkra6du2KpUuXNnpcIpEgPz8fOTk5yM7ORk5ODvLz8yGVSgEA06dPR0BAgF7tVaWoqAhJSUlIT09HXl4eysvLuWO8i4sLfHx8EBwcrHdfNVRTU4O7d+8iISEBhYWFqKqqgrm5OWxtbeHh4QEvLy8EBAQ06xxLKpViy5YtyM3N5R77/PPP4eTkxEubq6urkZKSgqSkJCQlJXHHE5ZlAQDHjh1Dx44dedkXUD8mLl26hCtXruDp06fcuYOtrS28vLwwfPhwjBs3DpaWljpt+80330Rqair3GN/tr66uRlJSEhITE/HkyRPu+0reX6dOnWryOKKNiRMnIi8vr1nvGTBgAHbt2tXo8bi4ODx69AiJiYnIzMxEWVkZ9/3q4OAAb29vjBgxAuPHj9ep39WRj63ExESVY+v48eO8j63o6OhGY8vOzg7dunXD8OHDdf4b5WPr6dOn3GN8t1+usrISe/bswenTp5Geng6hUAhnZ2cMHjwYCxYswNChQ3nZT21tLQ4fPozTp08jPj4epaWlsLGxgaenJ8aPH4/FixdrfZxJTEzEnj17cPPmTeTk5EAsFsPZ2RlBQUGYO3cuQkJCeGmzXFVVFRISEvDo0SM8fvwYjx8/RlZWFje2rl69avBJPOfOncMHH3zA/T516lRs2LBB7evv37+P2NhYPH78GGlpaSgpKUFZWRkYhoGDgwN69uyJ0aNHY9KkSU2uu9EcVVVViI+PR3x8PB4+fIj4+HhkZGRwfXXnzh106tRJ7/2wLIu4uDhcu3YN9+7dQ3JyMoqKigAATk5O8PX1xbhx4zB58uQmzyXFYjGSkpLw8OFDrs1JSUmoq6sDAGzZsoWbsEUIeXnwHqH84Ycf+N4kaQGbN2/G5cuXVT5XXl6O8vJyPH78GMePH8fbb7+NUaNG6byv6upqLFiwQOf3a+Pw4cNKgU8+HTx4EHfu3FH5XFVVFRfM/eOPPzB9+nQMHDjQIO3QxcWLF3H+/HnIZDKlx0UiEfLy8pCXl4dbt25h6NChmDZtGoyMjPTa3/bt23HlyhWVz1VUVCAhIQEJCQk4ceIElixZgpEjR+q8r7fffpsLRjVUXFyM4uJi3Lt3D7/99hsiIiLg5eWlcXuVlZVYv349njx5ovR4SUkJSkpKEBsbi+joaPz973+HjY2Nzu1W9MMPP6ito1xRUYEnT57gyZMnOHnyJN58802MGDFC53299957TfbX/fv38fvvv+PDDz9Et27dNLY7Pz9f47ZiY2Px22+/YcWKFejZs6fO7ZbbsGEDoqOjVT5XVlaGsrIyxMfH4/Dhw3j//fcRGhqq9z6jo6Oxbds2iEQipcezsrKQlZWFM2fO4IMPPkBYWJjK9587dw7btm3jAneKFI8dJ0+exJQpU7B06VK9P4NyR48exYMHD1Q+V11djYyMDGRkZODatWuYNGkS+vfvz8t+teXs7Kzy8aioKPz5558t2pZDhw7h3r17Kp+rqqpCVVUV0tLScOXKFUydOpW34GtsbCxOnDiBqqoqpceFQiGEQiHy8/Nx//59dO/evVmBy+joaKXAJ9+WL1+uFNAxpOzsbPz9739X+f0uP9bcuXMHBw4cwOrVq9GrV69mbf/XX39VCnwawpIlS5CSkmLQfehK3U2Xr7/+GtnZ2Sqfy8/PR35+Pv7880/s2bMHq1evhr+/Py/teffdd1t0bH366acqx1ZRURGKioqUxlZzF2n99ddfW+RviYuLw+uvv47nz58rPf7s2TM8e/YMhw8fxtKlS7F+/Xq9bt4mJiZiwYIFjf4m+TnSgwcP8NNPP2H37t0az+1YlsXq1auxadMmLpjWsM3Hjh3D9OnTsWPHDq1vXjdlzpw5SExM5GVbuiguLsZXX33VrPesXLkSz549U/mcQCCAQCDA1atX8cMPP2DLli0IDAzko6mYMmUKHj9+zMu2NAkKClJ7nMnNzUVubi4uXryIbdu2YefOnfDz81O7rX/961/4+eefDdVUQsgLiqZnEgD1X8IAYG5ujuDgYPTr1w/u7u6wtLREUVERbt68iWvXrkEoFGLz5s0wMTHB8OHDddpXw5MbJycneHt7qw0oNldaWhqOHTsGhmFgZ2fHzU7gi3xGk5mZGXx9fdG9e3c4OzvDwsICpaWliIuLw/379yESiXDw4EEYGxtjwIABeu936NChGDZsmMbXdOjQQe1zN27cwNmzZwEARkZGCAoKQu/eveHg4IDKykqkpKTgzz//hEQiwc2bN2FmZoZJkybp1WbFcTVw4ED07dsXbm5u3LiKiYnB9evXIRQKsW3bNhgbGzf5Nza1L0dHRwwaNAi9evVChw4dYGxsjOzsbFy4cAHJycnIy8vD119/jfXr16udXSORSLB27VokJSUBAPr06YNx48bB2dkZBQUFOH/+PBISEvDkyROsWbMG3377LYyNjXVqt6KSkhIA9f0VEBAAX19frr+Ki4sRExODmzdvoqamBj/88ANMTEwwZMgQnfal2F9BQUHo2bMn1185OTmIjo5GcnIyBAIBvv32W6xevVptf5mZmaFPnz7o3r073N3dYW9vDzs7O0gkEuTl5SEmJgYPHjxAcXExVq9ejXXr1sHd3V23Tvr/5LMBLCwsMGjQIPTv3x8eHh6wsrJCQUEBrl+/jsuXL0MoFGLDhg0wMTHBK6+8ovP+bt++jY0bN0Imk8HS0hIzZsyAv78/GIZBbGwsjhw5ApFIhI0bN8LW1haDBg1qtI3S0lJIpVIYGRnB398fAQEB8Pb2hp2dHSorK3H//n2cOnUKNTU1OH78OMRisdKsEH3Ij4Ompqbo1asXvLy80KFDB5ibm6OsrAyPHj3Cw4cPUVtbi6NHj8LY2Bj9+vXTaV+LFy9WGeBt6Ndff+Xape4iTfH7wtjYGK6urpBKpRAIBDq1TRvyNpmZmaF3797o3r27Ul/Fx8fjwYMHEIlEOHToEIyMjPQOFt+8eRMnTpwAy7KwsLBAcHAwvL29YWtrC5FIhLKyMmRkZCAhIaFZ283Ozsbly5fBMAysra0bBVb5oPh/ZGNjg+7du3Oz1vkkFArx4YcfcrMZPTw8MHv2bHTp0gUmJiZ49uwZjh49itTUVOTn5+Ojjz7C/v37NX4vKkpJScH+/fvBMAzs7e2bPXtZFzY2NujRoweXbcOnf//739wsJ01WrFjB3bxS951vbm6OwMBA+Pr6wtPTE+3atYOjoyPq6uqQlZWFS5cu4ebNm8jPz8d7772HAwcOwNPTk88/BzY2NvDx8eEySPgkFAqxYsWKRmPL09NTaWw9ffqUG1sHDhzQemwlJyfjP//5j8HHVlZWFmbMmMHd2Jw/fz6mTp0Ke3t7xMfHY+vWrcjMzMSuXbtgaWmJb775Rqf9PH/+HJMmTUJBQQEAICQkBAsXLkSXLl1QVVWFq1ev4qeffkJhYSHmzp2Ls2fPqg2If/vtt/j+++8B1M8ifueddzB8+HBYWVkhLS0Nu3fvRkxMDI4dOwaZTIY9e/bo1GZNbG1t0bt3b6Snp6u9Kcy3r776CqWlpWjfvj13PtMU+fmOn58fvL290a5dOzg5OaGurg6ZmZk4d+4crly5AoFAgEWLFuHEiRNN3ujXhuIx3s7ODr6+vkhNTeX+//ki//y5uLhg/PjxCAoKgoeHB0xMTPD06VPs378fd+/eRUZGBmbNmoWzZ8+q/fsU22xmZoaePXuirq6uVQPehJDWx3vwUyaTcRfwDg4OjVKzJBIJjhw5gps3b6KiogIuLi4YN24cL7NyiO6cnJywZMkShIWFNUrn8fLyQnBwMAYOHIjvvvsOLMvixx9/xMCBA3VKYTU1NcXcuXPh5eWF7t27cympEydO1PvvkEgk2LJlCyQSCcLDw5GZmcl78NPe3h5TpkzB4MGDYW5urvSch4cH+vbtiz59+mDfvn1gWRbHjh2Dr6+v3nerbW1tdU6Fk0qlOH/+PPf7kiVLGs1a8PX1xcCBA7F582ZIpVJcvXoVoaGhsLa21rnNjo6OWLx4MUaPHt1oXHXr1g1BQUEICAjA999/D5ZlsXv3bgwcOLBRv2rDy8sLU6dORWBgYKNApLe3N0aOHImff/4ZUVFRqK6uxp49e/DPf/5T5bYuXLjABT6HDBmCiIgIbgaet7c3goODsXnzZty6dQtJSUm4ePEixo0b1+w2N+To6Ig33ngDISEhjT5bXbt2RWBgIAYMGICtW7eCZVn88ssvCAgI0Km/unXrhsmTJyMwMLDR7EJ56ugvv/yCixcvorq6Gvv27cNnn32mclsbNmxQG/z18fHByJEjcfLkSRw8eJBLk4uIiGh2mxW1a9cO77zzjsr0Vm9vbwwZMgTBwcFYs2YNWJbFv//9bwwaNEinY1ZtbS22bdsGmUwGU1NTfPfdd+jRowf3vK+vL4KCgvDRRx+hrq4O27Ztw4ABAxp95s3NzTF16lRMnz5d5UWzvLRIREQEKioqcPr0aYSFhTV79poqdnZ2CA8PR2BgYKPx4ubmht69e6Nnz56IjIwEy7I4deoUevbsqdNxS5uAwLNnz7hjs6urq9r0Qi8vL7i4uMDd3R2urq4wNjbGpUuXDBr8tLOzw6RJkxAcHKzyGO/r64tevXrhwIEDYFkWv//+O/r06aPzMT49PZ0LfHbq1AlvvvmmynT6gQMHNpq1r4lUKkVkZCSkUimGDh0KgUBgkOBneHg4l3Lp4eEBhmHw3nvv8R6gOnPmDHdx7Ofnh61bt8LU1JR7vl+/fpgwYQK+/PJLXL58GZWVlfjvf/+LFStWNLltiUSC1atXQyKRYNq0aUhPT0dsbCyv7Zd77bXX4ODggN69e6NTp05gGAZLly7lvb+6dOnS5GseP37MBT67d++udjbjwYMH1ZZa6Nu3L8LDw7Fv3z5s374dIpEIP/74I9atW6d74/+/CRMmwMHBAb169eLG1vLly3nvq9OnTyuNrW3btqkcW1988YVeY2v69OlIS0sz2Nj65z//yQXv1q9fj2XLlnHPBQQEYPLkyQgNDUVaWhq2b9+OGTNmwNfXt9n7+eKLL7jA17vvvos1a9YoPT9s2DBMmTIFY8eORWVlJVasWIErV640Otd48uQJtmzZAqD+O/3SpUtKs4/9/f0xdepUvP/++zhw4AB+++03TJs2DRMmTGh2mxuaPn06nJyc0LdvX3Tp0gUMw2Du3LktEvw8e/YsoqKiYGVlhZUrV+LTTz/V6n2nTp1S+zns378/pkyZgl27dmHDhg2oqanBli1bsH37dr3bO3v2bLRr1w5+fn7o2rUrGIbB1KlTeQ9+9uvXD++//z7GjBnT6JzS398f06dPxz/+8Q/uxumXX36JgwcPqtzW0KFD4ePjAz8/P/Tq1QumpqbYuHEjBT8Jecnxk0+n4N69e1i+fDlWrlypcubH9u3bcfLkSa6OXXZ2Nn7++WdERkby3RTSDBEREXjttdc01jEaMWIEN5upoqICDx8+1Glf5ubmmDNnDoKCgnitxQcAkZGRyMzMhLOzs8FS6+fPn49XXnlFY8BpwIAB6Nu3L4D6lNLk5GSDtEVb+fn5qK6uBlAfRFN3gSOvwQnU38jQt3TAihUrEB4ernFcDRs2DEFBQQD0G1fr169HcHCw2iAcwzBYtGgRVyszLi4OlZWVjV4nk8nw+++/A6i/y75s2bJGJ+zGxsZYtmwZNwaOHz/eaEazLt577z2MHz9eY4Bu6NChXCmFyspKPHr0SKd9rVmzBkFBQWrTqhmGwcKFC7n+evjwodrAiTazXidMmMD1V3Nnr6ny6aefYurUqRrH1qhRo7jaZuXl5WrTvpty8eJF7oJo2rRpSoFPuR49emDatGkAgMLCQpUp+dOnT8c777yjMTjYpUsXzJs3j/tdXRmE5po5cyaGDh2q8bjl5+fHHRuqq6sNmv57//597mdNqXm9e/dGUFAQ3N3deZldrY25c+dixIgRGvuqf//+XNBAXpdQFzKZDIcPHwbLsrCyslIb+JQzMjLSuhRCdHQ08vLy4OjoyEuwQJ0ZM2YgLCyMC+QZiuJ3wxtvvKEUnJJjGAZvvfWWyvdosnfvXqSmpsLV1RVvv/22/o3VYPbs2Rg7diw6d+5s0P7SxsmTJ7mfNWV6aFNjdt68edzxWF3ZiOaaOXMmxowZ06Jja9GiRWrH1pIlS1S+R5OWGlspKSk4ffo0gPr0YcXAp5yjoyNXU1Imk3GBx+YoLS3l9uPm5qZ29mifPn3w4YcfAqjvq6ioqEav2b9/P3dD57PPPlNZdoFhGKxbt447F1m/fn2z26zKwoULMXHiRHh6erbo57C4uBhff/01AOCTTz5pVhaMNp/DRYsWcfU+b9++rVMbG3rrrbcwZcoUdOvWzaB9de7cOYwbN07jefzXX3/Nlcm5du0aV5e3obFjx+L1119Hv379VH6eCSEvJ96Dn/IL8f79+ze6cEhKSuIOxKampujcuTN3ID958mSj+jSGcOLECcycOZP715ZUVVVh2bJlXNuOHDnS2k1qRLG+Sk5OTiu2pDF5ujtQX4OMz6L7uvDx8eF+bqk0GnVqa2u5n5uqFaf4vOL7DEkxvdaQtelMTU25epMymUxlncqkpCRu9vrgwYPVBiJsbW0xePBgAPXp6vKZoi1BHlgHDN9f8kCfuv7SlomJCTczrqamhpf2aUMx1U7XY9b169e5n8ePH6/2dYrP6RO0VEyhVlf/ylAUU8i0TcVrLrFYzAUOTExMeKsP2NK6d+/O/azrMT4xMZHr55EjR/K2gFJ2djb++OMPAPVBd11mh7c18ht4ADQuEqOYISEUCpvcrjzdHQD+9re/8bpQSFsmEolw8eJFAPVpoWPHjtVreyYmJtw4U/y/ehEYamzJ090Bw4+tEydOcD8vXLhQ7etCQkK4xWmioqKa/X384MEDbnLL6NGjNQaWXn31Ve7n48ePN3peMUiuKXvGxsaGK4kkXyzwRfXll1+itLQUAQEBmD9/Pu/bNzU15T6Hhpjp39rkZbSA+uyGrKysVm4RIeRFwnvwUz5TRNXMMvnCJ3Z2dvj+++/x3Xff4fvvv4e9vT1kMhl3om4oubm5OHr0qEH3oY99+/apvYPVVkgkEu5nvhbi4ENdXR22bNkCqVSKkJAQXmps6ktx5nNrz+5o37491wZ5YE8dxefVLULCN8VxZejZXU2NYcWi7k2lgykGIVuiGLxcS34O+dqX4kxbfet9Noe+7ZdKpdxMVVdXV40Xxh07doSrqyuA+vGgTd1LVVrzOKvYZkPt+/Hjx9yNlV69eulVWqM18dFXirORFYPeIpEIhYWFqKioaFaqO1A/fiIjIyGTyRAYGMjLAmNtgeJqwppWMVd8rnPnzhq3WVdXh3/961+QSqUYN24cgoOD9W/oC+LSpUtc0G/kyJHczDpdxcTEcLUs+a73aWiK40TbsdXU6taKY2v8+PEq60Dz6ebNm9zPmhZDZBiGe76qqgpxcXHN2o/iOaKLi4vG18q/DwHlm4iG2NaL4MyZM7hw4QLMzMywdu1ag3zHXr9+nbuW5KPeZ1ukWMu4pTJCCCF/DbzX/KyoqACg+uJWPtMjLCyMC6q4uLhgzJgxOHr0qEHrcMhkMuzcuRN1dXXw8fFpcyttxsXF4dq1a22ybYoU03yauqhoSYcPH0ZmZiYcHR2V0pJak+L/o6aAibbi4uIQFxeHkpISsCwLa2trrv5cYGCgxrvvtra26Nu3L+Lj45GRkYHExESVdQSzs7MRHx8PoD79tqmTe74opm4bcp91dXVcCQITExOV/y+KM9CbGuOKbW3JGXqKgVZD95d8HJuYmChdfGijqqoKhYWFuHXrllLKGx/1UbWleGGnTQ28hnJycrgTbW0u6Lt06QKBQIC6ujrk5eWprWWpib5t1kdaWhr3s6FufijO9uFrNdrWoDj7qLmfDTn5rBVbW1u0a9eOOxdQXNHX0tISvXr1wujRo7Xajzzd3dbWVu9F69qSiRMn4uTJk5BKpfjPf/6DAQMGNEoDlddClpsyZYrGbe7duxdpaWlo164db4uLvShOnTrF/azrOCkvL0deXh6io6Nx+PBh7vHZs2fr3b6WNHHiRJw4cQJSqRT79u1TO7Z2797N/T516lSN22zpsSXPPrGxsWnyvEDxhkhycjKXxaINxdmrTdXUV3y+sLAQRUVFaN++vdpttWvXTqttvYh1G4uLi7kSAe+//z66devG27bLysqQk5ODs2fPcrPYAc0zgF9UtbW1uHv3LoD6GeuqSiUQQog6Bgt+NkztKCgo4O5ENbzYkacH8104WVFUVBSSk5MxbNgwuLq6tqkAY01NDXbt2gUTExMsW7YMH3/8cWs3SaWUlBRuloq8SHhbkJqayqW7L1u2DDY2Nq3covoLWvnJmb29Pby9vfXeZsMFPsrKylBWVobHjx/jwoULWLBggcaTqVmzZqGyshIZGRnYtWsXgoOD0adPH9jb2zda7d3NzQ1vvPGG3m3WxtOnT7ni/05OTujTp4/B9nX27Flu9uHAgQNVlkZQTF9VPElXRfF5Qx6/FKWmpnL95ejoaND+On/+PNdfgYGBWpWS+Pjjj9WWMGEYBrNmzUJISAiv7VQnKSmJO0mWF+tvLsVUf20W8lEMGObn5zc7+FldXY3ffvsNQH1/tVRfAfWBf/l3o52dHa8XZ3LFxcXIzMwEUL8oIh/Hxtbw7NkzLthgZ2en0wwbkUjEnRe1a9cOx44dQ0xMTKPX1dTU4MGDB3j48CFmzpypMWAsX90dqA/O/JVSuH18fPD3v/8dGzZsQGxsLF5//XXMnDkTXbt2hbGxMZ49e4bjx48jOTkZRkZGWL58ucagTnJyMg4cOAAA+Oijj2BnZ9dSf0qry87O5r5HXF1dubrb2pg5cybS09NVPmdkZIRly5a9cEF3Hx8ffPbZZ1i/fj1iY2Mxf/58zJo1S2m192PHjjVrbMmDUBEREQYfW7W1tdw5iDbfOYqvaW7JMcUb5zdu3ND42oYzNJ89e6Z03tSrVy/u5vf169fV3qyQSqW4deuW0nZeNF988QVKS0vRu3dvXiZpjBs3Tm36v5GRET788EPMmDFD7/20NXv27OG+N8eMGdMmrvkIIS8Og6z2DjSu6Sa/oLKwsGh0l0Z+UiASifhuDoD6oMShQ4dga2uLN954Q2XRbVUEAgHOnTuHR4+8JOLGAAAgAElEQVQeoaioCCzLokOHDvDz80N4eHiTgRFtHTx4EEVFRZg+fXqLzbRrLqFQiC1btnD/vwsWLGgTBaTr6uqwdetWSKVSDBkyhFvcpDWJRCIcPHiQWwAnPDxcqyLl6lhYWMDX1xfe3t5wdnaGubk5RCIRnj9/jtu3b0MgEKC0tBQ7duzA8uXL1d4FtbGxwXvvvYc7d+7g6tWriImJaXSh7eDggJCQEAwaNKhFasQJhUJs376dG1fz5s0z2LjKyMjgZqaYmppi7ty5Kl+neOxqKtin+Lyhjl+KhEIhfvjhB25szZkzR6+xpUlmZiZXJsTU1FTvmTz9+/fHvHnzWmzGeHV1Nb777jtubC1evFinsaU4HrQJJCmOCW1qwjW0fft2rgZkWFhYi81qEIlEOHbsGDe2xowZY5Cxde/ePW4fAQEBbap8irZEIhEiIyO5v2P8+PE69ZXi+MjOzkZmZibMzc0xduxY+Pn5wdraGmVlZbh9+zauXr0KqVSKw4cPw9HRUWWwVTHdvV+/fkq1lP8qxo8fjx49euD48eM4ffo0Nm7c2Og1oaGhmD17tsrsBrm6ujqsXr0aUqkUr7zyCkaNGmXIZrc5J0+e5MbvxIkTefkcDhkyBB988MELe0NDPraOHTuG06dP47vvvmv0GvnYUrdoJKCc7t5SY0uxtqM2wSDF16ha+FGTbt26wdfXF48fP0ZSUhL27duncoZhcXExNm3apPRYw31NnDiRW99g7dq1CA0NVVn3+N///rdSze7mtrm1nT59GhcvXoSJiQnWrVtnsPM2oL6Exaeffqq07sBfRUJCAve5NDc3x6efftrKLSKEvGh4P/ra2dmhpKQEBQUFSmkV8jRNb2/vRvUPxWIxAO0uLHXx008/oba2Fm+99ZbWd18vXbqEX375havpZWpqCoZhkJOTg5ycHFy5cgUff/yx3hcXT548QXR0NNzd3ZtMz2otUqkU3333HXd3eNiwYRg9enQrt6qefHV3Gxsbg6/Qqg2ZTIZ9+/Zxs8X69+/frBkVDdnb22PVqlUqA5He3t4YMWIEfv/9d9y4cQN1dXXYv38//vGPf6g9scrKykJcXJzaWYplZWW4d+8e7O3tDb4IiVQqxffff8+liw8ZMsRgFwllZWVYu3YtV2fwjTfeUFt3Un48AppeWVMxmGboxaFkMhm2bt3KXQAMHjwYr7zyikH2VVZWhg0bNnB/04IFC5QWetBk5cqVXB8KhUI8e/YMV69eRWxsLEpLS7F48WKD1yCUSqVYs2YNNztk5MiRGDNmjE7bUvx/1eaCRZ8xcejQIa72tZubG959991mvV9XMpkMkZGR3HGhb9++CAgIMMh+5NkDDMMYZB+GJpPJcODAAe4Y7+fnxy2+0FyK40MikcDIyAhLlixRCni3b98e4eHh3MxQmUyGU6dO4aOPPmq0PXm6u6WlZZMpuS+q2tpaXLp0CTdv3lRbC/X27duwtraGu7u72nM+eUqyra1tm822MRSpVIqzZ88CqP8cvvbaa816/6ZNm7ixW1VVhdTUVJw+fRq3bt1CUVER/va3v72Qi5jV1tYiOjoaf/75Z5Njy8PDQ+3Y2rNnDze2PvnkE0M2maN4k06bm3zyxQcbvldbq1atwvTp0yGTyfDRRx8hNTUVCxYsgKenJ6qqqnD16lWsWrUK2dnZMDMz484JGu4rPDwcgwcPRkxMDFJSUjBmzBh8/vnnGDZsGKysrJCWloZffvkFu3fv1ridtqyoqAirVq0CACxZskRj4Lw5du7cCbFYDJZlUVVVheTkZBw/fhzXrl1DQUEBvvrqqxe6rExDhYWFWLhwIfd///XXX7+wN1oIIa2H9+Bnly5dUFJSghs3bnAFtUUiEZd6qOpOvDzNVN9i66pcunQJjx49Qt++fTFy5Eit3nPnzh3s2rULxsbGmDx5MsLCwrhZnnl5eYiMjMTt27exadMmbNq0SecZoGKxGD/++CMAYOnSpXrPeIuIiFD5uK6LbgD1NY62bdvG1Wjz9vZuM3WxUlNTudUjlyxZAkdHx1ZtD8uyOHToEJ48eQKgvhbjnDlz9NqmiYmJxoCLsbExpk2bhtzcXKSlpaG4uBiPHj1SWjhDLiYmBkePHoVUKkX79u0xduxY+Pj4wMbGBjU1NUhLS8PFixfx7Nkz7N27F2PGjMGECRP0ar86LMtix44dXCDEy8sLy5cvN8i+qqqqsGrVKm423auvvqqx5qTiRYFEIlH6vSHFouuGnCnLsix27tzJpSl6eXnhnXfeMci+qqqqsHr1aqXZh4ortjalYU3Cnj17IiwsDIcPH8Zvv/2Gb775Bu+//z6GDBnCa7vlWJbFpk2bcOfOHQD16Yz6BDcU/18VFyJSR9cxcf78eezduxdA/U3Eb775pkUWAmJZlksVBurrdU+bNs0g+0pJSeFK43h5ebX6Mbu5WJbF4cOHuZImnTp1wqxZs3TeXsPvfH9/f7UzfQcPHow///wTeXl5yM7OhkAgUPqsPX/+nEt3nzx5Mm+rxrcl5eXl+Pjjj5GYmAiGYTBp0iS89tpr8PT05G5OX7hwAZGRkTh58iTu3r2LzZs3N0oDTkpK4tLdV6xYAScnp9b4c1pNTEwMd6MjKCio2TXJG2Yo+fv7Y9q0adi5cyf27NmDt99+G6tWrdL5hlNrKC8vR0REBDe2Jk+e3GhsRUVFKY2tLVu2aBxbH374YYuNLcWMA8XvIHUUb/JqU86moZCQEGzevBmffPIJ6urqsH37dmzfvr3R60aNGgUnJyfuXL3hcYlhGOzfvx8zZ87EgwcPkJiYqHIFdAsLC6xevZr7Ln+Rjm/ydHcvLy+89957vG23YQ3ygIAAzJkzB5s3b8aOHTvw+uuvY+PGjQY7j29JZWVlmDNnDnfzf8GCBS1WmosQ8tfCe76ZfDXD+Ph4bNy4EVFRUVi9ejWqqqrAMIzKC175CvHa1FNrjpKSEhw4cABmZmZYunSpVu+RSCTYs2cPgPqA2ty5c9GhQwcwDAOGYeDm5oaIiAgEBgaipqYGZ86c0bl9kZGREAgEGD16tMb0rNYiD1DJL6i6du2KVatW6XSixDfF1d0HDBjQonXxVGFZFkeOHOECLu7u7njnnXdaJHWcYRgMGzaM+11VPVuBQIAjR45AKpXC2dkZH3/8MQYOHAh7e3sYGxvDxsYGfn5++Oijj7gTqosXL3I17fjEsix++uknXLlyBUD9CdyXX35pkHFVXV2NVatWcTUGX3nllSaPBYrtaGp2gWKqu4WFhe4N1YBlWfz888+4du0agPobTJ9//rlB9icUCrF69WpuEZYRI0bgrbfe0nu7DMNg9uzZ8PLyglQqxU8//aRTSnhTWJbF1q1bER0dDaA+PW/t2rV6ja3mprE3N00eqL9Jt2XLFrAsCxsbG6xdu7ZFVktmWRYnTpzgbkJ07NgRixcvNthx6/79+9zPus6WbC3yILH8RqCbmxuWLl2qV181fG9TM4IUn1eseaeY7t6jR4+/1GwfRZs3b+YCzxEREfjb3/6Gnj17wsLCAubm5ujWrRveeecdrF69GgCQm5uLb7/9VmkbiunuwcHBLbr4WlvBx0JHDTEMg3fffRe9e/eGRCLhzvtfFNqMrXfffRdr1qwBUD+25LP55BTT3Vt6bCmmsWvT79XV1dzPugYSFy5ciKtXr2LmzJmNbmT5+Phg/fr1OH78uNKK7qpueLVv3x5RUVHYsGED+vbtq1SCwcLCApMnT8bNmzfh6+urcTtt0alTpxAdHQ0jIyOsXbvW4NcEDMMgIiICffv2RV1dHT7//PMXrkRAQxUVFZgzZw4SEhIAADNmzMC6detauVWEkBcV7zM/R4wYgQsXLiA9PR13797lZnwC9enSqlIn5RcTfKUCyO3atQtCoRDz5s2Di4uLVu+JjY39f+zdd1QU19sH8O8qiKBYEMUudhQEVGzYC1aIoEQU7DX2GDWJibHGbuzRWIISRVFRY0FjV8SGjWIFEVFREAWkw1LeP/ad+5uF7TtLkedzDucszOzM5e6du3eeuQXx8fGoXLmywiG43bp1w/3796VWP1dHeHg4/Pz8ULVqVZlPOTWxYcMGmX8Xi8XYsmWL2sfbuXMnmx+1QYMGWL58ebF52nrr1i0WoLG2ti4wqTqHvzpkYGAgKleuDEDS20HI4NGxY8fYZOy1atXCtGnTCqXXFoffcyMxMbHA9tu3b7NhXH379pUblNHT04OTkxN7gn/z5k3Bhyjv2bMHFy5cACBZTX3JkiU6KVdpaWlYvnw5e7jStWtXzJgxo8C0G/mZmpqyAPKnT59YmZGFvziS0A9vOJ6enrh06RIASY+b3377TScTvHOBT2617y5dumDatGlK80sd7dq1Q0REBNLT0/Ho0SPB5+jdtm0bG85pbm6OtWvXar3QBH8BI/7nLQ9/SglVVku/cuUKm5vUyMgIq1atKrS5uk6dOsUe2JiZmWHChAk6m34mNTWVBRcMDQ0F/77XtRMnTrA5kmvWrIkpU6ZonVcVK1aUGsqpbPQL/4afH+AICQlhC+I1adKE9RDPj/+eJ0+esHqkZcuWhfKgThvJycnsQayyaYK6dOmCNm3a4OHDh3j8+DEiIiLYHKnXrl1ji/W0bduW1a35cQtqAEBAQADL+86dOxeLB8CaSkxMZIvUVK5cWfCpU3r06IGnT58iNTUVN2/eVGvUQFFJTk5m043UqVNH4ZQRisrW1atXpcoW9xAuv/xli7vuu3TponHZMjAwQPXq1REXFyc1N6Y8/EWO1F2Uj8/S0hK7du1CXl4ePn78iOTkZFSrVk2qruIWNCpXrpzcheG4TiqTJ09Gamoq4uLiUKZMGdSqVYv1kOcemAOyRxEWR1xb2srKCu/fv8f79+8L7MO1UQHJ58J1qqlbt67G00c4ODggNDQUKSkpuH79OhwdHTU6TlFLTk6Gu7s7goKCAAAuLi7YtGmToO1SQkjpInjws0yZMvjll1/g6emJwMBAZGdnQ09PD927d5fZRT00NJTdLPKf6mnL398fDx8+hLm5uVqVPtfTLTU1VWEPMW74oyo3w7Leu2PHDuTl5WHcuHHFcjXWnTt3siBC/fr1sWLFCoVBoMLGH9azb98+ld6za9cu9nrPnj2CBT99fX3ZzUTNmjUxY8aMQl99UFlDgL9SvLIFZ/jb+StdC2H37t04d+4cAEkgb+nSpTpZBTU9PR3Lly9nQcyuXbti1qxZKi3qUL9+fRbIfvPmjcJVnPk3ELpYrMzT0xPnz59nx1+8eLHO8mvlypVs5dDOnTtjxowZgi9Gw0+7vHlnNbVt2zbWo8nc3Bzr1q0TpM6qW7cu9PX1IRaLWQ9iRbiHMvr6+krnSb127RrWrFkjFfjU9XyonFOnTuHOnTsAJIHPiRMn6vSBzaNHj9gULLa2tjpd8EFox48fx82bNwFI6vipU6cKUseLRCKYmZmxeoRbgEYe/jyE/DqfPx0D972tzL///ste//rrr8U++BkVFcXKj4WFhdLvvBYtWrAezZGRkawe5w/33b59u0rn3rRpE3vt6+tbooOffn5+rP3Uv39/hdO6aIIfwJcV6CmOhCpb/HapqmVr48aN7PWxY8e0KlstWrRAXFwckpOT8fbtW4VtEv6oHiG+c7i6LH9Hk2fPnrEpdGxsbFSqZypUqCDzuyggIIC91mYu/cLE1TchISH4/vvvle7P7zQ0ZMgQjYOf/OkW+O3UkiQlJQXu7u5sxIiLiwu2bt1aIhdJJIQUHzq5+zA2Nsbs2bORnZ2N5ORkGBsby73RMTMzw+LFiwFAsFVtv3z5Ai8vL5QpUwZTpkxB2bJlVX4v90Q2OztbqtegPPyG9K1bt9icbfnNmzcPzZs3ByBpPL979w52dnZsmoDiZOfOnezJY3EMfBYnx44dK/LAJyB9kyGr9xD/GlA2Byz/BlvIRsaePXsKBD51Ua7S09OxbNkyNodhly5dMGvWLJXrAUtLS/b68ePHCnuAcz0a8r9PCJ6enqzndb169bBo0SKdBj65QLG9vT1mzpypkwYmf/ibkAGEP//8EydPngTwvx6fQs0hXbZsWVhaWiIoKAgxMTEF5lrk47YDkvKgqMxdv34dq1atkgp8FlZvyFOnTrFejFzgU9f1Vkkd8n7ixAmpwOd3330naF41adKE3ZzGxcWhUaNGcvflggiAbuZIL874bUhV5t7l71OSAu26dvr0afZaqCHvfPwOAcXxwb4s/PKhyhz5xbVsde7cmY2C8vf3h4eHh8z98vLyWLu1QoUKOl2c6tChQ+z1t99+q/FxEhIS2INgMzMztqYEkY3f4aEwR6EJhQt8ciNDnZ2dsXXrVrXu5wkhRBadfmvr6ekpnZelRo0aKg0NVIe3tzeSk5PRt29f1KlTR2pePkC64cJt4xaW4QI/tra2+OWXX9Q6b1ZWltyAKXfOmJgYnDx5EgYGBhg5cmSBtOV/D7ddV/MJ5rdr164Cgc/ieJPVp08f9OnTR+l+CxYswOPHjwFIgm+qTn+gimPHjrGGJhf4LIppAfLy8qSeiDdt2rTAPvxFuV6+fKmwRxp/zlBNF/PK7++//8bZs2cB/C/wqYtyJSvwOXv2bLUaTC1atECVKlWQmJiI27dvY+zYsTI/1+TkZBZAqlq1qqA99vbu3Vsg8KmrQPHKlStZftnb26vcQ1Zdubm5LL8A5T2QVfXnn3+yXmxc4FPo+cC6devGhl35+flhwoQJMvfj97pTdHNWlIHP06dPF3rg8+3bt+xmrE6dOmovsFJU/v33X1a3coFPoet4W1tbNpwzODgYHTp0kLlfTk4Oe9giEomkeqS3b99epZ5Q27dvZ9Na/PrrryVqoZ/atWujTJkyyM3NxePHj9moInm4nnmApMxxBg0apNICIDNmzGDTB/j6+paYMqvI48eP2RDbFi1aCD69Rk5OjtQ0ArLaIsURv2yFhobqvGxNnz6dla1jx44JVrYGDx6MVatWAQC8vLzkBj+vXLnC5gzu16+fznoyR0VFYffu3QAkD2uGDx+u8bGWL1/O7ocmTpyo9QKxhYWbq12RO3fusOnPhgwZgrVr12p1zpycHNbRABCmZ29h4gKfXA9YZ2dnbNu2jQKfhBBBfJV9x7nhlBcuXMDo0aML/PCHe3F/41Zn5AIy/MUEVNWjRw8cOXJE5g/XK+zz58/IyclBZmYmvv/+e5np4/z777/sb/zJyXVl9+7drFdAvXr1NAp8Xrp0CU5OTnBycpIazvO1OX78uNaBz7t372L27NmYPXs2vL29Ze4TFBQk1RMzv5ycHBw/fpzd0JqYmKBVq1YF9uP/7cKFC1I9iPiSkpJYDzpAMp+qtjw9PVlQSNPA55UrVzBkyBAMGTJE5oqigCSQ9/vvv2sV+AQkvV25Ob8yMjKwc+fOAp9Bbm4udu7ciczMTACSBqtQAcN9+/axhmvdunU1CnxyixAMGzYMf/75p8x9MjIysGrVKq0DnyEhIXj37p3CfbKzs7F79242F1mtWrUEaZDv2LGD1ecNGjTQKPB5/vx5ODg4wMHBQe5Nh4ODA6pVqwYAUiuj87148YKtaGtqagoHBweZx/L398eqVauQk5NT6IHPM2fOsCkdatSooVHg88GDB1iwYAEWLFiAo0ePqvQervcGgBKzGM/JkydZ7ygzMzONAp+BgYGYO3cu5s6dK9UDiq9u3brs83/x4oVUXvH5+fmxkSmtWrXSSS/wouTn54fOnTujc+fO+P333wtsr1SpEmxsbABI2lF//fWX3GMdOnSITeFRu3ZtNGnSRDeJLkKnT5+GnZ0d7OzssGTJEpXeo+lCR3fu3EFkZKTCfbKzs7F69Wq2X/369XXao1Adfn5+sLe3h729vdZl6+DBg8W2bFlYWLDga2BgoNRUT5yEhAT8+OOPACRtHVlDsb29vVGlShVUqVIFU6dOlXmuvLw8hcOpo6OjMWzYMLYA4Jo1a+TWWdHR0Qp7c2/dupUtRGthYYFZs2bJ3bewHTt2DE2aNEGTJk1YvupKQECA1PygsojFYixatIjdEzRs2LDYfOcePnwYtWrVQq1atTB79myZ+6SmpsLDw4MCn4QQnSk+4zWKiebNm+Ps2bOIj4/H8+fPS9wTM03t27ePNYwrVaqEKVOm4MuXLwqH/lesWJEFBNT15MkTfPjwQea29PT0AosQ1KpVS/BhxZo6deoUe5pboUIFDB06FMnJyQpXVDQyMtKop+PevXtRtWpVtGrVCg0aNEC1atVQrlw5pKen4+3bt7hz5w7rUaWnpwd3d3eZT8SbNm2KVq1aITQ0FMnJyVi/fj06d+6MZs2aoUKFCsjIyEBERAT8/f3Zohj16tXTutH0zz//sJ7ElSpVwsSJE3VSrrgVfLkFVZo2bQoXFxelQTlTU1OZQ4L69++PgIAAhIWF4datW/jy5QsGDRrEFhTw8/NjK082b95csEUdDhw4wHrIGhsbY/z48Srll7o9uMRiMVatWsXm/WrSpAmcnZ2V5le1atUK5Nfz589x7NgxWFhYwNbWFg0aNEClSpVQtmxZJCUlISIiAteuXWPl1MDAANOmTdM6WLx7924cP34cgGThjunTpyMxMVHmgl8cY2NjjXozly9fHrNmzcLSpUshFosxf/58DBs2jN3cBwUF4ciRIxCLxShTpgxmzpwps7f+rVu3sHLlSuTk5LBpWQwNDRUGFvT19bVakIJz7tw5Nny7QoUK+Oabb5CSkqJwZWBDQ0OtexyLxWKEhIQAkPwvXJBBVZmZmaz3Pof/3SFrHlYrKyut5rA8c+YMe7hVoUIFuLi4KM0rIyMjjfPK2dkZb968QUpKCnx8fBAREQEbGxtUrFgRCQkJCAwMxNOnTwFIyrAuhitr4927dwUWf/z8+TN7ffXqVam8MTIyUjidiDzTpk3DtGnTIBaLcejQITx//hyDBg2Cubk5RCIR3r17h/Pnz7MAv0gkwsyZM4vd4hhv375lPck5/Py6fPmyVHvB0NBQpZEuimRkZLCFBg0MDNT6zgoODsaePXtga2sLe3t7NG3aFFWrVkXZsmWRmJiIJ0+e4MyZMywYVr58eSxevFiQB4Lqli1DQ0P06tVL7fNMnz4dU6dOhVgsxsGDB/Hs2TM4OjqiQYMGKFOmDN69e4f//vuv2JetFStW4M6dO/j8+TN+/PFHhISEwNXVFZUqVUJoaCg2btzI6sxp06Zp/IA7JycHNjY26NGjB5ycnGBhYQEjIyPExcXh2rVr8PLyYm3iadOmwc3NTe6x9u7di/3792PYsGHo1KkTateujczMTLx48QKHDh2SWmjun3/+EWx+4tevX0tNxwJITy3y33//ST1MNTIywoABAwQ5tyYePHiAbdu2wc7ODt26dUOLFi1gYmKCsmXLIj4+HqGhoTh27Bibd9zQ0BBr1qwR5DqMjIxkiyNy+PO2nzlzRqodWqFCBbUXWcrMzMTIkSPZeVq3bo0ZM2awhw3y1KpVS+Z3b2pqKrv/4PDbEvn/HwBwdHQskdMEEEJU91UGP5U9BT9y5Ah8fX3Za762bduiatWqSEhIwN69e7Fs2TKFX7QpKSlq9ZyxtLQscM78hg0bBgBwdXVlr3WN6+ECSHr/LVy4UOl7evXqhTlz5mh0vgsXLrCVW/NLTk7G5s2bC5yruAQ/+Svppqamyu1Zx9e+fXu5Q5CUSUhIkLuaPcfExAQeHh4KeyGMHj0a3t7eCAoKYgFmeSvdNmnSBOPGjdO60cQFWwBJueLm91WkZ8+emDlzplrnSUhIYMEBAAgPD8fcuXOVvm/GjBkyb5T09PTw66+/YvXq1Xj27BmePHnCgp18LVq0wM8//yzYvF/8YeHJyclYtmyZ0vd0794d06dPV+s8CQkJLFAMSKZCUKXXwrRp02SuDpyXl4dnz55JHVOWOnXqYNq0aYIMh+QPJ/vy5YtK6XdwcNC4d4a9vT1++OEHbN26Fenp6fDy8oKXl5fUPgYGBpg5cybs7e1lHiMgIIDNKZebm6tS73gzMzM2MkEbXAASkNRbe/bsUfqeNm3aaDVPGyCZF5cbrmhpaan2EMu0tDT2fS3L/fv3C/SWbNSokVY3yPzAVGpqqsKeYBw7OzuMGDFCo/NVq1YNkyZNgpeXF+Lj4xEYGCjzxszU1BTjxo0rdlPRBAcHY+XKlXK35/+OrFmzpkbBz5YtW2LlypVYsWIFEhMT8ejRI7kr2xsaGmLOnDnFcm7AoKAgLF26VO72/O2fWrVqaR38vHz5Mgve9+rVS+1ezHl5eQrzm9OwYUMsXrxYsAVMg4ODsWLFCrnbt23bJvV7zZo1NQp+tmzZEqtWrcLvv/+utGwZGRlhzpw56N69u9rn0TVzc3P4+vpi1KhRePfuHQ4cOCDz+2PixIlYvny5VufKzc3FlStX5LblK1SogAULFmDGjBlKjxUbG4utW7fKHdnTsWNH7NixQ7C1IQBJMPGnn36Su3316tVSv9epU6dIg5+A5DrkL4okT+PGjbFmzRrBel8HBgYqXLApf1u1bt26agc/P378yBZhBCT3WqrUe5s2bZIZXI+Pj1eY5oMHD+LgwYNSf7O3t6fgJyFfua8y+KmNcuXKYcKECfjjjz8QGRmJ3377De7u7rCysmIBjo8fPyI4OBhXrlyBnZ0dhg4dWsSpJl+ryZMnIyoqClFRUYiPj0dqairS09Ohr68PY2Nj1KtXD1ZWViqtnlyuXDmMGzcOERERuHfvHl6/fo3ExERkZmZCX18flStXRv369dGmTRu0bNmy2PVoKGzGxsZYvnw5/P394e/vj9evX7OHHebm5ujatSu6d+9e6leedHR0RJMmTfD06VOEh4cjPj4eSUlJyMrKQvny5WFqaoqGDRuiXbt2aNOmTYkevtSvXz+0atUKp06dwr1799jiHtWrV0e7du3g5OQkNQcckV7oqLgMvyuO6tati0LUaBcAACAASURBVPnz5+P27dsIDQ1FXFwc0tPTYWhoiFq1asHa2hrt27cvVgusFAV7e3scOnQI586dw507dxAREYHk5GTk5eWxurldu3YYNGiQYHNWfw00HfIOAB4eHrC0tMSDBw/w+PFjxMXFISEhARkZGahQoQLMzMxgYWGB7t27o0uXLiW2jNrb28PHxwfnzp3D7du38erVKyQlJbGyxQ0hdnR0LNZlq3Xr1rh16xY8PT1x+vRpvHr1CmlpaahRowY6deqE0aNHo0uXLlqdQ09PDzt27EBAQAAePXqE2NhYJCUloUqVKjA3N0ffvn3h4eGhcH55jpubG/T19XHr1i28evUKnz9/hkgkQo0aNdCuXTs4Oztj4MCBWqX3azB+/HhYW1sjMDAQQUFBiI2NRXx8PLsOuRFyffr0Qc+ePUvsdUgIIbokysvLyyvqRBQ2RT0/OTdu3MCuXbvYnH5ly5aFkZERMjIyIBaL2X7Dhw9n8wMKReien2KxGOXKlcPRo0cLbeGkkiwjIwPffvstNmzYUKIDNYUhKysL8+fPx5EjR6ihpURGRgbc3d1x8OBByisVZGRkYPTo0Th37hzllxIZGRlwcnLC77//TnWWCrKysrB48WKsXbuW8kuJrKwsLFiwANevX6frUImMjAz07t0bd+7cobxSQUZGBrp06QJ/f3/KLyUyMjLQq1cvxMXFlZjFfopKWloaateujWfPnlFeqSAtLQ3W1tZ48+YN5ZcSaWlpaNy4MbKysiivVJCWloYKFSpQfqmA8kp12uYVtTbk6Nq1K6ysrHD+/HkEBwcjJiYGqampKF++POrUqQMLCwu0a9eu0BaqIIQQQgghhBBCCCGEqKdUBj+5VZCVqVq1KoYPH47hw4cXQqr+R9mcoIQQQgghhBBCCCGEEOVK92R1hBBCCCGEEEIIIYSQrxYFPwkhhBBCCCGEEEIIIV8lCn4SQgghhBBCCCGEEEK+Sjqf81MsFiMiIgKJiYnIzMxEu3btYGRkpOvTEkIIIYQQQgghhBBCSjmdBT+TkpLg4+MDf39/iMVi9vc//vhDKvh55coVXL9+HUZGRvjpp590lRxCCCGEEEIIIYQQQkgpo5Nh7+/fv8dPP/2Ey5cvSwU+ZbG1tUVYWBgePnyIp0+f6iI5hBBCCCGEEEIIIYSQUkjw4Gd2djbWrFmD+Ph4lCtXDo6Ojgp7dJqYmKBly5YAgEePHgmdHEIIIYQQQgghhBBCSCkl+LD3K1euICYmBnp6evjtt9/QrFkzpe+xtbXF48ePER4eLnRyCCGEEEIIIYQQQgghpZTgPT8DAwMBAA4ODioFPgGgfv36AICYmBihk0MIIYQQQgghhBBCCCmlBA9+RkVFAQDatGmj8nuMjY0BACkpKUInhxBCCCGEEEIIIYQQUkoJHvxMTU0FAFSqVEnl9+Tl5QmdDEIIIYQQQgghhBBCSCknePDT0NAQABAfH6/ye2JjYwEAFStWFDo5hBBCCCGEEEIIIYSQUkrw4KeZmRkA4N27dyq/5/79+wCAevXqCZ0cQgghhBBCCCGEEEJIKSV48LNVq1YAgPPnzyM3N1fp/i9evMDt27cBADY2NkInhxBCCCGEEEIIIYQQUkoJHvzs168f9PT08OnTJ+zZs0dhAPTu3btYs2YNcnNzYWhoiF69egmdHEIIIYQQQgghhBBCSCmlJ/QBTUxM4OHhAS8vL1y+fBlPnjxBhw4d2PZbt24hKysLjx49khoaP3bsWBgZGQmdHEIIIYQQQgghhBBCSCklePATAAYOHIj09HQcPXoUMTExOHnyJNt27NixAvuPGDECPXr00EVSCCGEEEIIIYQQQgghpZROgp8AMHToULRq1QrHjx9HcHBwgeHvIpEIlpaW+Pbbb2FhYaGrZBBCCCGEEEIIIYQQQkopnQU/AaBZs2b4+eefkZGRgcjISHz58gW5ubmoVKkSzM3NUbFiRV2enhBCCCGEEEIIIYQQUorpNPjJKV++PFq0aFEYpyKEEEIIIYQQQgghhBAAOgh+jhs3DgAwZMgQODk5CX14QgghhBBCCCGEEEIIUYngwc+MjAzk5uaiadOmQh+aEEIIIYQQQgghhBBCVFZG6ANWqVIFAFCuXDmhD00IIYQQQgghhBBCCCEqEzz42aBBAwDAhw8fhD40IYQQQgghhBBCCCGEqEzw4Ge3bt0AAJcvXxb60IQQQgghhBBCCCGEEKIywef8tLe3R0BAAB48eIC9e/di9OjRKFu2rNCnIRrIzs5GdnZ2USej2OPyKCcnp4hTUvxxeUR5pRzllXq4fKI6Szmqs9RD16Lq6DpUHZdHlFeqofxSHZdHYrG4iFNS/HF5ROVKNVS2VMflEeWVaii/VEd5pTpt80iUl5eXJ1BaAABPnz5FdnY2vL298fr1a9SoUQOdO3eGubk5KlasiDJlFHc2bdmypZDJIZAUEpqDVT1lypRBbm5uUSejRKC8Uh3llXoov1RHeaUeyi/VUV6prmzZshRUVwOVLdVR2VId5ZV6KL9UR3mlHsov1VFeqScrKwv6+vpqv0/w4Kebm5vG7xWJRPDx8REwNQT4X/Dz2bNnMDIyKurkFHtpaWlo0aIFXrx4odFFVZqkpaXBysoKYWFhlFdKpKWlwdLSkvJKRVx+PXr0CHp6gg9S+Kqkp6ejffv2ePPmDZUtFaSlpaFx48Z4+/Yt5ZcSaWlpaNSoEZ4/f055pURaWhpatWqF9+/fU16pIC0tDQ0aNKDvRBVw34fR0dGUV0qkpaXB3NwcERERlFcqSEtLg4WFBZ4+fUptLSXS09NhY2NDbS0VcW2tyMhIyi8l0tLS0KxZMwQHB9N1qER6ejrs7Ow0Dn4Wq9wVOA5L8jEyMqLgpxqMjIyoslYR5ZXqKK/UY2hoSPmlIipb6qH8Uh3lleoor9RD+aU6yivVUV6ph9paqqOypR7KL9XRdah7ggc/p06dKvQhCSGEEEIIIYQQQgghRG2CBz979Ogh9CEJIYQQQgghhBBCCCFEbYpXHyKEEEIIIYQQQgghhJASioKfhBBCCCGEEEIIIYSQr1KhLHj05csXREVFISkpCSKRCMbGxqhfvz6qVKlSGKcnhBBCCCGEEEIIIYSUQjoNfl6/fh1nz57F69evZW5v0KABBg4cSPOEEkIIIYQQQgghhBBCBKeT4GdGRgbWr1+P0NBQhftFRUVhx44duHHjBubOnQsjIyNdJIcQQgghhBBCCCGEEFIKCR78zMvLw6pVq/D8+XMAQJkyZWBtbY2mTZuiSpUqyMvLw5cvXxAeHo6QkBDk5ubi8ePHWLNmDZYsWQKRSCR0kgghhBBCCCGEEEIIIaWQ4MHPK1eusMCnhYUFpk+fjho1asjc9+PHj9i+fTuePXuG58+f48qVK+jdu7fQSSKEEEIIIYQQQgghhJRCgq/27u/vDwCoW7cuFi5cKDfwCQA1atTAr7/+irp160q9lxBCCCGEEEIIIYQQQrQlePDzzZs3AAAnJyfo6+sr3V9fXx9OTk5S7yWEEEIIIYQQQgghhBBtCR78zM7OBgDUr19f5fdw+3LvJYQQQgghhBBCCCGEEG0JHvysVq0aACAzM1Pl93D7mpiYCJ0cQgghhBBCCCGEEEJIKSV48NPW1hYAEBwcrPJ7uH1bt24tdHIIIYQQQgghhBBCCCGllODBz0GDBsHQ0BB+fn549eqV0v1fvXoFPz8/GBkZYeDAgUInhxBCCCGEEEIIIYQQUkoJHvysXr065s2bB319fSxZsgQnTpxAUlJSgf2SkpJw4sQJLF26FOXKlcPcuXMVrgxPCCGEEEIIIYQQQggh6tDT9I1Lly5VuN3Y2BgxMTHw8fGBj48PatSogSpVqgAAEhMT8fHjR7ZvrVq1cOzYMRw/fhyLFi3SNEmEEEIIIYQQQgghhBDCaBz8fPr0qVr7f/z4USrgyffhwwd8+PBB06QQQgghhBBCCCGEEEJIARoHP01NTYVMByGEEEIIIYQQQgghhAhK4+Dnn3/+KWQ6CCGEEEIIIYQQQgghRFCCL3hECCGEEEIIIYQQQgghxQEFPwkhhBBCCCGEEEIIIV8ljYe9k69PSkoKgoODERwcjKCgIAQHByMyMhJ5eXkAgAcPHqB+/fqCnCs2NlbqPEFBQWxBrHr16uHhw4cqHSchIQGXL1/GrVu3EBISgqioKKSkpKBChQqoX78+OnXqhJEjR6JFixaCpJuTkpKCkJAQll8hISFSeRUYGChYXn38+JHlE3dOLq/q1q2L+/fvKz2Gj48Pvv/+e7XPfezYMXTu3Fnt9+XHz6+goKAC+XXv3j2d5Bf3wy9bquSXImKxGP369cOTJ0/Y34RMP+WV6lJSUvDkyROEhoYiNDQUjx8/RlRUFMur69evo27duoKcS56zZ89i5syZ7PchQ4Zg3bp1cvfPyspCWFiYVJrDwsIgFosBAGvWrIGrq6tO05ycnIy///4bp0+fxqtXr5CWloYaNWrA3t4eo0ePFuSaB4DMzEz4+Pjg9OnTCAkJQUJCAipWrAhzc3MMHDgQEyZMgImJiUrHCgsLg5eXFwICAhAZGYnU1FQYGRmhXr166NChA0aNGoU2bdoIku78uPw6deoUyy8zMzN06tQJY8aMETy/Tp06VSC/Bg0ahPHjx6NatWoKj3Hnzh0EBgbi0aNHCAsLw+fPnxEfHw+RSAQTExNYWlpi4MCBcHNzQ4UKFQRJN1dncfWWrO/DevXqaX2evLw8BAUF4fr167h//z5evHiBT58+AQBMTExgZWWFAQMGwNnZGeXLl1f5mMePH8exY8fw7NkzxMfHw8TEBC1atMCQIUMwdOhQiEQirdMuT3JyMnbv3s3KVmpqKszMzGBvb4+xY8eiS5cugpxHLBbj6NGj+PfffxEcHIxPnz4hLy8PVatWhaWlJRwdHeHh4aGwTEyePBne3t4qnc/R0RGHDx/WOt0l8ftw1qxZKv/v/fv3h5eXl8Zplic5ORl79uzBqVOnEBERweose3t7jBkzRtBy5evrK7dcDRo0SGm5yi8gIABHjx5FQEAAYmJikJmZierVq6N+/fro3LkzBg8eDBsbG63TnpycjJCQEAQFBcm853n48KGg9zz88+S/53n06JFax8vLy4Ovry98fX3x5MkTVm9ZWlpi6NCh+PbbbwWtt1JSUhAaGsrq+ZCQELx+/Zrl1e3btwWt42/cuIH79+8jLCwMcXFxAP5Xx/fv3x+DBw9WWMcfOXIEP/zwg9rnP3LkCOzt7TVOf34lsa3FuXnzJnx9fXHz5s0C16G9vT2cnJwEvQ4fPXrEro9Xr16xshUUFCTYdch5/fo1/v77b1y6dAnR0dEAgDp16qBPnz4YP348GjZsqPD906dPx6FDh1Q618CBA3HgwAGt0wxIrsPHjx+z+4fQ0FCpe54bN24Ics8THx8Pf39/PH78GI8fP0ZsbCwSEhKk2t1t27aFq6srWrVqpdIxIyIi4OPjg7t37yIqKgppaWkwNDRE7dq1YWdnh2HDhsHa2lrrtKuCgp+EcXJywuPHj3V+nqSkJFhZWWl9nP379+PHH39EdnZ2gW1fvnxhFcOePXswZcoULFmyBGXKCNPZ2dnZudDyqrAqg/zKli2Lxo0bC3KswYMHF1p+qVoRa2rjxo1SwTyhUV6pbsSIEXj69KnOjq/M58+fsXjxYrXes3btWuzdu1dHKVIuKCgIo0aNwps3b6T+/ubNG7x58wY+Pj6YMmUK1qxZo9XN07NnzzBq1CiEh4dL/T0+Ph7x8fF4+PAhdu7ciT179qBHjx4Kj7Vu3TqsXr26QF2flJSEJ0+e4MmTJ9i7dy8mTJiAtWvXomzZshqnO7+goCCMHDmyQH5FRUUhKiqK5dfatWu1zq+RI0cqzK+//voLf//9t8L8mjJlCiIjI2Vui46ORnR0NC5cuIB169bB09MTnTp10jjNHBcXl0Kps9q3b493797J3Pb+/Xu8f/8eFy5cwJYtW7Bjxw6lN2YJCQkYP3487ty5I/X3mJgYxMTE4OrVq/D29sbevXtRpUoVwf4PzqNHj+Du7i63bB06dAhTp07FunXrtCpbr169wrBhw/Ds2bMC27j/9fLly9iwYQO8vb3Rtm1bjc8ltK/p+7CwBAUFKS1X3333nSDlys3NTWm52rhxIw4cOKC0XH3+/BkzZszA6dOnC2x7+/Yt3r59i5s3byI6Oho7d+7UON2cb775BqGhoVofR5mkpCRYWloKdryEhASMHj0at2/flvo7P8/379+P/fv3C1ZvDR06VKdtOU6nTp3k1vEfPnzAhw8fcPHiRWzduhXbt28X9P6obNmyaNSokWDHK4ltLe59M2fOxJkzZwpsy38d7tixQ+N0cxwdHQvlOuT4+Phg3rx5SEtLk/r7ixcv8OLFC+zduxfr16/H8OHDCy1NqnJzcyuUe57r16/LfXjAb3fv378fw4YNw/Lly6Gvry/3eNu2bcPmzZsLtOGTk5NZvh88eBAeHh5YsmSJoG14WTQOfi5duhQAIBKJsGjRogJ/10T+Y5HCxT05AIBKlSqhVatWCA8PZ08ndXEeAKhZsyZsbGxw/vx5tY7z8eNHZGdno0yZMujatSt69OiBVq1aoWrVqvjy5QuuXr0KT09PpKamYseOHcjIyMDatWsF/x8qVaoEKysrvHz5slDyytraGhcuXFDrOAMGDFDpCd3FixexcuVKAEDPnj1Rs2ZNtc4jT0nLL3lCQ0OxZcsW1ovq8+fPghyXj/JKdfz/wdjYGC1btsSrV69YTwFdW7x4MeLj42Fqasp6oCnDT3O5cuXQrFkziMVivHjxQlfJZKKiouDq6sryZ+TIkRgyZAiqVKmC4OBgbN68Ga9fv8bOnTtRvnx5LFu2TKPzvH37Ft988w0rs7169cKYMWNgbm6OlJQUXL16FTt37kRcXBzc3d3h5+eH1q1byzzW7t278fvvvwOQ3Jy4u7ujX79+qF27Nj5+/Ah/f3/8/fffyMzMxJ49e2BoaMj211ZUVBSGDh3K8mvUqFEYMmQIKleujJCQEGzatInll6GhoVb55eTkJJVfY8eOZfl15coVll8jRozA2bNn5eaXoaEhunXrBjs7OzRr1gw1atSAqakpsrKy8PLlS5w4cQLnz59HdHQ0XFxc4O/vj2bNmmmWQf+vsOqsDx8+AADMzMwwcOBAtG/fHnXr1oWenh7Cw8Oxf/9+3Lt3D5GRkXBzc4Ofn5/cB3hisRhjxozBvXv3AEhuusePH4+6devi3bt38PT0xO3bt3Hnzh2MHj0ax48fh56ecP0FoqKi4OLiwsrW6NGjMXToUHYtbty4EZGRkdixYwfKly+vcZlOSUmBo6MjoqKiAACNGzfGzJkz0bx5c+jr6yMsLAw7duxAaGgou27v3buH2rVrKzxuYGCgwu2VKlXSKL35lfTvw2vXrincbmxsrNXx85NXripXrozg4GBs2rQJkZGR+Ouvv2BoaIjly5drdJ6UlBQ4OTlJlasZM2awchUeHi5VrgYPHozAwEC55So2NhZOTk7sxr5Lly4YNmwYmjdvjvLlyyM6OhoRERE4e/asYDfGJe2eB5DUWyNHjsTdu3cBAPb29pg4cSLq1auHt2/fYs+ePbh16xZu374NDw8PnDx5UpB6K39eWVpaIiIiQqd1fP/+/QvU8QcOHMD9+/fx+vVrjBgxAqdPn5YZsOzXrx8uXbqk9HyXLl3C6tWrAQA9evQQ7J6nJLa1AMl99eDBg6WuQ1dXVzRv3hwGBgZ4//49IiIicO7cOcE6E+UvW9bW1ggPD0dsbKwgx+c7f/48ZsyYgdzcXFSsWBEzZsxA165dIRKJ4O/vj61btyI1NRUzZ85E1apV0a9fP6XHDAgIULhdqO9CoOA9D3cd6uKep27dumjfvj2srKxQs2ZNmJqawsjICJ8+fcLDhw/h7e2Nz58/4/Dhw8jNzZUbX/nnn3/wxx9/AJC04YcOHYpevXqhZs2aiIuLw+3bt3HgwAFkZWXhwIEDMDQ0xC+//CL4/8OncY0oL/JclL1wiHbc3d1hamoKGxsbNGrUCCKRCIMHDxb8y61cuXL48ccfYWNjAxsbG5iZmQEAqlevrtZxjIyMMGXKFEybNk1mg6pr165wc3PDN998g/j4eOzduxdubm6C9GoYMWIEqlWrBhsbGzRs2BAikQguLi46yat58+bB2toatra2qFGjBgCo/QVduXJlVK5cWel+/C9gd3d39RKrAJdftra2Os+v+fPnF8gvroxpQywWY9asWRCLxRg/fjyeP3+OW7duaX3c/CivVOfq6goTExO0atUK5ubmEIlEcHd3L5Tg55kzZ3Du3DkYGRlh/vz5+Omnn1R6X8eOHdGkSRO0atWK3Shu3ry5UIKfv/76K8ubtWvXYsqUKWxb27Zt4ezsjD59+iAiIgJbt27FsGHDNOqlv3DhQlZep0+fzh6ocLp06YIhQ4agX79+SE5OxuzZs3Ht2rUCjens7GysWrWK/X748GE4ODhI7TNgwAC4ubnBwcEBWVlZ2LFjB3744Qe1h3jJkj+/vvvuO7bNzs4Ozs7O6N27NyIiIrBlyxbB8ov/PwOS/Bo6dCj69u2rML8ASUNc3s1u+/bt4e7ujk2bNmHRokVIS0vDihUrtB52O3z48ALfh0OGDBG8zrK2tsbMmTPRt2/fAgEQW1tbuLq64pdffsG+ffvw5csXLFq0SO4w7X/++YcFPp2cnPDXX3+x/LS1tcWAAQMwdepUnD59Gvfu3cP+/fsxbtw4wf6XBQsWsLK1fv16TJ06lW2zs7ODi4sLevbsiZcvX2Lz5s1wc3PTqGeil5cXC1B17twZZ86cQbly5dj2Tp06YfTo0SzAm5iYiE2bNil9UCxkTzZFSvr3odBTLinDL1fr1q2TWa569eolVa40qbP45cre3l5muRo1ahRGjx6NEydOIDExEZs3b8aaNWtkHm/SpEl4+vQpypYti82bN2Ps2LFS27l2+5w5c5CVlaV2emVxd3dnZYu75+EHkoTCv+extbVlZcrU1FTtY+3bt48FPgcPHozdu3ezeqt169YYNGgQJk+ejJMnT+Lu3bvw8vLChAkTtP4f3NzcUK1aNVhbW7Pr0NXVVfC8atWqFWbMmAEHB4cCdbyNjQ2GDh2KhQsXwsvLC1++fMHixYuxf//+AsdR9Z6H/1BJyJ5+Ja2txZk8eTK7Djdu3IgxY8ZIbeeuw++//16w69DDwwOmpqZS16GTk5Pgwc/09HTMnTsXubm5MDAwwMmTJ6UCwR07doSDgwMGDhyIzMxMzJs3D927d1c6hU7Lli0FTaci3377LapVqyZ1zzN8+HDB73mcnJzg4uIid3v37t0xatQoODs7Izo6GkePHsWkSZPQtGlTqf2ys7OxefNm9rus3sd9+vSBi4sLhg4diqysLOzduxdTp05F1apVBf2f+DQO25uamrIfeX/X5IcUncmTJ2PIkCFo3LixTue4MjQ0xPz589G3b1+tGpZTp07F77//rrCHQvPmzaW6bv/7778an49v4sSJcHFxYRW1rhgaGmLevHno27cva4zryvv373H9+nUAkus4f5BBG5MmTcKQIUNKdH5t2LABT58+Rb169bBw4UJBj81HeaW6sWPH4ptvvmGN8cLy6dMnNsph3rx5as2x4+DggBEjRsDKykrhMBGhhYWFseGE7du3l2qMc0xMTFjQIzc3Fxs3blT7PPHx8ew8tWvXljsaxNLSks1DHBwcjP/++09mmrkewx06dJBbJ9na2sLJyQmApLGlrFeaKsLCwnDq1CkAkvziBz45JiYmbH7X3NxcbNiwQe3zxMfHs/PUrl1bbg8QS0tLzJkzB4BkOJ2s/AKgUi+f6dOnszn4/P391U5zfoX1fXj27FkMGDBAbs8vkUiEJUuWsPrs+vXrSEhIKLBfbm4utm3bBkDyEHXNmjUFbgbLli2LNWvWwNDQEACwZcuWAj24NPXixQucPHkSgKRc8wNUHBMTE6xfv56ll+s5oS7+Q6effvpJKkDFEYlE+O2332S+p6h9Dd+HheXFixesLinMcvXzzz9rVa58fHxw5coVAJLv0/yBz/xknUsTkydPxtChQwvlnufHH39Ev379tLrnyc3NZYGEChUqYP369TLrrfXr18PIyAiAZOohIeqtCRMmwNnZWefX4ZkzZ9C/f3+FdfyiRYvYNerv7y+zjlfF+/fv2fefqakp+vTpo1mi8ymJbS1A8nD56tWrAIC5c+cWCHzmJ9R1OGXKlEK5Dn18fPD+/XsAkviBrB6wrVu3ZvVmdHQ0fHx8dJYeTYwbN65Q7nlUaUeamppKdZLKPw0HIJnnMz4+HoAkcC5v2gUrKyvWyzY7O1vldV80pXHPzz///FOtvxe25ORk3L9/H6GhoYiMjMSnT5+Qk5ODSpUqoVGjRujRowfat29f1MmUkpKSgrlz57KK3NXVFcOGDSviVJV83bp1Y68jIiKKMCXFG9d1HZA8XSrMwExxxw3hBiS9KYRaKORrVBryihvu3rZtW4waNUqQYJuu8R/8KLq57N27N+rXr483b97gv//+Q3p6OgsAqeLhw4fIyclhx1JUj/Tv358Nu/T19cXAgQOlticnJ7PXyia8b9CgAXudkpKicnrlOXHiBHutqMefkPnVp08fpfnFBUePHj1aIL9Upa+vj/LlyyM1NVUqj78GBgYGaNeuHfz8/JCTk4OoqKgCPQgCAwMRExMDQDLfmLweBlWrVoWjoyOOHj2KmJgYBAYGokOHDlqnUdWy1adPH1a2zp07p3bZAiTzc3H410h+5ubm7LUQ1w8pfJrUWZqWK1XrZlXKFfcgonLlyhotUlNa3L17l9VbTk5OCustJycnHD58GDExMbh79y46duxYmEnVKQMDA9jZ2eHs2bPIycnBmzdvNOoldvToUXbPM3ToUMHueUpiWwv4oe6gpwAAIABJREFUX/ymcuXKGi2QW9xxDxwBKAzsjhkzBps2bWLvUfYwpjSrWLEiey2rfuf/TVknEf6CaampqQKkTj5hJmwohiZPnowdO3YgICAA0dHRyM3NRdmyZREfH4/79+9j/fr1WLVqFTIzM4s6qYyXl5fGT7CIfPyu+bqeRLekysvLk1qddMSIEUWYmuIlKysLM2fORHZ2Ntzc3NCzZ8+iTlKxVRry6vTp0/jvv/9Qrlw5rF69WrB5j3Ttxo0b7DX/gVB+IpGIbU9JSUFQUJBa5+F/hynr5cKfvkNWD0R+L5P8iwbkx98uxEJt/HmcdJlf3FNxAEp7nCnLL1VdunSJ9ajVdr7P4kgsFrPXsr7z+T3QlK22y18VW6gekfzPTtECFCKRCN27dwcgKVvqrggNQGoYGjdMWRb+tiZNmqh9HlL0+HU8V25kEaJc8cuIorpZWbkKCwtjdebAgQPZw9KcnBy8f/8er169omD8/7t58yZ73bVrV4X78r+z+O/7Wiir45XJy8vDkSNH2O9CDnkviW2t8PBwBAcHA5BMJfS1XYfZ2dlsYcMGDRoofBDI337nzh0WYCbScnJypBank9XubtCgAWvDy1vIjMPf3rBhQ4FSKVvJuGvTQE5ODpo0aYKJEydi69at8Pb2xv79+7Ft2zb06tULgGSlzV27dhVxSiWCgoJw/fr1r/JGpKjxb2KbN29ehCkpvm7duoXXr18DAFsog0hs2LABz549Q40aNTSelLy0+Nrzij/cfdasWYKuDKprz58/ByB5Ust/wioLv57k3qcqbrgdAHz58kXhvvztcXFxBRaNql69OhwdHQFIer3IW8AgJCSENcLs7OwUTuivKm4FY1Xyy8LCgr1WN7/4PaOV5VdiYiJ7LSu/FImPj0dwcDAWL16MkSNHsr/LGhpbkmVmZrK5PMuVKyezER0WFsZeK2sT8L8L86+mq6nCKluApBcLFxxYt26dVNCAk5eXJzX33aRJk5Qed/DgwWjYsCGqVKmCevXqwd7eHvPnzy+UFaFLkuHDh8PKygp169aFhYUF+vTpg4ULF8pcIV1bhVmuxo4dy8rV2rVr5ZarFStWsN9llStu/kpAMudebGwsZs2ahQYNGqBZs2awtrZGrVq1YG9vj927d8s8T2nB/5zUqbcKYz7xwpSZmYn79+8DkNTx/N7Fqrp9+zYLzLdt27bAXIXaKIltLf512KFDB3z8+BHff/89GjZsiBYtWqB169aoW7cuunTpgj179pS46/DVq1esIxS/7pOH+1wyMzMRGRmpcF9XV1dYWFjAzMwMjRs3Ro8ePbBgwYKvcg2crKwsREdHw8/PD8OGDWPXobm5uczOLqampmw4+4MHD9jUevk9ffqUTcdga2ur0fzm6hBu6cpiZtGiRTInD65Rowa+++47lClTBpcuXcKNGzcwYsSIIp1vND09Hbt27YKenh6mTJmCuXPnFllavjbJycnYuXMnALBFGEhBhw4dYq+FXOiopAsJCcHWrVsBAKtWrUKVKlWKOEXFV2nIq99++w0JCQmwtLRUKUBQXGRmZrJJ8VWZn5S/z9u3b9U6F79hye8BIUv+hlBUVFSB7+LNmzcjLi4Od+7cgZubGzw8PNCvXz/UqlULcXFxUqu9W1lZYd++fWqlV5biml/5e2zIyi++Dh06yA2ylClTBr/++itGjRqlRmqLP09PT9Yjpm/fvlLDsjj8HgZ16tRReDz+Z6us54Iq+GVL2Y1x/n2U9X6WxcbGBtu3b8fMmTNx48YNtG/fHtOnT4eFhQVbQfmvv/5CUFAQypQpgxUrVqi0wi3/QUR8fDwLrm/fvh2TJk3CmjVrYGBgoHZ6vzbcHHqApKdWQkICQkNDsXv3bowdOxbLli0TJJ+0qbM0KVfW1tasXAUEBBQoVy9fvixQrvr27VvgOPwAQVpaGtq3b896pXPy8vIQEhKCOXPm4MiRIzh8+LAgC9qVNPz6R9lnLHS9VZzs3buX1fEODg4y63hl+HM5Ctnrs7i2HZS1tfjthLS0NHTs2FHmdRgaGoq5c+fC19cXBw8eLDHXIT9vNflcFI2G4OYrBv5Xx4eEhGDnzp0YP348VqxYUaK/C8+ePYvp06fL3d60aVPs2rVL7hywK1aswKdPn3D//n1MnDgRrq6u6NmzJ2rWrIlPnz7h1q1b8Pb2RlZWFiwsLNg0KLr01QY/la2a1qtXL9Z4e/XqlcwbiJiYGJw9exahoaH49OkT8vLyUL16ddjY2MDR0VGwgKm3tzc+ffoEV1dXlRrDRHU//vgjPnz4AECyWmFhrspWUiQlJcHPzw+A5Eni4MGDizhFxUNWVhZmzZqF7OxsODo6sh5opKDSkFenTp3ChQsXoKenh9WrV6s0IXhxwR+upMqNgrGxscz3qqJx48Zo1aoVQkND8fz5c+zbt0/mnEmfP38usECQrHNVq1YNp0+fhre3N7Zv3w4vL68Cq5PXqVMHs2bNwqhRowSZY1bd/OLvo+4cmurkV/7FSTQdhubg4IDly5d/dd+HT548YQtQGRgY4KeffpK5nzqfL788CTHsj18+1C1bmp5/5MiRsLW1xc6dO7Fv3z7Mnj27wD6urq6YNWsWW81XFpFIhNatW6N///5o3bo1atWqBQBszrrDhw8jKysLu3fvRkxMDA4ePFhipgURkkgkgo2NDfr06QNra2s25PTdu3e4ePEijh8/jqysLOzbtw+xsbHw9PTUOp/45Ypff8ujTR3P8fDwgI2NDXbu3AkvLy+Z8wS6urpi5syZcssVf+ju0qVLkZGRgZ49e+KXX36Bra0txGIxbt68icWLF+Pp06e4ffs2xo4dyxZ2Kk3UqbeEqDeKo6dPn7LvQQMDA/z4449qHyMpKQlnz54FILnn+eabbwRLX0lta/Gvw+XLlyMjI4P1YLSxsYFYLMatW7ewdOlSdh2OHz9esEWEdU2bNp28z8XW1hYODg6wtbVldfzbt29x4cIF+Pr6IisrC56enoiNjYWXl9dX911obGyMn3/+GUOGDEH58uXl7mdiYgJvb2/4+vrC09MTPj4+BRaSqlWrFiZNmgQ3NzepHs26orO7t7S0NAQEBODJkyeIiYlBeno6m1hYHpFIxHoO6Ro/Qi0rXZcuXcLff//N5nrQ19eHSCRCdHQ0oqOjcfXqVcydOxfW1tZapePp06e4ePEi6tSpAxcXF62ORaRt2rQJvr6+ACTzR6xcubKIU1Q8nThxAunp6QAkQ9m+xgVqNPHHH3/g2bNnqFKlClatWlXUySnWvva8+vTpExvGP2nSpBIXNOKub0C1FTr5+6Slpal9vqVLl8LV1RW5ubmYM2cOXr58iTFjxsDc3BzJycm4du0ali1bhrdv36JcuXJsOBI/nXwPHjzAyZMn8fLlS5nbo6OjcfjwYdSqVUuQhzfq5hf/qb68/0GRZcuWYejQocjNzcX3338vM7+WLl1aIL+UfTYHDx5EZmYm8vLykJycjCdPnuDAgQO4ePEiYmNjsW7dOnTq1Ent9BZHcXFxGDNmDMv/JUuWyO2tkZGRwV4r+3y1/Wy1OXf+82tyLXLn9PX1xdmzZ+W2wy9evIhKlSqhYcOGcnvzrF69WubCIm3atIGzszOmTZuGwYMH4+PHjzh9+jT279+vdMXgr9HSpUtljnywtbWFo6MjJk+eDDc3N8TFxeHcuXM4dOgQPDw8tDonv1ypsnALv+xpWq65cnXu3DmF5crY2FhuueIHbTMyMtC/f38cPnyYDak3NDTEgAED0LlzZ3Tv3h3h4eG4cuUKzp07hwEDBmiU7pKqKOut4iAuLg7jxo1j/8+iRYs0mt/75MmTLC+dnJwEvecpqW2t/Ndhv379cOjQIanrsH///rC3t0fPnj3x8uVLXL16Ff/99x/69++vdroLm9D144oVK2TW8a1bt8Y333yD7777Dq6urvj48SP8/Pzg7e1dYkfZdO3alQ1JF4vFiI2NRUBAAI4ePYqVK1ciLCwMCxYsUNi7NTg4GOfOnZM7hcCHDx/w77//ombNmoVSr+skDB0SEoLZs2fj77//xp07d/D69WvExsYiLi5O4Q/XVbww8Oclyr9SYWBgIJsL1NnZGX/++ScOHDiA/fv3Y9OmTejYsSPS09Pxxx9/qDXnVn5ZWVn466+/AEgWaKLVtYVz4MABFuw0MTHBP//8o9LT8NKIhrwXFBwczLreL1++XOlCJKVZacirhQsXIiEhAY0bN8bMmTOLOjlq468gyl8ATh7+Ppo8he3duzc2btwIfX195ObmYuvWrbCzs4OpqSkaNmyIcePGITIyEj179oSTkxN7n6w6+p9//oGTkxOuXr0Kc3Nz7Nq1Cy9evMDnz5/x6tUrHDhwANbW1nj48CFGjx4tNXehptTNL/7CiequmgxI8mvTpk0sv7Zs2YK2bduiWrVqMDc3x9ixY2XmV6VKlRQet3HjxmjZsiUsLS3RsWNHTJgwAVeuXMG8efMQEhICR0dHHDt2TO30FjeJiYkYMWIEoqOjAQCjR49WuEIrv5eCss9X289Wm3PnP78m1+Lnz5/Rt29frFu3DrGxsZgwYQICAgIQFxeHz58/4969e/jhhx+QlpYGT09PdOvWDRERETKPpWxFZWtra3h6erLfC6szQ3GjbMoXS0tLbN++nf3OTc2kDX65UmU+Pn7Z06Rcf/78Gf369cP69esRGxuL8ePH48aNG/j48SM+ffqEwMBAVq727t2L7t27yyxX/HOLRCKsXr1a5gI2lSpVwpIlS9jvBw8eVDvNJV1R1ltFLTExER4eHqyOHzVqlMYPVvi9zoRe3LWktrXyX4erVq2Sex0uXryY/c6/fyzOhK4fldXxVlZWUvU6v74vaYyNjdG8eXM0b94cVlZW6N27NxYvXgw/Pz9UrlwZXl5eGD58uFSAme/w4cPw8PBAQEAA6tevjw0bNuDu3bsIDw/HgwcP8Ndff8HS0hIhISGYNm1agRFOuiB48DM6Ohpr165FUlISAMkqbNxE3y1btlT6UxhSU1NZV+0WLVqgdu3abFt2djZrvE2aNAnu7u6oXr06RCIRRCIRateujR9++AF2dnZIT0/HmTNnNE6Hj48PYmJi0Lt3b7Ro0UK7fwrADz/8IPNn3rx5Wh+7JDl69Cjmzp2LvLw8VK5cGUeOHFFpguPS6NmzZ2yFwaZNm6Jdu3ZFnKKixx/C3bNnTwwbNqyok1RslYa8OnXqFC5evIgyZcpg1apVJXLuHnWHwKk7REiWsWPH4vr16xg2bFiBoEmzZs2wdu1aHD9+XGq18/z7PX/+HHPmzIFYLEaTJk1w9epVuLm5oWbNmtDT00O1atXg5OSES5cuoX379gAki7pcvnxZozRz1M2v1NRU9lrTh2xjx46Fv7+/wvw6ceKEwvxShUgkwqJFi9C6dWuIxWLMnj1b6WIJxVlSUhJGjBjBHmh/++23WL16tcL3qPP58j9bTa8FPnWHOWp7/nnz5uHBgwcAJAvSbdmyBa1bt4aRkRHKly+Pli1bYvny5SyYFBkZqdV8xj179mSLRTx79gwxMTEaH+tr1q1bN7bIyosXL7Tu/MEvV6pMvaFtHT9//nxWrv744w+Z5WrZsmXw9vYGIClXkydPLnAc/rmbNGmicG49BwcHFpDhFtooTYqy3ipKSUlJ8PDwYPPDurq6ajyS7/nz52xV8yZNmsDOzk6wdAIlt62V/zpU1KO2T58+7Drk6oDiTps2naafS/fu3aXq+NjYWI2OU1w1aNCAjYgLCgpinfn4wsPDsXDhQojFYjRs2BAnT56Ei4sLatSoAT09PZiYmKBfv344duwY2rRpAwDYtm1bgfnthSb4sPeTJ0+yqLqLi4vgXcq1xT0ZSUhIgL6+PsaNGye1/dGjR4iPj0flypVlrlzF6datG+7fv88qUXWFh4fDz88PVatWlVp5lWjn+PHjmDlzJnJzc2FsbIwjR47AxsamqJNVbPGf2gk56XdJdubMGbbqYpcuXXDixAmZ+/F7fV+4cAHVqlUDIFlkozjVebpUGvJqy5YtACRPct+/f4/3798X2Ic/HPvdu3ds5fF69erB1ta2cBKqgIGBAapXr464uDjWc0IRdSeHl8fS0hK7d+9GXl4ePn78iOTkZJiYmEgNfwwNDQUgGWaUv8G9f/9+ZGdnA5DcbMt72m5gYIAlS5Zg4MCBACQLIvTu3VvjdBdlfu3Zs4flV1JSEqpVq6ZyfqnDyckJjx49QlJSEi5evAhXV1eNj1VUkpOT4e7uzh7gubi4YNOmTRCJRArfV6dOHXbTFh0drXD+dnUWR1IFv2ypshAJfzEadeeET0xMZD17GzVqpDCoOXDgQHTr1g3+/v64e/cuHj9+rHTufHlatmzJVph+//49mw+NSLOwsEB4eDgAST5pM2pCmzqrKMsVf+SdsnQYGRnB1NSUjSQsberUqcOCvu/evVNYb/E/XyHqraKSnJyMkSNHsnttZ2dnbNiwQWkdLw+/16ebm5sgaeQrqW0t/rWnLB0l8TpUdwEwoT6XFi1aSNXxZmZmGh+rOOrevTvKly+PjIwMnD59usC8z4cPH2Zt+BkzZsgdrcTN38vFIQ4dOoRu3brpLN2CBz8fP34MQNIVuzgGU/bt24eHDx8CACZMmABzc3Op7dyNfGpqqsynlBzuw9Tkws/OzsaOHTuQl5eHcePGCTa5a/4JjTlisZjdwH/NTpw4gWnTpiEnJ4cFPrknCaQgsVjM5kTV09P7KnvtaYI/3GH58uUqvefXX39lr+/du1fsA3pCKQ15xf2PISEhMhd0yC8wMBCBgYEAgCFDhhSL4CcgaYTFxcUhOTkZb9++VXijyQUuuPdpSyQSwczMrEDD79mzZywwbmNjU6BXLX8FUmV1OX87P/2aatmyJa5fv65SfnHtBqBo80sd3AMIQLLya0mTkpICd3d3FsR0cXHB1q1bVVpUgOuZCEjKiqIHpGFhYex1s2bNtEjx/xRW2QoLC2Pz1rdp00ZpwKBt27asx8Xz5881Dn5qGpgobYTOp6IoV61bt9aqXFlaWrLX3DEV4faRNST3a9eiRQucPHkSgKTeUtS24NdbJXXkW0pKCkaOHMnu2QcPHozNmzdrvHCMWCzG8ePHAUjueXT1wK8ktrW+9uuwcePGbM5Tft0nD/e5GBgYoFGjRhqf92v/LtTT00OlSpWQkZEhM6jMBX4BKO2Ixt/Of58uCD7snRs+ZW9vL/ShtfbPP/+wSVvHjBmDXr16FdiHW/EsOzsbX758kfvDdYnm3/zfunULkyZNkvnDr+B8fX3x7t072NnZoWPHjrr8l0uNf//9F1OnTpUKfAo9nOFrc/78eTYMwsHBAdWrVy/iFBFCdKVLly7staIhJXl5eWx7hQoVdBq85c/bJuvhC38ebGXzNPG3CzF/dufOndlrZfl148YNAEWfX+rg92AuacMiucAn1wvK2dkZW7duVflGjL/I082bNxXuGxAQIPN92ujatSt7fe3aNbn75b8WW7durdZ51Ll+8u+jzTXEn1OfWxGeFMR/uCNEPvHr+OvXr8vdrziVq44dO7LFReTNNctJTEzE58+fAUBqurLSgn9fzX3nyMP/ziqO9+PKcIFP7uHW4MGDsWXLFq2CbRcuXGD3PL1799bZPU9JbGt16NCBXYevXr1SeKySeB3q6emhQ4cOACQPe/kjKvJ78+YNeyDcoUMHrcocN1UD8HV+F2ZmZiIxMREAZHZk0dP7Xx9Lddrw/PfpguDBT64XY3FrTB84cIDNzzly5EgMGjRI5n7cioW2trY4cuSISj+crKwsucFSrqdoTEwMTp48CQMDA4wcORIZGRkFfjjZ2dkF/kYK4gc+K1asiMOHD1PgUwX8L0OhJ/0uyYYPH47Y2FilP/wG5b1799jf8y+g9jUrDXnl7++PiIgIhT/cvGaApLcn9/d169YVYcql8VdB37dvn9z9Ll++zBqG/fr109liCVFRUdi9ezcAyeTxskaKNGzYkL3mB6Fk4d9k8N+nKWdnZ/Z67969cve7fPkyayjrOr+4hRirVKmiVZ2dk5PD5j0HoHEPv6LABT7v3bsHQPI5bdu2Ta0blA4dOrAhxmfOnGEPvfNLSEhg7UYzMzM2r6y2VC1b/8fefYc1ke3/A38HUGmCIIpd7CIWxIYFURErdlRs2Hbtvd7v3fX+Vnft3b32roANde2u2AsCFoqCFbCAUmMBgkAgvz9i5k4gZZJMArif1/PwPEAmM4cP50xmzpzzOVevXmXqVu/evTWuW7Vr12ZGSYWEhKi9+eCjDd28eZN52N+wYcMf8oaPD3fu3GFGt9SvX5+X6ZDanLN69eqlU70KDQ3VqF4VHkVlbW0NT09PANLpqLJZE4qcOnUKEokEAPQ6JbKkcnV1Zc5b586dU3nekqXesbe3Zzp9SgtZx6fs4RYfHZ+Afhc6YiuN11rW1tbo3r07AGk7lH2+KnL69GmmHbIf5JV0XP8v7NfY79HU7du3mXN8gwYNfsj0L5cuXWIGASoaYV67dm3m+5CQEJX7un//vsL36QPvnZ+ym1lDrtyuzuHDh3H27FkA0o7P/v37K91WllNM1VMBZbp06aK0g1Q2pDw9PR35+fnIycnBnDlz4OvrW+RL5q+//mJ+x06+W5IdOXIElSpVQqVKlTBjxgy9H+/s2bOYOnUqxGIxLC0tcfz48VKzaM/Ro0dRpUoVVKlSBbNmzTLosZOSkpiRAfb29jrlxzOUo0ePMtM5DB2v0oZixV1gYCDq1auHevXqYeHChcVdHL1p3LgxvLy8AEin5ss60tiEQiEWLVoEADAyMsLcuXOLbOPv7w9ra2tYW1tj6tSpCo8lkUjkciYVlpiYiKFDhyI7OxsAsGbNGoW5gNgPKdetW6d0REJycjKWLFmi8H3aKhwvRSsyC4VCps4YGRlh3rx5Rbbx9/eHlZUVrKysMGXKFIXH4hIvb29vtfG6fv262in/eXl5mDt3LrNd/fr1eRvRqItjx46hatWqqFq1KmbPnq1wm6ysLIwaNUqnjk9A+r+SXZ+IRCL861//Yh58yxQUFGDx4sVMzGfMmKH1dMvCHB0dmZV3Q0NDFS4UIBQKmcUqldWtw4cPw8LCAhYWFgrTNNna2jIjmJOTk+VW6S1s8+bNiIqKAgA4ODigWbNmcq+HhYWpzWH35MkTTJgwgfl5+vTpKrc3FEN+Hj58+FBhXmi26OhoTJs2jflZVYotTTg6OjLnLK71av78+UW28fPzg6WlJSwtLTF58uQir9va2jIPNJOTk+VWYS9sy5YtcvVK0YOWRYsWMdND586dyyyYyxYfH88sriEQCHiLma6OHDkCOzs72NnZ6f2ex8jIiDk3ZmVlYcGCBQrPWwsWLIBIJAIAzJ49m7fzlq6OHz+OGjVqoEaNGgqvLQDp3+Xr68t7x2dSUhLTCW9vb69yTQ9dlcZrLUC6OJ6sHc6bN09pO/zjjz8ASNuhLovj8SkgIIDJcarsc8fHx4d5GLd9+3aEh4cX2SY8PBzbt28HIB2pqSgv7IMHD9R+FkZHR8udO5Vd+xWHwMBA1KlTB3Xq1FG6ILafn5/ah1pRUVHMORmQLjZZWI8ePZjvt27dqjTFUmpqKlauXKnwffrA+7jSrl274unTp7h37x5vT8l1cejQIbkRn6o6PgFpLqiLFy9CKBTi+fPnpTZXijbi4uIQGhoq9zt2J/a5c+fkkidbWFiojacyISEhiI+PV/haVlaW3EI8gHQUQuEUAZcvX8bkyZMhFothbGyMZcuWwdLSUm4qUWG6LhIhEx8fXyRW7Pyv58+fLxIr2c2OpkJDQ5XGSiQSyT3NBKSxUvek99ixY0zOluHDh+s9b4uieLHrlqHilZWVpVW8DIlixd2bN2+KrPrKboeXLl2SW9XSwsICvXv3Nlj5FMnKysKlS5fkfseeGqNo9czevXvzkht1+fLluH//PtLT07Fw4UJERkbC29sbVlZWePLkCTZu3Ig3b94AAKZNm4bmzZtrdZz8/Hw0b94cXbp0Qb9+/eDo6Ahzc3Okpqbixo0bOHjwILMi8fTp05UuPODm5oa+ffviwoULSElJQZcuXTBx4kR07twZFStWxNevXxEcHIxdu3Yx//eWLVvytpDBihUr5OIVFRUlF68NGzYw8Zo+fbpO8WrWrBm6dOmC/v37M/FKSUnBzZs3ceDAAbl4KcunHhISgtWrV6N9+/bw9PRE06ZNYWdnBxMTE6SlpeHx48fw9/dnOpHNzc2xfft2nW+O4+Pji4zYUnfOkt0ccpWTk4PRo0czx2nZsiVmzJihNjdU1apVYW1tXeT348aNw5kzZ/Do0SOcPXsWqampmDhxImrUqIGEhATs3buXGYnQunVrjB07VqPyqrNq1Srcv38faWlpmD9/PiIjIzF06FBYW1sjKioK69evZ87NM2bM0Hrhxj/++AOenp7Izc3F5s2b8fjxY4wZMwaNGzeGkZERYmNjceTIESYllEAgwKpVq4rkKgsKCsKaNWvQpUsXdOvWDU2aNGEWXHn37h0uX76MY8eOIScnB4B0JFPhBUW1Udo+D2/cuIFNmzbBzc0N7u7uaNy4MVO+hIQEBAUF4dSpU0ycunfvzuuip7J6lZ6ejgULFiAqKgpDhw6FlZUVoqKisGHDBrl6pe05648//kCPHj2YevXo0SP4+vqiUaNGTL06evSoXL1auXKlwhx4rVq1wqxZs7B582ZERkbCzc0Ns2bNgrOzM8RiMe7du4dNmzYxU5YXLFggl6NQW+ruec6ePSuXG7m473kAYMKECTh9+jQePnyIM2fOIDU1FZMmTWLOW7t27UJwcDAAoE2bNry0QUDaDguPBmRfa124cEGuHZqbm2t1jvf19WXO8c7Ozpg+fbrW53i2EydOMPc8Q4cO1fs9T2m71gKk7XDGjBn4888/ERUVBXd3d8ycOROp3KJ8AAAgAElEQVQtWrRAfn4+7t27hy1btjDtcP78+WjSpIlW5WaLi4srMiqQ3Q7PnDlTpB1qMyLT3Nwca9euha+vL3JycjBgwADMnDmTGb16584d/Pnnn8jJyYGRkRHWrl2rcE2Wa9euYcOGDejcuTO6dOkCR0dHpnzv37/HlStXEBgYyJzjPT095Qa26ULdPc/FixeLtEPZQqCaWLJkCTZt2oQePXrAxcUFtWrVgqWlJXJycvDmzRvcvHkTFy9eZGY19+jRA4MGDSqyH1dXV3h6eiIoKAhpaWno168fxowZg/bt28PW1hZfv35FWFgYDh06xKRSaN68udwsBn3gvfOzU6dOuHfvHkJCQnD16lVmGHVxYHd8jhkzhtMFUatWrWBjY4NPnz5h//79WLZsmcpFBTIzMzWa4u/k5CQ3VV4RWT4Ob29vgy5CExoaqvKpeOGnuzVr1tT6QsDPzw/Hjh1T+JpQKCxSjuHDhxe5EDh//jzT8PLz8xWOjCisZs2aTPJsXYSGhqpc/IT9NASQrhan7QW5v7+/0jojFAqLlGPYsGFqO6gMNf1DJjQ0VOloHgBYunSp3M81a9bUKV6q6lbhcgwfPrxEdehRrLh7+PAhFi9erPT1VatWyf1cvXr1Yu/8/PTpk8oyF06nAkgvIPjo/HRwcEBgYCDGjBmDhIQE+Pn5wc/Pr8h2P/30E/N0X1sFBQW4fv06rl+/rvB1CwsL/Pvf/1Y7WmbPnj2YMmUKzpw5gy9fvmDDhg1KF/dzc3PDgQMHeLuxcXBwwMmTJzF69GgkJCTg8OHDOHz4cJHtDBWvX375RW28JBIJgoODmRtgZRo1aoRt27bxMlMiLCxM489DTW+MU1JS5G6QwsPDOV1fbtq0SeENX5kyZXDo0CGMHz8eYWFhuH//vty0K5m2bdti//79vOSRZXNwcMDp06cxYsQIJCQk4NChQzh06FCR7SZNmoQVK1ZofZzWrVvjyJEjmDx5MtLS0nDnzh2l+QItLS2xbt06pZ8nYrEYV69exdWrV5UeTyAQYOLEiVi1ahUv7bA0fh6KxWLcuHEDN27cUHosgUAAX19fLF26lNeOGFm9GjlypMp69fPPP2P58uVaH0dWryZNmoT09HTcvXtXaWoSdfUKkHamisVibNu2DbGxsQr/5wKBAAsWLMB//vMfrcvNFhoaipkzZyp9ne97nsKd5zJCobBIOXx8fBR2fpYpUwYBAQHw9fVFSEiI0nO9q6srDh06xNt568GDByrvsQp//ml7jmd3RkdERHAaAbZhwwa198rsdq2PVd4LK43XWoB04dL8/Hxs374dcXFxCkekCgQCzJ8/H7/++qtO5ZYJCQlRWbbCMxZq1qyp9XT0Pn36YMuWLVi4cCEyMzOxcuVKuRGHAGBmZoa1a9eq7DQUi8UqYw5I4zRu3Dj88ccfvJ3jHz58qHKGWuG/pXr16lp1fgLSmcpHjhwp8mCGzcTEBGPHjlV5T7N582bMnz8fly5dQkZGBrZt24Zt27Yp3NbV1VWr2Tya4r3zMy0tDWPGjIFIJMLu3bvx+PFjuLu7o0aNGpxWJpU9SdYVO8enr68v55Nw2bJlMXHiROap+5IlSzBy5Eg0bdqUScCakpKCyMhIXL9+Ha1bt8aQIUN4KTMhhhAcHMw8gXZ1deUlPx4hpHRwcXHB/fv3sXfvXpw7dw5xcXEQiUSwt7eHq6srxo4dK5ewXxsmJibYsWMH7t69i/DwcCQlJeHr16+oUKECHBwc0LNnT4waNYpTsnxzc3McOnQIwcHBOHr0KB4+fIiEhARkZmbC3NwcVapUgYuLC7y9veHp6cn76pouLi4ICQnB3r17cfbs2SLxGjdunEHiNXr0aLXxmjFjBlxcXHDv3j08ePAAHz9+RHp6OkQiESwtLVGjRg20aNECXl5e6Nmzp96Typd0tra2OH36NE6ePIlTp04hJiYGnz59go2NDRwdHTF48GB4e3vrbdqoi4sLHjx4gN27dzN1KysrC/b29mjfvj3Gjx/PS061Xr16ISIiAv7+/rhy5Qqio6Px6dMnSCQSWFtbw9HREV27dsWYMWOU5ugcM2YMqlSpgocPH+LJkydITU2FUCiEWCyGtbU1kz5hzJgxaNiwoc5lLq18fHxgb2+Px48fIyYmBmlpaRAKhcjPz4eVlRXq1q2Ltm3bYsSIEahfv75eyuDi4oKwsDDs2bNHYb0aN24cL/WqZ8+eiIiIQEBAgMJ61bhxY3Tt2hW+vr5q890JBAKsXr0a3t7eOHDgAO7cuYOkpCQIBAJUq1YNnTt3xqRJk3gZ8Vna2dra4uzZswgMDERgYCCePn3KnLecnJzg7e2NoUOHlpjp7sXt/v37zCjLdu3aGeyep7RdawH/G6E9ZMgQHDhwAHfv3kVycjLTDt3c3PDzzz/zMuKzuIwcORLt27fHnj17cO3aNSZNSbVq1eDh4YGJEyeqXOF91KhRqFKlCh49eoTo6Gikpqbi06dPzGdh3bp14erqipEjR6JBgwaG+rN49ffffyM0NBShoaGIjY1Feno6Pn/+DBMTE1SoUAH16tVDu3btMHDgQNSoUUPlvszMzLBt2zaEhYXh9OnTCA8Px4cPHyASiWBmZobKlSujefPm6N+/P7p06cL7NbwiAoksay1PdHmiIhAIlD4Z00RaWhqTT0cgECjNbyHTr1+/Ik/z7ty5g127djHDlo2NjWFubo5v377J5UHw8fHB4MGDdS4zG98jP/Py8lC2bFm8fftW4RBuIk8kEqF27dp4//4976M9fjQikQh169ZFQkICxUoNkUiEOnXqUKw4ksXr+fPnFC81RCIRmjVrhrS0NIoVByKRCFWrVkV6ejrFSw2RSIQqVarg3bt3FCs1RCIR6tWrh8+fP1OsOBCJRKhUqRJ9JnIg+zz89OkTxUoNkUiEypUr4+PHjxQrDkQiEWrVqoX4+HiKlxoikQgNGzakay2OZNdaycnJFC81RCIRatSogZcvX1Ks1BCJRHByckJubq5WsSpRj/356odlJ4CWSCT48uWLyu0Vrabu5uaGpk2b4u+//0ZkZCSSkpKQlZUFU1NTVK9eHY0bN0abNm1K9dMPQgghhBBCCCGEEEJ+ZLx3fnp7e/O9S41VrlxZbV5NLmxsbODj46N0cQF94aPshBBCCCGEEEIIIYT80/He+aloqXtCCCGEEEIIIYQQQggxNMqGTAghhBBCCCGEEEII+SFR5ychhBBCCCGEEEIIIeSHRJ2fhBBCCCGEEEIIIYSQH5LWOT/T0tKY7+3s7BT+XhvsfRFCCCGEEEIIIYQQQoi2tO78nD59OgBAIBDg6NGjRX6vjcL7IoQQQgghhBBCCCGEEG3pPO1dIpHwUQ7e90UIIYQQQgghhBBCCPln03rkp7e3t0a/J4QQQgghhBBCCCGEEEPSuvNz6NChGv2eEEIIIYQQQgghhBBCDIlWeyeEEEIIIYQQQgghhPyQqPOTEEIIIYQQQgghhBDyQ6LOT0IIIYQQQgghhBBCyA9J65yfXIlEIjx48EDlNuXKlYOrq6u+i0IIIYQQQgghhBBCCPkH0bnzMyoqCv7+/gAALy8vuLm5yb2enp6Obdu2qd3PL7/8gubNm+taHEIIIYQQQgghhBBCCAHAw7T3EydO4M2bN5BIJOjYsaPW+zl+/LiuRSGEEEIIIYQQQgghhBCGTiM/k5KS8PLlSwDAsGHDYGSkui/V29u7yO8yMzNx+fJlvHr1Ch8+fEC1atV0KRIhhBBCCCGEEEIIIYQA0LHzMywsDABgb2+P1q1bq91+6NChCn///PlzvHnzBqGhoRg0aJAuRSKEEEIIIYQQQgghhBAAOk57f/36NQDA2dlZp0K0adMGABAbG6vTfgghhBBCCCGEEEIIIURGp87Pd+/eAQAaN26sUyEcHBwAAO/fv9dpP4QQQgghhBBCCCGEECKjU+fn169fAQA2NjY6FaJChQoAgIyMDJ32QwghhBBCCCGEEEIIITI65fzMzs4GAJiZmSndxt7eHn/88YfK/ZQpUwYA8O3bN12KQwghhBBCCCGEEEIIIQydOj/NzMyQlZUFkUikdJuyZcuiQYMGKveTlZUFAChXrpwuxSGEEEIIIYQQQgghhBCGTtPey5cvDwBITU3VqRBpaWly+yOEEEIIIYQQQgghhBBd6dT5Wb16dQDAs2fPdCpEdHQ0AKBGjRo67YcQQgghhBBCCCGEEEJkdOr8dHJyAgDcv3+fmbquqczMTISEhAAAmjRpoktxCCGEEEIIIYQQQgghhKFTzs927drB398f3759w+HDhzFlyhSN93H48GF8+/YNxsbGcHV11aU4RI28vDzk5eUVdzFKPFmMKFbqUay4o1hpRhYnsVhczCUp+WQxorrFDbVF7ihW3FGsNEPx4o5ixR3FSjN0rcUdXWtphtoid9QOudM1RgKJRCLRZQfbt2/HzZs3AQB9+/bF6NGjYWSkfkBpQUEB/Pz8cOHCBQCAu7s7pk2bpktRiBJ5eXkoW7ZscRejVDE2NkZ+fn5xF6NUoFhxR7HSDMWLO4qVZihe3FGsuKNYaYbixR3FijuKlWYoXtxRrDRD8eKOYqWZ3NxclClTRuP36dz5mZmZicWLFzOLFtWoUQN9+/aFi4sLKlSoUGT7z58/49GjR7h48SISEhIAAHZ2dli1ahUteKQnss7PhIQEmJubF3dxSjyRSIQaNWogOTlZq0b1TyKLVVJSEsVKDZFIhJo1a1KsOJLFi9qherJ2+OHDB4oVByKRCLVr10ZCQgLFSw2RSIQ6deogMTGRYqWGSCSCg4MD1SuOZHXr3bt3FC81RCIR6tWrhzdv3lCs1BCJRGjQoAHi4uIoVhyIRCI0atQI8fHxFC81RCIRGjZsSO2QI1lbjI2NpXipIRKJ0LhxY2qHHMjaobadnzpNewcAS0tLLFy4ECtWrMCXL1+QkJCAnTt3AgBsbW1hZWUFU1NTfPv2DV+/foVQKJR7v5WVFRYsWEAdnwZgbm5OnZ8aMDc3pxMQRxQr7ihWmqF4cUex0gzFizuKFXcUK81QvLijWHFHsdIMxYs7ipVmKF7cUaz0T+fOTwBwcHDAqlWrsGXLFrmV34VCYZHOTrbGjRtj5syZsLOz46MYhBBCCCGEEEIIIYQQwuCl8xOQjvL87bff8PTpU1y/fh3R0dH4/Plzke0qVKgAJycndOvWDU2bNuXr8IQQQgghhBBCCCGEECKHt85PmaZNmzKdmp8/f8bXr1+RnZ0NMzMzWFlZKcwDSgghhBBCCCGEEEIIIXzjvfOTrUKFCtTZSQghhBBCCCGEEEIIKRZGxV0AQgghhBBCCCGEEEII0Qfq/CSEEEIIIYQQQgghhPyQqPOTEEIIIYQQQgghhBDyQ6LOT0IIIYQQQgghhBBCyA+JOj8JIYQQQgghhBBCCCE/JOr8JIQQQgghhBBCCCGE/JCo85MQQgghhBBCCCGEEPJDos5PQgghhBBCCCGEEELID4k6PwkhhBBCCCGEEEIIIT8k6vwkhBBCCCGEEEIIIYT8kEz0fYC8vDzExsbi8+fPyMnJQZs2bWBubq7vwxJCCCGEEEIIIYQQQv7h9Nb5+fXrVxw9ehS3b99GXl4e8/v169fLdX5ev34dt27dgrm5ORYvXqyv4hBCCCGEEEIIIYQQQv5h9DLt/cOHD1i8eDGuXbsm1/GpiLOzM16+fInHjx8jJiZGH8UhhBBCCCGEEEIIIYT8A/He+SkWi7F69WoIhUKULVsWXl5eKkd02traokmTJgCA8PBwvotDCCGEEEIIIYQQQgj5h+J92vv169eRlJQEExMTLFmyBA0bNlT7HmdnZzx9+hSvXr3iuziEEEIIIYQQQgghhJB/KN5HfoaFhQEAPD09OXV8AkCtWrUAAElJSXwXhxBCCCGEEEIIIYQQ8g/Fe+fn27dvAQAuLi6c31O+fHkAQGZmJt/FIYQQQgghhBBCCCGE/EPx3vmZlZUFALCysuL8HolEwncxCCGEEEIIIYQQQggh/3C8d36amZkBAIRCIef3JCcnAwAsLS35Lg4hhBBCCCGEEEIIIeQfivcFj+zt7ZGZmYmEhATOU98fPnwIAKhZsybfxSFayMjIwK5du3DmzBnExsYiKysL9vb26NixI8aPHw83Nzed9t+wYUO8e/dOo/e4ubkhKCiI8/Z5eXno2LEjoqKimN89f/4cDg4OGh2XC4oXd+xYxcXFFYlVp06ddNp/o0aNtIrVlStX1G539+5dHD9+HHfu3MHHjx+Rk5ODSpUqoXbt2ujUqRMGDBgAZ2dnbYuuUGmK188//ww/Pz9O+/Dy8sKJEyc0Oq5aGRkw3rULRmfOQBAbC2RlAfb2KOjYEfnjx0OiYzss27AhBBrGqsDNDXmK2qFQCKO//4bRnTsQRERAEB8PZGQAlpaQODigoFMnFIwfD4mTk05lViYjIwO7d+/G2bNn5epVhw4dMG7cOJ3rlUxeXh5OnDiBv/76C5GRkUhLS4NEIoGNjQ2cnJzg5eWFUaNGwcLCQqt9u7m54cmTJ8zvYmJiULt2bV7KzpaRkYE9e/Yw8RKJREy8fH19eYtXTk4Ojhw5gnPnziEyMhKfPn2CpaUl6tSpg759+2LChAmoWLGiyn3k5uYiJiYGjx8/Rnh4OCIiIhAdHY28vDwAwPbt2zF69GheyqsIO1axsbFysRo7diyvdSswMFBp3erbt6/KuuXn54cpU6ZofNyLFy+ic+fOuhafYai6xY5XVFSUwniNHDmSU1t89uwZ9u7di9u3byMxMRG5ubmwt7dH27ZtMWrUKHh4ePBS5sIyMjKwd+9enDt3jolV5cqVmVh17NiRl+Pk5OTg6NGjOHfuHKKioph26ODggD59+mDixImwtbVV+n5/f39MmzZN4+OeP39e5+vFjIwMREVFITw8HOHh4YiMjERcXBwzwy4yMpJZZ4Evb968wd69e3H16lUkJiYCAKpXr47u3btjwoQJqFOnjsr3h4SE4MGDB4iIiMDLly8hFAohFAohEAiY+tm7d28MGzZMq88KZWSxioiIQERERJFYhYeH6yVW+/btUxir8ePHq4xVQEAAZs6cqfExz5w5o/N5hF2vFMUqIiKixNWrwoKDg3Hy5Encu3cPSUlJyM3NhZ2dHWrVqoX27dujX79+aN68OS9lL43t8NOnTwgKCkJwcDAiIyPx5s0bZGZmwsLCArVr10aHDh0wZswYNGnShNdyK2qH8fHxTKweP36st3Z47do1uVh5eHiobYdsz58/x4EDB3D37l0kJiYiLy8PlStXRuvWrTFixAh07dqV13KXxnY4ffp0HDlyhNOx+vTpw/k+Uhe8d342a9YMsbGx+Pvvv+Hl5QUjI9WDS1+8eIH79+8DAFq0aMF3cYiGwsPDMXz48CIdIm/fvsXbt28REBCAadOmYf369RAIBAYrV+PGjTXafuXKlXIdefpC8eIuPDwcPj4+KmM1derUEher9PR0TJs2DWfPni3y2vv37/H+/XvcvXsXCQkJ2L17N2/lKq3xKg6C8HCUGT68aOfk27cwfvsWxgEBEE+bhvz16wEDxkqiIFZG+/bBZNYsCMTiom/4/BmCiAgYRURAsm0b8mfORP7KlYCaz1FNhIeHY+TIkUrr1ZEjRzB16lSsXbtWp3oVFxeHYcOG4dmzZ0VeS0pKQlJSEq5du4YNGzbA398frVq10mj/q1evluv41JeIiAiMGjVKZbymTJmCNWvW6BSvZ8+eYdSoUXj16pXc72UdAY8ePcL27duxb98+dOnSRel+/vOf/2Dr1q1al0MXERERauvWlClTeKlbw4cPV1u3Nm7cCD8/P43rljLGxsZo0KABL/sCDFe34uLi4OPjwylehw8fVhoviUSC33//HevWrSuSrkpW5hMnTmDo0KHYsWMHypYtq3WZC4uIiMCYMWOKxOrdu3d49+4djh49ismTJ2P16tU6t8MxY8YobYePHz/Gzp07sWfPHpXtUFPGxsaoX7++zvvp27evQc6LMkePHsX8+fMhEonkfv/8+XM8f/4c+/btw/r16+Hj46N0H9OmTUN8fLzC17Kzs/HhwwcEBQVh3bp12LNnD9q3b89L2fv162fwWC1cuLBIrF68eIEXL15g//79WLt2rcpYacrY2Bj16tXTeT9eXl4Gj9WCBQtUxmrdunWcYiUUCjFnzhycP3++yGsJCQlISEhAcHAwPnz4wNtnZ2lrh4cOHcL8+fMhVnBd+uXLF0RFRSEqKgq7du3C1KlTsWzZMrX9O1z179/foLE6duyYynZ44MABrF27FsOHD1e6D4lEgpUrV2Ljxo1FPgtln0mnTp3C4MGD8d///pe3z8LS3A5LEt47P3v27Inz588jLS0Ne/bswU8//aS0gYSGhmLnzp0oKCiAmZkZunXrxndxiAbevHmDAQMGICUlBQAwduxYeHt7o0KFCoiIiMCGDRsQHx+Pbdu2wczMDMuXL9fqOBcuXEBubq7a7QYMGICEhAQAwLhx4zjvPyIigrm5srOzQ2pqqlblVIfixd3bt28xcODAIrGytrZGZGQkE6vt27frFKvz589zitXAgQOZWI0dO1bpdsnJyejbty+io6MBSEc9Dh8+HI0aNYKpqSkSExPx+vVrXLhwAcbGxlqVWZHSGi8Z2Wh+ZWSL3PHizRuUGTAAgu+xyh87Fvne3kCFChBERMBkwwYI4uNhsm0bYGaGfC1jlXfhAsAhVmUGDIDge6zyFbRDQXIyBGIxJEZGkHTpgoLu3VHQogVQsSLw6ROMrl2D8Y4dEGRmwmTzZgiysyHeskWrMhf29u1bDBo0iGnjvr6+GDJkCCpUqIDIyEhs3LiRqVempqb4448/tDpOZmYmvLy8mAUQ69Wrh5kzZ6JRo0YoU6YMXr58ie3bt+PJkyd4//49+vfvjwcPHqBatWqc9h8REYF169ZBIBCgYsWKSEtL06qc6rx9+xaDBw9m4jVmzBgMGTIE1tbWiIqKwqZNmxAfH48dO3bA1NQUv//+u1bHef/+Pby8vJj27uHhgXHjxsHBwQGZmZm4fv06duzYgdTUVPj4+ODSpUto2bKlwn2xL8TLli0LJycn5ObmMucwfVFWt2TnLHaszMzMtI5VZmYm+vXrJ1e3ZsyYwdStV69eydWtAQMGICwsrEjd8vLyQmhoqNrjXbp0Cb/99hsAwNPTE1WrVtWq3IUZqm5lZmaif//+CuNlYmKCV69eYceOHUy8Bg4ciNDQUIVtcenSpVi/fj0AwMbGBtOmTYObmxvMzc0RGxuL3bt3Izg4GCdOnEBBQQEOHDigXXAKefv2Lby9vZlYjR49GoMHD2bOW5s3b8abN2+wc+dOmJqaYtmyZVodR3YukrXDbt26YezYsUw7vHHjBnbu3InU1FSMHDkSFy5cUNgO+/btywzqUOXSpUtMWbt3785L3WK3fysrKzRv3hyvXr1i0ovx6fLly5g+fToKCgpgaWmJmTNnolOnThAIBLhz5w62bNmCrKwszJgxAxUqVECvXr0U7sfU1BRubm5o1aoVGjVqhEqVKsHOzg65ubmIjY3F6dOnceXKFXz48AHe3t64ceMGGjZsqHP5DRmrv//+GzNnzkRBQQEsLCyKxOrPP/9EVlYWZs2aBRsbG/Ts2bPIPvr27av0vM92+fJl5rPbw8Oj1NWrv//+GzNmzGDq1YwZM+Dm5gaBQIDbt28zsZo5c6bSWMmkpKRg0KBBzIOfjh07YsiQIWjUqBHKlSuHDx8+IC4uDpcuXeKtMw8ofe0wJSUFYrEYRkZG6Ny5M7p27YrmzZvD1tYWnz9/xvXr17F3715kZmZi69atyM7OZj4LdFU4Vs2aNcOrV6+Y8zCfCrfDGTNmyMXqv//9L9MOK1SooLRuLV++HJs2bQIAVKhQAZMnT0anTp1gZmaGuLg47Nu3DyEhITh16hQKCgqwZ88eXspfWtuhzN27d1W+rsl6QboQSPSw2tDFixdx8OBBAECVKlXQrl07nDlzBgAwZMgQ5ObmIjw8nLmZBoCpU6fy+hSV/E9eXh7Kli0LoVAIc3Nzpdv5+Pjgr7/+AgBs2LChyLQdoVCIzp074/Xr1zAyMkJoaCiaNWumlzKHhYUxU8uaNWuGBw8ecHpfXl4eOnTogCdPnmDq1Kl4+vQp7ty5A4D7NG6RSARbW1tkZGSgTJkySrejeP0vVl+/flUbK9k5YP369Qpj5e7uzsQqJCREr7Fyd3cHII1VWFiY0m29vLxw7do1GBsb488//8T48eOVbpubm6vy6Z5IJELFihXVxgoonfFiT3vPzs7W+biyeKlrhyY+PjD+3g7zNmxAQeHphkIhynTuDKPXryExMkJeaCgkeoqVICwMZb+3w4JmzZCnoB0ab94MJCQgf/ZsoEYNxft59gxluneHID0dAJB7+zYkbdsqPa6sHX7+/FllrEaOHMnUq3Xr1mHq1KlyrwuFQnTt2pWpV8HBwVrVq61bt2LRokUApDcb58+fL9I2JBIJfH19cerUKQDSqTFr1qxRu++8vDx06tQJT58+xZQpUxAdHc2cs7hOexeJRKhUqRKEQqHKeI0aNYoZ8b127doi06SFQiG6deuG2NhYGBkZ4d69e2jatKna4xfm6+uL06dPA5DGYdWqVUW2iY6OhqenJzIyMuDs7Ixbt24pvFk7f/48UlJS4OLiAicnJ5QpUwYrVqzAypUrAWg+7V02DfvTp09q6xY7VorqVrdu3eTqljax2rp1KxYvXgwA6NChg8q6xY7p6tWrNT4WAAwaNIhJIRMQEID+/fsr3VY2DVtdvQIMV7e2bdsmF69z584pjNfYsWNV1sGYmBi0b98eBQUFqFixIq5fv466desW2c/06dNx+PBhAMCRI0fg5eWltGyyupWWlqYyXqNHj8a5c+cAAGvWrMHkyZPlXhcKhejevTsTqzt37mgVq9Sb5lUAACAASURBVLFjxzLXdNOnT8eKFSuKbBMdHY2ePXsiIyMDLVq0wM2bN7XuNBkyZAiuXr0KQJqGoV+/fkq3FYlEqFq1KlJSUlTGaufOnahYsSJatmyJunXrQiAQwMvLC/fu3QPA33Tb7OxstG7dGh8+fEC5cuUUPpAJDw9H7969kZOTg+rVq+Phw4cwNTUtsi+xWAwTE9VjcTZv3sw8hBg4cCD279+vdFuRSITq1asjKSlJbazs7Ozg7OzMxKp///5MrPia9p6dnY22bdsysVLUaR4eHo6+ffsysQoLC1MYKy6GDRuGa9euAQAOHjyosg0C0njVrFkTycnJSuOlKFb9+vVjYsXXdNvs7Gy0adOGidXFixcVxqpPnz5MrB48eKA0VoMHD8bNmzdhbGyM9evXw9fXV+mx1V3DA9JY1ahR44drh1u3bkViYiKmT5+O6tWrKzzW8+fP0bdvX2ZNl6CgILRu3Vpl+WRt8ePHj0rjtWvXLlSsWLFIOwwODgbA37T37OxstGvXjonV+fPnFcbKy8uLiVVoaGiRWD179gzu7u7MZ+Hly5eLTP2WSCSYM2cO/P39AUhH1vbp00dl+UQiEWrVqvXDtUP2tHdN1gNSRdYOc3Nz1V5rKcL7gkeAdM7+sGHDIBAIkJSUxNxsAcDJkydx7tw5uY7PESNG8N7xmZOTg/DwcJw8eRLr1q3DtGnTMGzYMAwbNgzHjx/n9Vh8yczMxOTJk4ulnC9evGAu+lxdXRXmK7K1tcXGjRsBAAUFBVi7dq3eyiPrPAc0G8W4YsUKPHnyBLVq1dJ6pAQXFC/uXrx4wZwD2rVrpzRWGzZsACCN1bp16/RSFkD6ISSjahTjkSNHmAvIRYsWqez4BMDbtIbSGq/iIHjxgun4LHB1LdrxCQC2thB/b4eCggIY67EdGrPaYYGSdpg/ezby165V2vEJABJHR+T/3/8xPxsFBupctsL1qnDnFCCtV7K6VFBQoPWTfdlFKwAsXrxYYdsQCARYsmSJwveosmrVKjx9+hS1atXC0qVLtSofFy9evGA6p9q2baswP2TheMnapCaEQiFznGrVqik9Dzs5OWHu3LkApBe4ly5dUridl5cXJkyYAGdnZ60uCrXBjpUh69a//vUvXutWYYmJicxnQKVKldC7d2+t9lOYoeoWwL0t/vrrrwrfI3Po0CEUFBQAAH755ZciHZ+y/axZswY2NjYAoLATX1MvX75kOj7btm1bpOMTkMZK9uCkoKCAue7ShFAoZI5TrVo1pecWJycnzJkzB4C0A+Py5csaHwuQ1q3r168DkNYtZaMiNTV58mR4e3ujXr16ek2Hc+TIEXz48AGAdPCKohGJLVu2ZM4FiYmJOHr0qMJ9qev4BKRT42X5PmUPu3Q1efJkDBkyRO+xOnr0KBOrKVOmKI2V7DyQmJiIY8eOaXWsxMRE3LhxA4C0XnEZjcVFccRK13p1/Phx3Lx5EwAwd+5clR2fAH/X8EDpa4eyhz3KOj4BacqrhQsXMj/LHpbpatKkSaWqHfr5+TGfhYsXL1aY81IgEGD58uWoUKECAPB2/18a22FJpJfOT0D6RHPZsmVo2bKlwqeiAoEATZs2xdKlSzFw4EDej//69WusXLkSx44dQ1hYmN6mxfHp4MGD+PTpU7Ec++TJk8z3EyZMULpd9+7dmacKFy9e5GWEV2EikYhZDKVcuXKcc0nIpm8D0qdYlpaWvJdNhuLFnWxkFwBMnDhR6XYlLVZ//vknAMDa2hrz58/nvSzKlNZ4FQcjVjvMV9EOJd27Q/I9VkYXLwJ6iBVEIhh9j5WkXDnk6xirAlaidEGh/HPaYF+oqurIZ9erS5cuaVWvvn79ynyvaiQme2R5Zmam2v3KprsDwJYtW/R6jpc93AJUx8vDw0OneD1+/Bj5+fkApLFX1WHJ7nwL5KFDnC9c65ausQKkCf9lVI1w0LRuKcK+yRk5ciRvncmGqluAdvFiv0eGPeJf1QgWS0tLZnGVyMhIvHz5UpPiFsGOlaoHu+xYXb58Wad26OHhofJ/ze6o1LYdBgQEMHXLx8fHYA8q+MIe1KLq/8J+jf2/1FSZMmWYUUWK6mdJxo6VqgfI7Ne0jdWRI0eYejV8+PBSXa+4xor9Hrbt27cDkE6lnT17Nk8lLFkM3Q7Zi/29fv1a6/0UB/a6Dao6wtmvKapbjx49Yr5X9dDK0tKSWYTvyZMnRfJIl2R8tsOSSG+dn4B0lep//etf2L9/P3777TfMnTsXs2fPxpIlS7Bnzx4sWbJEr4tnWFhYoFmzZujfvz9mz57N9MCXRBEREbh16xYveWy0cfv2beZ7VaNwBQIB83pmZiYeP37Me1lOnTrF3Dz369dP7eq2gHS6wk8//QSxWIzRo0fD09OT93KxUby4Y8dKNn1aEUPE6vTp00ysvLy8lMbq5cuXCA8PByDNsyQbcZCfn4/ExETExcVpfUOtTmmMV3ExYsWqQNXsAYGAeV2QmQmBHmJldOoUBN9jVdCvnzSHpy7Y+UV5yCeryTlLVu8yMzOZdqAJ9qIwslyDirBfU7fYR25uLiZNmgSxWIxRo0bp/RzPHl2krh3Kbgi0iRd7GpC9vb3Kbdmv37p1S6Pj6JMmsdK1brHrSeHFb9g0qVuKSCQSZsoaIM3JyRdD1S2Av3hpUk+rVKnCfM8+72iDHSv2jXdhhWMVERGh0XHYAw/0/ffps24ZglgsRkhICADpwy1VD7jYr4eEhDAdzJq6du0a0r+ngeFz0TF9E4vFTG5hTWIVGhqqcawkEonc6KuRI0dqUeLiw2e9evXqFSIjIwFIHxqyr+E/fPiA+Ph4vV3DG0pxtMO8vDzmez7XOdA3Ptsh+7OwcuXKKo/L/izha8S6vhVHvTI0vXZ+ypiamsLR0RGurq7o0KEDmjZtqtcRGwDg6OiI/fv3Y8mSJRg9ejQ6duxYYp+AZWdnY9euXTAxMVE4pccQZMmgLS0t1eaLcHR0LPI+PrGncHOdZrtixQo8ffoUVapU0ev0chmKF3eaxIr9MOT58+e8l4VregDZiR8A2rdvj+TkZMycORM1atRA/fr14eTkhMqVK8PV1RW7du2SuyDQVWmMV2H9+/eHg4MDrKysUL16dbRv3x4LFizgfdEVwfdYSSwtATWxkrDaoUAP7ZA95T2fh/QARt+nawHyZdcWu17VrFlT5ba61quxY8cyF8Zr165V2D4kEoncgko///yzyn2uWrUK0dHRsLe31zp/oyYMFS92Hu4vX76o3Jb9empqqt4W89OUIevWuHHjmLq1Zs0apXWLvQicurqlyJ07dxAXFwdAOpWfzwf1JbEtsvNbKoqXrPMAAD5//qzymOx6GhMTo3GZ2WR/M5dYNWrUqMj7uNKlHWo6s+zu3bvM6uZt27aVK3dpEBcXxyyUyKVdyP6+nJwcpau6K/Lp0ydERUXht99+kxuNpShNREllqFgBwL1795j3tGnT5h9dr9gj1du1a4eUlBTMmzcP9evXR9OmTdGqVSvUrl0b7u7u2LdvH6/X8IZiyLolw37Yo8/Ba3yLj49nYsWlXcgGoimKFfuzUJPPCn3co+mDPuuVt7c3GjduDHt7e9SrVw9dunTB//3f/+l8naAp3js/Y2JiEBMTw2kFYZnc3FzmfXzhY9W2pKQk7Nu3D3PnzsWYMWMwevRozJ07FwcOHOB1Gr2/vz/S0tIwcOBAtRd3+pCTk8OsFMbl+OxtVI0k0EZsbCyzGljNmjXh4eGh9j3h4eHMVMiNGzcy+ab0heLFXUmKVVxcnFysunXrpnRbdiddVlYWWrdujT179sjd9EkkEkRGRmL27Nno1asXL4mcS2u8CgsKCkJycjLy8vIgFAoRERGBrVu3onXr1pg9ezZycnJ0L2BODgTfYyXhECv2NgKeY4XYWAi+x0pSsyYkHNqhSl+/wvi//5XuTyBAwfDhOu0uJyeHWTnTEPWqRYsW2LZtG8qWLYs7d+6gbdu22LNnD+7evYuQkBAcPnwYnTp1QmBgIIyMjLBy5UqVucnCw8OZHJEbNmwwyDleFq8aKnKzyrDj9f79e42OxX44pm4UWeHX+W7z2tA0VuxttCl/8+bNmbp19+7dInXLz88Pbm5ucnWrR48eGh+HnetYXa44TRiybgHSeG3dupWJV7t27bB37165eHXu3JmJ14oVKxTGi2s9zc/PZxZfAFSP/FZHl7qlaazYN3nqRugUHnWt6d8oWxAKKH2jPgH52PL9f2nfvj1sbGxgY2ODunXrwt3dHZs3b4ZIJIKRkRF++eUXjRZsK27s9S1U5VNUtI2mdVi24CSAUhUjGT7rFXugSVZWFjp27IgDBw7IdUZJJBI8efIECxYswIABA4ot7Zy29NkOFfn69St27NgBQDrSfsiQIRrvo7joEit2GwbkO09VfVbk5+fj/v37zM8l4XqNC33Wq+vXryMlJQV5eXnMw62dO3eiU6dOWLBgAT/3hhyozzKtoaVLl0IgEGDdunWcggZIhxDL3ldSEqZevXoVe/fuZYbwlilTBgKBAImJiUxC6fnz56N58+Y6HScmJgZBQUGoXr06Bg0axEfRNcbOn1O+fHm127O34XvawMGDByGRSABIbzjUdWLn5ubi559/hlgsxqBBgwwSQ4oXd+xYcRntzY4V33mdNIkV+yLot99+w7dv39CtWzf88ssvaNmyJfLy8nD37l385z//QXR0NIKDg+Hr64vz58/rVMbSGi9AejHk4uKCXr16oWXLlqhatSoA6Qf+5cuXcfToUeTm5mLXrl34+PEjjh49qttDKvbfy6Edym3Dczs0PngQgu+xyvf1BXR8+GYyaxYEiYkAgILRoyHRYuViNk3rFXsbbc9Zo0ePhrOzM3bu3IkDBw4ozLnl7e2NWbNmoVWrVkr3k5ubi8mTJ0MsFmPgwIF6yRFemCHjVa9ePTRr1gxPnjzB8+fPsX//foV5INPS0oosbFYSpu0Vx+fhqFGj0KJFC+zcuRMHDx5kFqBh8/b2xsyZM1XWLWW+fPnC5K+ysLDg9SavONriqFGjmLaoKl4zZsxQGq/+/fsziz8sX74cnp6eCv/fW7ZsQeL3c5cuZS78Xk0/D3VthwcOHFA42yE9Pb3I4lOaHOvLly9M7jkLCwsMHjxYo3KWBJr+X/iow927d8fSpUvRpEkTrd5fXAwVq69fvzLXnxYWFgb5nOQbn7FiX8MvX74c3759g7u7OxYvXowWLVogLy8P9+/fx7Jly/Ds2TOEhIRg4sSJcjn3SzpDt8MFCxYwi+CMGDECTk5OGu+juPAZq379+jG5nlevXg0PDw+Fn4Vbt25l4qVoPyWVPuqVs7MzPD094ezszKSNef/+Pa5cuYLAwEDk5uZi3759SE5OxsGDB3kZwKgK752fAJgbZkO9j29hYWHYtWsXjI2NMXDgQHh6esLOzg4AmJv2kJAQrF+/HuvXr2de01Rubi7zFGXSpEnFNi2fnRieSxnYK+KJRCLeypGfn8/kQRIIBJxGWyxfvhxPnz6FjY0NNm3axFtZVKF4cceOFZeVFMuVK6fwvbrKz89nnooLBAK1oy3YN6jfvn1D7969ceLECWb6oJmZGfr06YNOnTqhU6dOePXqFa5du4aLFy+qXAxCndIaL0B6EaBoRF6rVq0waNAgTJ8+Hf3790dycjLOnTuHQ4cOaTSVvgj238uhHUpY8RTw2A6Rnw/j7+1QIhBIOz91YLxmDYy/PwQsqFcPYi1XxWb79u0b872m9Urbc9a3b98QGBiIixcvMgswFBYUFAQrKyvUqVMHtra2CrdZuXIloqOjYWNjo/WK15oydLx+//13DB48GAUFBZgzZw5ev36NsWPHok6dOsjIyMDNmzexdOlSvH//HmXLlmVm1vD5eaItdqw0/TzU9pwlq1uXLl1SWbfKly+vsm4pc+LECaZsQ4YM4TVNU3G2RV3i1a9fP3To0AHBwcF4+fIlPDw8sGTJEri5ucHc3ByxsbHYvXs3du/eLVdHdflc0vTzUNdrraVLl8Lb2xsFBQWYO3cu0w4dHByYdrhs2bIi7VCTvzEwMJDZftCgQXpPAaYPulynqPu/+Pv749u3b5BIJMjIyEBMTAwCAgJw9epVJCcnY/Xq1Wjfvr32hTcwQ13TnTx5ktl+4MCBpbJe8flZwu6E+fbtG3r06AF/f3+5a/iePXuiffv26N69O16/fo2bN2/i77//VjkLpSTRZzssbMOGDczip3Xr1sXKlSs1en9x06VuFY5Vnz594OrqipCQELx69Qq9e/fGv//9b3Ts2BFmZmaIi4vDvn37sG/fPt4+Cw2J72s69qr3bC1btkT//v0xZcoUeHt7IyUlBRcuXIC/v7/eZ0QYJOcnVwKBoLiLALFYjH379gGQ5j0aOXIkKlWqBIFAAIFAgGrVqmHevHlo3bo1srOzdRrpdfToUSQlJcHDw0NuSpG25s2bp/BrwYIFKt9nZmbGfM8l7wk7pQE7T5KugoKCmBED3bp1U5lkF5CuzimbCrl27Vq1Ser5QvHijh0rLqkw2EPe2e/VVVBQEPMEjkus2McWCARYs2aNwuTeVlZWWLZsGfMzexEDbZTWeAFQOxW5efPm2L9/P/Pzli1bdCsk++/l0A4FrHhKeGyHRkFBzChNSbduAIdYKd3X/v0w/n//T7qvihUhPnECsLLSuYyyVXIBzeuVNues9PR09OjRA2vXrkVycjImTpyIu3fvIjU1Fenp6Xjw4AHmzZsHkUiEffv2oXPnzoiNjS2yn/DwcKbDc/Xq1QY7xxs6Xh4eHti0aRPKlCmDgoICbNmyBa1atYKtrS1q166NsWPHIi4uDt26dUP//v2Z93EZaalv7Fhp+nmozTkrPT0dPXv2xLp165CcnIwJEybgzp07SElJQVpaGsLCwpi6tX//fri7uyusW6qwpyXzOeUdKJ622KtXL7l43b59G8nJyUhNTUVYWBjmzp3LxKtLly4K4yUQCODn58eMDH327BlGjhyJmjVromLFimjbti12794NU1NTuZy8utRRTT8Pdb3W8vDwwMaNG5l2+Oeff6J169aws7NDnTp1MH78eMTHx6Nr167o168f8z5N/kb21GS+65ah6HKdou7/UrduXTRp0gROTk5wdXXFhAkTEBQUhPnz5+PJkycYMGBAqRqdZ6hrOva1Z2mc8g7w+1lS+Bp++fLlSq/hlyxZwvxcUmafcqHPdsh2+PBhJj+7ra0t/Pz8YMXDdakh6VK3CsdKIBDgwIEDaNmyJQBpLk9fX1/Uq1cP1apVQ6dOnbBv3z6YmprK5bUvCddrXPB9TadusfGmTZti586dzM/btm3jUkydlIjOT9koK/ZTieISHh4OoVAIa2trdO3aVel2slUlZavJaerVq1e4cOECbGxsiv2DStOps5oOieZKk8VV2NO3PT09DRpDihd3mk5DY2/D5weFpotCsY/doEEDlasF9+jRg7moevDggQ6lLL3x4qpr165Mvpxnz54hKSlJ+52x/14uU/7Z8eSxHRqxFzrSYSSrUUAATKZPh0AigaRCBeSdOwcJT1P8NK1XWVlZzPfanLMWLFiAR48eAZCOGNiyZQtatmwJc3NzmJqaokmTJvj9998REBAAQJqMvvAiK+zV3bt3745Ro0ZpXA5tGTpeADB+/HjcuXMHw4cPL/IgoWHDhli7di1Onz4tl1tY0xGN+mDoz8OFCxcydWv9+vUK69ayZcuYzoD4+HhMmjSJ8/6jo6OZ/Tds2BCurq4al1EVQ9etRYsWycVr8+bNcvFydHTEsmXLmE45VfGqVKkSrly5gnXr1qF58+ZyU9NMTU0xaNAgBAcHoykrTYcu+Xk1nabJx7XWuHHjcOvWLQwbNkxhO1yzZg1OnTol1w65/o0xMTF4/Pgxs6927dppVcbipun/Rdc6LBAI8OuvvzIph+bMmaN2oZGSwhCxevbsGcLDwwFIr1fbtm2rYSlLBj5jxf65fv36qFevntL9eHh4MNfwsnNlaWCIunXs2DHMmTMHEokE1tbWOHnyJC+DtQyN71jZ2dnhwoULWLVqFZo1a1bks3DAgAG4efMmb5+FhmTo8zsAuLu7o0GDBgCAFy9eMGtf6Itepr1r6ub3VW0rV65cvAXB/1bjysrKUnnBLBaLAUCr1VbFYjG2b98OiUSC8ePH8zYaUNmUwLy8PJWjrMqVK4fKlSsjJSWlSGJfRdhJe/laoCktLQ0XLlwAIL2hY49uUeT06dPMojRdunTB8ePHFW7H/v9cvHiRSVHQt29fuRXbNEHx4q6kxOrixYsAuMWq8LHVlcPc3ByVKlVCUlKSzqsvl9Z4aaJJkyZ48eIFACAxMZHJ/6KxcuUgqVwZgpQUCDjEir3IEZcFkjhJS4PR93YosbVFgZaxMjp2DCY//wxBQQEkVlbSjk8XF37KCGm9qlSpElJTU/Verz5//oyTJ08CkI7iUbXSdp8+fdC5c2fcvn0boaGhePr0KXOx+NdffzGLILq7uzNTrgpTds7q06ePTud4WbzY+QuV4asdOjk5Yc+ePZBIJEhJScHXr19RsWJFuU7OqKgoANKpRqpu6AxF01ixE+IXV91SRV8LHckYsm4VjtdPP/2kdFt2vMLCwhAdHa0wp1vZsmUxefJkTJ48GVlZWUhJSYGxsTGqVq3KTJG7ceMGs70uORp1qVtc1xxQxMnJCbt372baYUZGBmxtbeXa4ZMnTwBo1g7ZI4qLe9CDLlQtBqIIX/+Xvn37Ijw8HBkZGbh69WqpWHCFvYARlzrMjifXWLFHExvyISHf+KxX7HOluoWmzM3NYWdnh+TkZF4XM9Y3fbfDwMBATJ8+HQUFBShfvjxOnjwJZ2dn7QpbzHSJlbL6U7ZsWfz000/46aefkJWVhdTUVBgbG6NKlSrMZ+HevXuZ7bmsnF4SFNf53dHREa9evQIAfPjwQa8zvXTu/Fy6dKnC32/btk3tSE6xWIykpCR8/foVAHRePIgPsiTJYrGY05NF9nDf4OBguWmdbAsWLGBGPAUGBiIhIQGtW7fmfVSBtpo0acJc5L179w61atVSui17FT2+ko8HBAQwsfTx8VFbd9jD93/55RdOx5g3bx7z/fPnz7W+MQYoXprQJFayhw8AeHu6yI7V8OHDOY0wZ98kyxY9U0W2jaJpNZoqjfHSBJ/pTSRNmkg7PzMygHfvABWxErDaIV8jKo0DApjp9Pk+PoAWsTI6cQImEyZAkJ//v47PNm14KR9bkyZNcOvWLWRkZOD9+/cqO1J0qVcvX75k2oOLi4va/3erVq2Y1aOfP3/OtD32OYs9LU0VdoqXmJgYnc/x2sSLjwtcgUAAe3v7Ihd/z549Y27OWrRoUSJmywDFU7datmypdd1SJi8vj5n2aGJighEjRmhUPq4MVbc0jZeLi4tcvNQtaGFhYYE6deoU+T17BVxdR6E5OjoiNTWVU6xkD9Vk79MVn+0wLy+PWTBKn3XLEOrVq8fksmPXT2Vk/5dy5cqhbt26Wh+3YsWKzPdv377Vej+GpO9Y5eXlMQ8GTUxMMHz4cN0KXIz4jBX7XktZnmM2Pq/hDUWfdevUqVOYMmUK8vPzmY5PbRYPLCnq1q3LxIr9OaHMy5cvAXBvhxYWFgqvN+/du8d830YP1/X6UFznd0OmvtR52ntMTIzcl0xsbGyR1wp/vXz5kun4tLW1lcuhU1xkJ0lnZ2ccP36c05dMbm4uvnz5ovBLNlI0KSkJZ86cQbly5TB69Gh8+/atyJeMWCwu8jt9cXNzY76XjcRVRCKR4NatWwCkjd2Fp9FJ7NEWOi2CYiAUL+7YsZLFQhF9xYo92oJrrNq3b88kcX79+rXKbT9//szcCKl7wsxFaYyXJmQjkAGgWrVqOu2rgBUrIxXtEBIJjL7HSmJhwduoSiNWOyzQIlZGgYEwGTdOvuNTT1MhNTlnyTpALCwsmLxGXLETpHPJF8TeprgW/VOkU6dOzPfq2qGss0ebeGmCndetJN3kahKrkly3Lly4gPT0dABAr1699DbywFB1S5d4mZhoNzZCKBTi8uXLAAB7e3u4u7trtR8ZdqxkdUeRwnVLnyOUZOk6AGDYsGGc3nPx4kW5ulUSZrppy8TEhJmy//btW7nRyYW9e/eO6ahs166dTp1LHz9+ZL4vLQv6mJiYMA8ANIlV27ZtOcXq0qVLTL3q0aMH1avv2rVrx1zDq8v5/OXLFyaGul6TGpK+2uHp06cxadIkuY7P0tJxp4y+26Einz59wpUrVwBIZzazr8FLsuI6v7P7EKtWrar1frjQufPTzs5O7kvGxsamyGvsr0qVKqFatWpo2rQphg0bhtWrV6tNimoIsjKo+mcrI5tOrOhL9gQ9PT0d+fn5yMnJwZw5c+Dr61vkS+avv/5ifsfOqaAPgwcPZr6XLfikyNWrV5mK3qdPH14WWXnw4AGePn0KQDrygMsIYF9fX4Udx4W/2Ceb58+fM793cHDQqcwUL+4GDRrEfM+eAlAYO1a9e/cutlgBgLW1NXr06AFAOuw/NDRU6bYnT56ERCIBAJ1v9IDSGS+ubt68yTwlbNiwoc4fcAWsdmisoh0Krl6F4HusCvr0kV8sSUuCBw9g9D1WBS4ukGgYK7mOz/LlkXf2rN46PgHpCrAyymYoALrXq9q1azP5j0JCQtR2urA7NNijyMaMGYOsrCy1X+xzVkxMDPN7Lot0qcI1XteuXWPi1atXL14XHmN7+/Ytdu3aBUB6fVWSRo4ZKlbsuhUaGqpR3eIyIoH9UJHPXMeFldR4sUdsajuCY9myZcwD+0mTJun8QGPAgAHM9wcOHFC63bVr15jr9p49e+q1He7evRuA9H7Bx8eH0/vYDxX1vZKtIbD/L6rqMPs19ns0lZ+fjzNnzjA/qxuVXJJwrcPs17jG6kdY6IiNr1hZWVnBw8MDgDTdgKp8/KdPn2auoS0B7AAAIABJREFU4dkPW0oDvtth4Y7PwMDAUt/xKcNO4cVe16Aw9mu6pP1avnw581k4ceLEEvVwXx19nrMUuX37NjPlvUGDBtqnQ+NI587PrVu3yn3J/Prrr0VeY3/997//xcaNG7FkyRIMGTKkxKwcJpuaLhQKOQ33/VE4OjoyjTwkJATbt28vso1QKMTcuXMBAEZGRgpXkT906BBMTU1hamqqMr8UmyYL95QUFC/uHB0dmVHdoaGhSmMlm2avLFaHDx+GmZkZzMzMVOZ6Y9PlZnbx4sXMMPw5c+Ywo9TZ4uPjmdQfAoEAkydP1ugYipTGeIWGhqrNDfPkyROMHz+e+XnGjBmc96+MxNER+d/boVFICIwUxApCIUy+t0OJkRHyFcTK6NAhlDM1RTlTU5hwbIfGOix0ZHTqlLTjUyyWdnyeOweJnlOgFK5XO3bsKLKNUChk6pKRkZFc6guZw4cPM1N8FOXFtrW1RceOHQEAycnJ+H/fV69XZPPmzUwOSwcHBzRr1kzzP0xPGjduDC8vLwBAWFiY3GqUMlzi5efnh/Lly6N8+fJKzw8SiUQub1JhiYmJGDJkCLKzswEAa9asKTHXTIC0bslixbVuzZ8/v8g2fn5+sLS0hKWlpcJY2draokOHDgCkdeu3335TWqYtW7bI1S11U94/fvyIa9euAQCqVKnCPPzSB0PVLb7jlZiYyMxiUrYP2QO7xo0bY/bs2Uq35apwrGQPANiEQiEWLVoEQBor2XUXm7+/P6ytrWFtbY2pU6cqPBaXdjh06FCN2+HHjx9x/fp1ANK65enpqfY9xSkgIAA2NjawsbHBtGnTFG4zYsQI5uHl9u3bmQV32MLDw5nrl2rVqinsKL5x44baaah5eXmYP38+s139+vXRvn17jf4mfQkICEDFihVRsWJFTJ8+XeE2Pj4+zM38jh07lMZKdt6sWrUqp5H9Hz9+ZPLr2tvbo3v37tr+GQYREBDA5M5VFStN6pWqWM2fP5+5hl+4cKHCa/g3b95gxYoVAKTX8BMnTtT8D9MTQ7ZDADhz5gyzyKSs47O0LJ515MgRZnCdsnsLPtvhhw8fVH4Wbt26lekYbNSoES/3O3wxZDt88OCB2lzH0dHRctcvU6ZM4fy3aIv3BY8cHR0hEAhKTC4qTbVq1Qo2Njb49OkT9u/fj2XLlqn8WzIzMzWafuHk5KR0sRkZ2TQab29vzlNq+LB69WoEBwcjLS0Nc+fORUREBIYNGwZra2tERkZi3bp1iI+PBwDMmjULLVq00PmY2dnZTL4aMzMzg/69uqJ4cbdmzRrcv38faWlpmDdvHiIjIzFs2DBYWVkhKipKLlYzZ84sEbFq3bo1Zs+ejU2bNiEiIgIdOnTAnDlz4OzsDLFYjLt372LTpk3MdJlFixbxNhqhtMUrKCgIq1evRteuXdGtWzc4OTkx+bnevXuHy5f/P3v3HdfU9f8P/BVAlK2CE6U4qigoqKho3YggLtzKdNuq2FpH+62trXUg4h61DhQtirYWB25FWkEBRVluBbSKylbAIBDg90c+Ob8EshPA4Pv5ePB4hOTm3sObc25u3veMCzh69Cibx9HFxQUzZsxQucwAwPP3h9aNG+BkZ6PeokUoS0hA2aRJgIkJOImJ0NmwAZz/xaps4UJUqCFWKCqC1v9iVaGnh3IFYqV15gx0vL35iU9tbfDWrQOMjMARmg6gCl1dVPxvJURVrFu3jtWrxYsXIzExERMnToSJiQmSkpKwceNGVq8WLFigdL1avXo1nJycUFJSgq1bt+LOnTvw8vKClZUVtLS0kJKSgpCQEDY8lsPhYN26dTU65488/Pz8EB0djZycHCxZsoTFS9AON2/ezOI1f/58pXtKl5WVwcbGBoMHD8bo0aNhZWUFAwMDZGZmIiIiAkFBQWwl9fnz50vtbVZYWIiTJ0+KPCdIagFAdHR0lfe4ubmpPIxUULcEsUpKShKJ1aZNm0TqlrKxWr16NYYNG8bq1u3bt+Ht7Y2OHTuyunX06FGRuuXn5yezbgUHB7N53zw9Pat97reaqlurVq2Cs7MzSkpKsG3bNtYWBfFKTU1FSEgILl68CIAfr7Vr14qNV2BgIA4dOoTJkyejb9++MDc3x4cPH/Dw4UMcOXKE1a3mzZsjODhYbd8D1qxZw2K1dOlSJCYmYsKECTA2NkZycjI2b96MZ8+eAQDmzZunUjvs2rUrBg0ahFGjRqFTp07Q19dHVlYWIiIicPDgQZF2KO/UE4cPH2Z1y93dvVrrVmpqKmJiYkSey8zMZI9PnTolMnemgYGBUj129PX1sWHDBnh5eaG4uBijR4/GwoULWU/8yMhIbNu2DcXFxdDS0kJAQIDYxV1jY2Oxfv16ODg4YOjQobCxsYGZmRl0dHSQnZ2NO3fuICQkBKmpqey4O3bsEFldWVniYiW8yvDp06dFFrkyNDRUqieYvr4+AgIC4OPjg+LiYowZM0ZqrNavXy/XQrghISGsXk2dOrXO1KuAgAB4e3uzWPn6+orEavv27TLrFcAfvTR//nzs2LEDSUlJGDJkCPvs4fF4iI6Oxvbt25GbmwuAv86ButZl0LR2eO7cOcyaNQs8Hg/a2tpYtWoVDA0NRYYiV6arq4v27dsrXObKUlNTq4yuE47V6dOnq8RK2Xa4fv16TJs2DcXFxXBzc5Nat/z9/SXWraCgIAQHB2PixIlwcHBAy5YtUVxcjEePHuHYsWPsf9+sWTMEBQWp7bNQ09pheHg4Nm3ahAEDBmDQoEHo1KkTK9+LFy9w6dIlHD9+nH03dHJyqpaFJitTe/JT2p3lmlZYWCgy0bHgcUlJicgdIF1dXTRo0IA9njlzJvsS+NNPP8Hd3R02NjZsDqTMzEwkJibi6tWrsLe314gVB+XRpk0bnDp1CpMnT8bLly9x8OBBsV3D586dCz8/P7UcMzQ0lC0s5ebm9lFMfSAvipf8LC0tcfLkSUyZMqXGYnXixAmVY7V27VrweDzs3LkTKSkp8PX1rbINh8PBsmXLpPZwU5QmxovH4+Hy5cu4fPmyxG04HA5mzZoFf39/9V2ot2mD0lOnUG/yZHBevoT2wYMivTIFyubORZmaYqUVGgrO/2JV7uYGKBArrZMnwfnfHWNOWRnqSbjzKqzCwgIl/5uAXRWWlpY4ceIEpk6dipcvX+LQoUMivX0F5syZw3pDKMPe3h4hISGYO3cusrOzERkZKTKkVpihoSE2bNjwUcz5XZmlpSVCQ0Ph4eGBly9f4o8//hAZviowe/ZsrFmzRqVjlZeXIzw8nPU+rMzAwADLly8Xew4SlpOTI7FnGwCx//P+/furnPwU1C13d3epdUvVWAnq1pw5c5CTk4OoqChERUWJ3VaRuiW8YnJNDEuuqbplb2+PI0eOYO7cuXLFKyAgQGq8MjIysG3bNmzbtk3s6w4ODti9e7dKCx9UZmlpiePHj8PLywsvX75EcHCwyP9LYNasWVi9erVKxyovL8fVq1dZT83KDAwM8MMPPyjUk6cmhybHxMRI7M0DACtWrBD5vXXr1koPV3R1dcX27duxZMkSFBYWiv3M0NPTw4YNG+Dq6ipxPxUVFYiOjhZ7Y0ZYx44dsWPHDtjb2ytV3spiYmKknk8rX9O1bt1a6WGwrq6u2Lp1K5YtW4b379/Dz8+vyrWbnp4e1q9fLzVWwkJCQtjj6l7lPSYmRmqdFxcrVerVtm3bsHTpUhQWFkqMVUBAgMxYrVy5EjweD7t370ZqaqrYHvQcDgfffvstfvjhB6XKK46mtcMzZ86wnoxlZWX45ptvZB63devWIjdWlRUbGyu1HVbOK6mzHa5btw7r1q0T2UbedpiZmVll1LOw3r17Y8eOHWIXBVSWJrZDHo8n9TMV4LfBadOmYfXq1TWy6Jjak58fk++++w5ZWVlVnj99+jROnz7Nfh84cKDISapXr15YsGAB9uzZw7rEa2trQ19fHx8+fBCZN6muzIUh0KNHD9y5cwd79uzBqVOnkJKSgvfv36NZs2bo27cvZsyYgQEDBqjteMIJneqcY6u6ULzk16NHD9y+fZvFKjU1tUqs1DkhtDpixeFwEBAQgIkTJ+LAgQO4du0a3rx5Aw6HA3NzcwwcOBBz586tlvmnNCleXl5eaN68OeLi4pCcnIzMzEzk5uaCx+OhYcOGaNeuHfr27Qtvb2906NBBbWUWqOjRAyV37kB7zx5onToFTkoK8P490KwZyvv2RdmMGahQYzsUGfKuYe2we/fuuHXrFvbu3YvTp0+L1Ks+ffpg+vTpaqlXLi4uSEhIwOHDh3Hp0iXcu3cPeXl5qKiogImJCTp16oTBgwfDy8ur2ic3V0X37t0RGxuLffv2ISwsDCkpKeByuSxe06ZNU3meMB0dHezevRuRkZGIj4/HmzdvkJ+fj4YNG8LS0hIuLi7w9PT86Bdj6N69O27evIl9+/aJrVvTpk1TS91ydnZGQkICjhw5IrZuWVlZYfDgwfD29pZr7qjIyEi2KMYXX3yBdu3aqVxGedRE3QL48YqPj8eRI0dw+fJlifESnMclmTJlCnR1dXH9+nWkpqYiOzubrYjes2dPjB07FiNGjFC5vOJ0794d0dHRCAwMRFhYGFJTU1msHBwc4OPjo5Z2+PvvvyMqKkpsO3R2doaHh4dC7TAqKor1WqzJulVT3N3d0adPH+zbtw/h4eFsiKO5uTkcHR0xc+ZMqYnwefPmoVu3brh+/Tri4uLw5s0bZGdno6ioCIaGhjA3N4etrS1GjBiBYcOGKb0Q18dAEKvAwECxsZoxY4bcNw0EbRAA+vbtq9abDR+DyvXq1atXAPjDtuWpVwKCnuzjxo3DoUOHcP36dWRkZIDD4aBly5bo168fZs6cqbYen7VF1Xb4KZk6dSocHBwQGBiIq1evisRqyJAhcrXDiRMnol69eoiOjkZaWhpycnLA4XDQtGlT9OjRA2PGjMHw4cNr4s+pVqq2Qw8PDzRv3hy3b9/GvXv3kJWVhby8PPB4PJiYmKBt27ZwcHCAu7s7PlfD6DZ5cSoEs/zWQfPnzxeb/KyscvJTIC8vDxcvXkRiYiLevHmDoqIiNGjQAE2bNoWVlRV69uyJzp07qz1Lre5h76WlpdDV1UVubq5cQyk+dVwuF40bN0ZBQYFGTVBcGwSxys/Pp1jJwOVyYWpqSrGSkyBe1A5lE7TDt2/fUqzkwOVy0aRJE+Tm5lK8ZBAkmPLy8ihWMnC5XDRt2pTqlZwEdSs7O5viJQOXy0WLFi2QmZlJsZKBy+XC3Nwcb968oVjJgcvlonXr1sjIyKB4ycDlctGqVStqh3IStMXXr19TvGTgcrmwsLCgdigHQTssKSlRKlbVegvt0aNHiI2NRVpaGvLz81FSUgJpuVYOh4Pt27er7fiSuiLLq1GjRpgyZYrcqzmqi6w5QQkhhBBCCCGEEEIIIbJVS/KTy+Vix44duH37dnXsnhBCCCGEEEIIIYQQQmRSe/KzoqICGzduxN27dwHwJ1A3MzNjKzFaWVmhsLAQr169YgsQtWzZUmMWbiGEEEIIIYQQQgghhGgGtSc/Y2NjWeJz1KhRbOXPpUuXAuCvvAbwe4devHgRx48fx/v37zF//ny0b99e3cUhhBBCCCGEEEIIIYR8orTUvcPr168DACwtLeHp6QktLS1wOJwq2+nr62Ps2LH4/vvvUVBQgA0bNqCwsFDdxSGEEEIIIYQQQgghhHyi1J78TE1NBQAMHTpUru27dOmCgQMHIi8vDxcuXFB3cQghhBBCCCGEEEIIIZ8otSc/8/PzAQAtWrT4/wfR+v+H4fF4Vd7Tq1cvAEBcXJy6i0MIIYQQQgghhBBCCPlEqT35KVjEyNDQkD3XoEED9liQHBXWqFEjAEBWVpa6i0MIIYQQQgghhBBCCPlEqT35aWRkBAAoKipizxkbG7Pen69evarynry8PADAhw8f1F0cQgghhBBCCCGEEELIJ0rtyU9zc3MAwOvXr9lz9erVY8Pgb926VeU90dHRAAATExN1F4cQQgghhBBCCCGEEPKJUnvys0OHDgCAhw8fijzfs2dPAMClS5dw5coVfPjwAW/fvsXx48cRGRkJALC2tlZ3cQghhBBCCCGEEEIIIZ8oHXXvsFu3bggNDcXt27fB4/Ggo8M/xIgRI3Dp0iVwuVzs3bsXe/fuFS2Ijg5GjRql7uIQQgghhBBCCCGEEEI+UdXS89PHxwdubm549+4de97Y2BhLly5lc4IK09XVxYIFC2BhYaHu4hBCCCGEEEIIIYQQQj5Rau/5CQCurq5in+/cuTO2bt2K6Oho/PfffygvL0fLli3Rt29fNGzYsDqKQgghhBBCCCGEEEII+URVS/JTGgMDAwwdOrSmD0sIIYQQQgghhBBCCPnEqH3YOyGEEEIIIYQQQgghhHwMKPlJCCGEEEIIIYQQQgipk6p92HtxcTFSUlKkbqOrq4v27dtXd1EIIYQQQgghhBBCCCGfEJWTnykpKThx4gQAoF+/fnBwcBB5PTMzEytXrpS6Dw6Hg7Vr16Jt27aqFocQQgghhBBCCCGEEEIAqGHY+19//YVbt27h+fPn6Natm1L7qKioQEhIiKpFIYQQQgghhBBCCCGEEEalnp+5ubmIj48HAEycOBH169eXuv3AgQOrPPf+/XvExcUhOTkZ2dnZMDMzU6VIhBBCCCGEEEIIIYQQAkDF5OfNmzcBAI0aNUK/fv1kbj9v3jyxz3/zzTd4/fo1YmJiMHLkSFWKRAghhBBCCCGEEEIIIQBUHPb++PFjAICdnR20tJTfVe/evQEAT58+VaU4hBBCCCGEEEIIIYQQwqiU/Hz+/DkAoHPnzioVQrDQkWB/hBBCCCGEEEIIIYQQoiqVkp9v374FAJiamqpUCMH78/PzVdoPIYQQQgghhBBCCCGECKg052dRUREAwMDAQOI2pqam+Prrr6Xup169eiL7I4QQQgghhBBCCCGEEFWplPysX78+uFwuPnz4IHEbfX199O3bV+p+BElPXV1dVYpDCCGEEEIIIYQQQgghjErJT0NDQ3C5XOTk5KhUiNzcXACAkZGRSvsh0pWWlqK0tLS2i/HRE8SIYiUbxUp+FCvFULzkR7FSDMVLfhQr+VGsFEPxkh/FSn4UK8VQvORHsVIMxUt+FCv5qRojlZKfLVq0QGZmJh4+fIgvvvhC6f08ePAAANC8eXNVikNkaNasWW0XQWNoa2ujcePGtV0MjaCtra3yvL+fCoqVYqgdyk9bWxtNmjSp7WJoDG1tbfpMlJO2tjaaNm1a28XQCFSvFKOtrY0WLVrUdjE0gra2NszNzWu7GBpBW1sbrVu3ru1iaAxtbW20atWqtouhEagdKkZbWxsWFha1XQyNQO2wZqiU/OzcuTMSExMRExMDLy8vpYatl5SUIDo6mu2PVJ/U1FTo6+vXdjE+elwuF23btsXLly/ZfLREPC6XizZt2uC///6jWMnA5XLRrl07vHjxgmIlB2qH8qN2qBhBW6R4ySaIVUpKCsVKBi6XCysrK6SmplKs5MDlctGxY0ekpaVRvGTgcrno0KEDtUM5CNrh48ePKVZy4HK5sLa2xpMnTyheMnC5XHTu3Bn379+Hjo5KKZRPQlFREWxtbfH06VOqWzJwuVx06tQJd+/epbolQ1FREbp166b0+1WKbs+ePRESEoL8/Hz8/fffmDp1qsL7OH78OAoKCsDhcNCrVy9VikNk0NfXp+SnAvT19elkLSeKlfwoVoqheMmPYqUYipf8KFbyo1gphuIlP4qV/ChWiqF4yU9PT49ipQCqW/KjulX9tFR5s7m5OXr27AkAOHnyJC5cuKDQ+8+fP49Tp04BAHr06EHdyAkhhBBCCCGEEEIIIWqjcr9aHx8fPHjwAIWFhThw4ABu376N0aNHw9raGlpaVXOr5eXluHv3LsLCwpCUlASAv3CSj4+PqkUhhBBCCCGEEEIIIYQQRuXkZ5MmTfD1118jICAAJSUlSEpKQlJSEurXrw9LS0sYGxujQYMG+PDhA/Lz8/Hs2TMUFxez9+vq6uLrr7+myfQJIYQQQgghhBBCCCFqpZYZVbt27YpVq1Zh06ZNyMjIAAAUFxfj0aNHUt/XrFkzLFq0CG3atFFHMQghhBBCCCGEEEIIIYRR23JSlpaW2LJlC/755x9ERETg6dOnKC8vr7KdlpYW2rdvjyFDhmDAgAHQ1tZWVxEIIYQQQgghhBBCCCGEUVvyE+AnNocMGYIhQ4bgw4cP+O+//1BQUICioiLo6enByMgIFhYWaNCggToPSwghhBBCCCGEEEIIIVWoNfkprEGDBujQoUN17Z4QQgghhBBCCCGEEEKkqrocOyGEEEIIIYQQQgghhNQBlPwkhBBCCCGEEEIIIYTUSZT8JIQQQgghhBBCCCGE1EmU/CSEEEIIIYQQQgghhNRJlPwkhBBCCCGEEEIIIYTUSZT8JIQQQgghhBBCCCGE1EmU/CSEEEIIIYQQQgghhNRJlPwkhBBCCCGEEEIIIYTUSZT8JIQQQgghhBBCCCGE1EmU/CSEEEIIIYQQQgghhNRJlPwkhBBCCCGEEEIIIYTUSZT8JIQQQgghhBBCCCGE1EmU/CSEEEIIIYQQQgghhNRJlPwkhBBCCCGEEEIIIYTUSZT8JIQQQgghhBBCCCGE1Ek6tV0A8vEpKChAYGAgTp8+jdTUVHC5XDRr1gx9+vSBj48PvvjiC7Ucp7i4GEePHsXp06eRlJSEvLw8GBoawtLSEiNGjMCMGTNgamoqdR8xMTG4efMm4uPj8fjxY+Tk5CA3NxccDgeNGzeGtbU1XF1dMXnyZBgYGKil3JUVFBRg3759VeLVt29feHt7o1+/fmo5TnFxMUJCQhAWFobExEQWrzZt2sgdr5KSEty/fx937txBfHw8EhIScO/ePZSWlgIAdu3aBU9PT7WUVxxB3QoLC2Oxatq0KYuVuutWWFhYlbrl6uqKmTNnonHjxnLt6/Hjxzh48CCioqKQlpaG9+/fQ19fH61bt0bv3r3h5eWF7t27q6XclWlSW5SktLQUgwYNQnJyMnsuOTkZn332mVrKLqBJ7TA3NxeXL19GVFQUEhMT8ezZMxQUFMDQ0BCfffYZvvjiC/j4+KBz585qKXNlmtIODx8+jHnz5il83DNnzqB///6qFF2EpsRLnOvXr+P48eO4fv063rx5g+LiYjRp0gQWFhbo27cvRo0aBVtbW5XKXVBQgKSkJCQkJCAhIQGJiYlIS0tDRUUFAODOnTuwsLBQ6RiVPXv2DPv370d4eDjS09MBAObm5nB0dMT06dPRpk0bufbz8OFDBAUFISoqCunp6SgtLUXTpk1hb2+PqVOnYvDgwWotNyA+XqmpqSxe8fHx1RavK1euiMRr6NChMuN15MgR+Pr6KnzMU6dOqXzeFcRKcL1SOVYJCQnVEqvAwECxsZoxY4bMujV//nyEhITIdSxXV1cEBwerXGaBmmyLGRkZIsdJSEhAZmYmAKB169aIj4+Xaz8lJSV48OCByL4ePHjArku3b9+OqVOnqqXMwgoLC5GUlMTKnpSUJBKrW7duqS1WmZmZ7G8T/AjHKi4uTq79LFy4EMeOHZNrWxcXFxw8eFDpMgsTxEr4bxCOVVxcnFrrlfD/pHK9un37tkr7Ly0txbBhw3Dv3j32nDrLD/DjlZycjKSkJPbz7NkzFq/o6Gi0bt1a5eNUVFQgISEBkZGRiIuLw+PHj5GVlQUAaNy4MWxsbODi4oIxY8agQYMGCu07JiYGp06dQkxMDDIyMlBcXAwzMzO0atUKDg4OGD58OGxsbFT+GwoLC1mdEnfOun37drXULXHnrDt37si1n7y8PISHh+PGjRtISkrC8+fPUVhYCAMDA1hYWKBPnz7w9PREp06d1FJugcLCQty9e5fVqeTkZJF6df36dbXUq9zcXPz7779ITk7G3bt3kZGRgdzcXPb918LCAvb29pgwYQK6du0q1z4rKipw8uRJnDhxAg8ePEBeXh4aNWqETp06wc3NDWPHjgWHw1G57PLgVAgiRuqs0tJS6Orq4s2bN9DX15e6bUJCAjw9PfHff/9J3Gbu3LlYv369SpX0wYMH8PT0xJMnTyRu06RJEwQGBmLQoEESt7G1tUVaWprM45mbm2P//v3o06ePzG25XC6aN2+O3Nxc1KtXT+q2CQkJ8PDwkBqvL7/8Ui3x8vDwkBmv/fv3S43X999/j507d0p8XdHkpyDBlJ2dLVesvLy8ZNYtf39/lWPl5eUlM1b79u2TGisACAgIwLp168Dj8SRuw+FwMHPmTKxfvx7a2toSt+NyuWjRogVycnJkxgrQvLYoyZo1a+Dv7y/ynDzJz7raDoOCgrBo0SKpdQoAtLS0MG/ePKxZswZaWtIHadTVdqhM8lNbWxv37t1DixYtJG4jaIt1LV7CcnNz4evrizNnzkjdzt3dHbt27ZL4uiBWr1+/lhirwYMHi9zcqEzdyc9jx45h6dKl4HK5Yl/X19dHQEAAJk+eLHEfFRUV8PPzw+bNmyHtMnjcuHHYsWMHdHV1ZZaLy+XCwsICb968kVqvKt8Mqkzdyc+jR4/KFa8pU6aIfV2Z5Ke2tjYSExNltsPWrVsjIyNDYrwGDhwoNVbqTn4ePXoUS5YskRqrDRs2SIwVUD3JTy6Xi1atWklth0DNtcX8/Hy0bdtW4uuKJD+XL1+O3bt3S3xd0eSnoB2+fPlSaqwcHR1x9+5dia+rK/mZn5+Pzz//XOLrtZ385HK5aNOmDdLT0yXGa8iQIVJjpa7kYX5+Ptq3by/xdXUkP/39/bFx40aR5+QtP5fLhaWlJdLS0qTWLWdnZ5HkamXqSn46ODjg5cuXMreztLTEb7/9JleiKi8vD0uXLsWFCxekbjdx4kRs3rxZ6jZcLhcdOnTAq1evpF4/SKtb6kp+5ufno127dhJflzcPaBlpAAAgAElEQVT5+ccff2DZsmVyXcPPnTsXv/zyi8xreIAfq88++wwpKSkSYzV8+HCp9Updyc/Q0FB88803MrfjcDiYPHky1qxZI7U9vH37FrNnz0ZsbKzEbXr37o29e/eiYcOGMo/L5XJhZWWFkpISub5PV0Y9Pwnz/PlzjB8/nt018vLywrhx42BiYoKkpCRs2bIFz549w+7du6Gnp4dff/1VqeO8ePECo0aNYndbhgwZgmnTpsHS0hKFhYW4evUqdu/ejaysLEydOhXnzp1Dt27dxO5LT08PAwYMgL29PTp06ICmTZvCzMwMJSUlePr0KU6cOIGLFy8iPT0dY8eOxbVr19ChQwflAlTJ8+fPMW7cOJF4jR8/XiReaWlp+P3339GgQQOsWrVKqeO8ePECI0eOZPFydHSsEq/ff/8dWVlZmDJlCs6fPy8xXsJf8nR1dWFtbY2SkhKpJ1N1eP78OSZMmMBi5enpiXHjxqFhw4ZITEzE1q1bWd1q0KCBSnVr9OjRInXLx8eHxSoiIoLVLXd3d5w9e1ZirPbu3YvVq1cD4H+Rc3d3h7OzM1q2bInMzExcu3YNgYGBKC4uxr59+6Cnp8e2V5UmtkVxEhMTsWnTJnA4HJiamiI7O1upckqjae0wMzMTPB4PWlpaGDhwIIYMGQJbW1s0btwYb9++RXh4OPbu3YvCwkLs2LEDHz58kHmBKS9Na4cjRoxAdHS0zOOdP3+elXXo0KFSEy6K0LR4CWRmZmLMmDG4f/8+AKBfv36YMGECOnbsiPr16+PVq1dISUnB+fPn5bool0X4c8XY2BhdunTBkydP2N+jThcvXoSvry/Ky8thYGCABQsWoF+/fuBwOIiMjMSOHTvw/v17LFy4EA0bNoSzs7PY/axZswZbtmwBADRs2BBz585Fv379oKenh9TUVOzfvx8xMTEIDQ1FeXk59u3bp7a/oXK8unbtiidPniAjI0NtxxCoHC9fX1+ReG3fvp3Fq1GjRmLjNWLECLnO+xcuXGCfgY6OjmpphzUdqwULFqC8vByGhoZYsGAB+vfvDw6Hg2vXrrFY+fr6SoxVZVFRUVJfNzY2VlfxAdRcW6x8w6B58+awtbXFxYsXVdqvrq4uOnXqhNLSUnb+qi6VY2VjY4OnT5/WSKy6du2KS5cuqbTff/75R+rrRkZGKu1fmKbXK4Hk5GRs27atWq9Jgarxsra2RkpKitrj9fr1awBAs2bN4OLigl69eqFVq1bQ0dHBkydPEBwcjLi4ODx79gxTp05FWFiY1JsWguvXR48eAeAnV93c3PD555+jfv36eP36NdLS0nD58mW1XDsAmle3hK/h+/fvj0GDBqFLly5o1KgR3r17h4iICOzfvx/v37/Hrl278OHDB6xfv17tf4OgXj19+pRdo6pT69at0atXL9jY2KBFixYwMzODvr4+cnJyEBcXh8OHDyM7OxtHjx5FeXk5NmzYIHY/paWlmDFjBrvB4+DgAB8fH7Rq1QovX77EwYMHERMTg9jYWMyYMQN//vkndHSqNz1JPT8/AfL2/PT09MTp06cBAOvXr8eXX34p8npubi4cHR2RkpICLS0tREVFKdXl3cfHBydOnADAv0Pu5+dXZZt79+5h2LBhKCgogJ2dHf755x+xJ1oejyezkWzZsgUrVqwAAIwdO1bmnVB5e5x5eHiweAUEBIiN15AhQ1i8rl+/rlS8vL29ReK1bt26Ktvcu3cPTk5OLF7//vuv2HidOXMGmZmZ6N69O6ytrVGvXj2sXbuW/Q+qq+enp6cnwsLCAPDr1ty5c0Vez83NxdChQ1msIiMjla5bJ0+eBMCP1dq1a6tsc+/ePTg7O6OgoAC2trZi6xaPx0OHDh2Qk5MDADh+/DicnJyq7CshIQFOTk4oKSlhFxuShqUq0vNTE9tiZaWlpRg4cCDu3r2LOXPm4P79++yLoDp7fmpaO9y+fTvS09Ph6+sLc3Nzscd6+PAhnJ2dkZubCwC4evUqevbsKbFsdbUdymv8+PG4cuUKACA4OBijRo2Sur28PT81NV5ubm6IiIiAtrY2Nm/eDB8fH4nHLikpkdqrUZ6en3v27IGpqSns7OzQtm1bcDgcjB49Gjdu3ACgvt5mRUVF6N27N169eoX69evjzJkzVZJy8fHxGDlyJIqLi2Fubo7Y2Ngqw/0ePHiAgQMHory8HKamprhw4UKVocwVFRX45ptvcPjwYQDAoUOH4OrqKrV88vb83L17N8zMzKrE6/r16+xvUFe8evXqxeIlLmkeHx+PESNGsHjdvHlT4eGRApMmTUJ4eDgA4ODBgxg5cqTU7eXp+SkuVqNGjWKxUlfPz6KiIvTs2ZPFStyNvvj4eLi6urJY3bp1S2yshHt+Cs7hqpK352dNtsXt27fD1tYWdnZ2aNasGQDAzMwMgGI9P8+dO4esrCzY2dmhc+fOqFevHvz9/REQEACg+np+7t27l8WqTZs24HA4GDt2LIuVunp+FhUVYefOnejatSvs7OzQtGlTAGAxU7bnp7puAMjT81NcrNzc3Fis1NXzs6ioCDt27ICtrS1sbW1ZjAQxU6XnZ2lpKZycnHD//n3MnDkTDx48ULj88vb8DAwMhKmpKbp27criNWHCBMTExABQX8/PkSNHYsGCBXBychI78qyiogI//vgj+947ePBg/PHHHxL35+7ujmvXrkFbWxt+fn5wd3eXuK2sawdAvp6fe/bsgZmZGWxtbdk5a8yYMex/o66en5LqVpMmTQDI3/Nz165dSE9Px7x589CyZUux2zx69AijR49m5/8LFy6gR48eUvcrT8/P/fv3s3plaWkJDoeDSZMmsXqlrp6f8uRWsrOzMXr0aNbz+MqVK2I7lx04cAA///wzAP6N1J07d4pcu5aVlWHBggU4e/YsAGDVqlVSr1kB1Xt+0oJHBAB/XkNBAqFXr15VEggAf/4QwcVIeXk5Nm3apPBxcnNz2XFatmwpsaeMtbU1Fi1aBIB/cSup+708dwfmz5/P5vu8du2awmUW59GjR3LFS3AnRF3xktRrrXK8zp8/L3a7kSNHYsaMGbCzs1PqhKGMx48fswRCr169qiQQAH6sBHfGysvLlerplpuby47TsmVLrFy5Uux21tbWrDt/YmKi2LolmD8W4HfFF5f4BAA7OzuWaOHxeLh586bC5RZ3bE1si5X5+/vj7t27sLCwwC+//KJw+eShie3Q19cX69atk5j4BAArKyt899137Pe///5b4TJXpontUB7p6em4evUqAP5FrIuLi1L7qUxT43Xs2DFEREQAABYvXizzIlKe4dyyzJkzB+PHj0e7du2qdc6mo0eP4tWrVwD401iI643YrVs3dh5IT08XO0Q0ODgY5eXlAIDvvvtO7ByOHA4Ha9asYUOwBOdbdZg7d65GxUse6enprN41adJErl6R8qiNWH311VcSY/XVV18B4P+9R48erbbyKKum2qKenh6WLVsGZ2dnlkRQlqurK3x8fGBra1tj16UAMHv2bIwbN44lXKqLnp4elixZgmHDhrEknqapyVgtXboUw4YNU7leVbZx40bcv38frVu3xvLly9W678pmzpwJNze3ao/XmTNn4OLiInHKLQ6HgxUrVrB6d+3aNeTl5Ynd9u+//2bfkRcsWCA18Qmo59oB4J+zxo0bVyPnLHXUra+++gqrV6+WmPgEgI4dO+Lbb79lvwtubqtqxowZGDNmDEuoVxd5citmZmYidUTcKK3y8nL89ttvAPhTxvj5+VW5aS9ItOvp6QEAduzYIXUqInWo88nPpKQkbNq0CfPmzYOHhwc8PDywYMECbNu2rdqHVEgzf/58TJo0SerPTz/9VGPlEfRoAoDp06dL3M7R0ZHdgblw4QKKiooUOs6dO3dQVlYGgD88UdqFjvCX2L/++kuh4wirV68euztfUFCg9H6ECZ/I5I3X+fPnqzVew4cPZ4+PHz+u0HGqk3Cspk2bJnE7ddYtR0dHueuWuFgJ1xNZdxyFezAWFhbKXV5J6kJbFAx3B/g9rw0NDRUqm7zqcjsUntfx6dOnSu9HQBPboTyOHDnCEllTpkxR25dnTY2XYE5nExMTueZs0iSCGxAAvye2JMKvnTp1qsrrwj2HpCXLDQ0N2WJWycnJUudj/RgJ/+3SkuDCryn7JS0kJIS1w8mTJ9doEksdlImVuLpFCPn4CIa7A/wbWdV1Tfoxql+/Puzt7QHwe9lJmr9cMLWLsbEx5s+fX2Plq6sGDBjAHqekpNRiSaqP8NQa4vIrt27dYj3UXV1dJc7n2bBhQzayJiMjA7du3aqG0v5/dTb5WVFRgT179mD16tWIiYlh83pwOBxkZmYiKioKv/zyi9pWwlOWnp4eTExMxP6oc74WWYTnJRJusJVxOBz2emFhIRISEhQ6jvAQIFl3QJs3b84eq9Jj88qVK6wXn7rm+4yMjGSPBw4cKHG7yvGSdxiQgHC8ZN2pEn7933//Veg41Uk4VtVZt4TvZsqKlay6JXy3VtpCJ5VflzaZtrw0vS2WlJTgyy+/BI/Hg7u7O4YOHapQuRRRl9thSUkJeyxtIS15aWI7lKWiooINSwb4872qiybG68mTJ0hMTATAT8ILRjyUlZXh1atXSE1NVcsNmtrA4/HYZPmfffaZ1GkzhF+PjY1lyWUBRc59wv8T4TrxsVNnvGSpqKgQ6QUpq8fQx4bH47Fhg4rEKiYmRuFYEUJqVklJCRYsWAAej4fJkydjyJAhtV2kGldaWsoei7ueTElJYQulOTk5sSnyysrK8Pr1azx79gzv37+vmcLWEeq+hv/YlJWVidwAFLdQmeBzFQD69u0rdX+CG82V31cd6uyCR//88w+bA8zBwQFTp05lk6+/evWKTQJ89uxZdOrUCb169aqVck6fPl2pFZTV7cGDBwD4PR1kzRdhZWXFHj98+FCuFdQFBF/GAODdu3dSt3379i17nJWVhezsbDafkCy5ubl48eIFQkNDRVaRFAxZUpUq8ZJ1AhAmPEerrHgJv56VlYWsrCw2l0ltevjwIQD5YtWxY0eR9ylSt1SJVeW61aRJE4wcORJhYWGIjY3FlStXxCbxkpKS2JBVe3t7hRYDkkTT26K/vz/u3buHZs2aiZ1DVJ3qcjsUTpx26tRJ4fdXpontUJaoqCikpaUB4A9NFy63qjQxXsIrafbu3RuZmZlYu3YtQkND2Xs5HA5sbGwwbdo0+Pj4aEwPvbS0NPZlQp7/c4cOHfD8+XMUFxcjLS1N5MK88rnP1NRU4n6EYy6oE5ogNTWVxUv43CdJx44dJcZLluvXr7N22LNnT7W2w5pQnbGaMGEC7t69i7y8PHYu6dOnD7y8vNC5c2e1/Q3k0zNlyhTcvXsXb9++haGhIVq1agUHBwd4eHio5Zqhrti0aRMePHiApk2bKr3gpSYrLi5mc8rq6urC0tKyyjbCc8727NkTWVlZ2LhxI8LCwkSuHTp37gwPDw9MnTpVY64daotwRxZN+0yUpKSkBFlZWYiPj0dgYCAbRWNpaSn2psLjx4/ZY1mdzz7//HP2uLpH2dTZnp+CXhHNmzfH119/LbLqZMuWLfHtt9+yO/qCSXU/VcXFxWxVtVatWsncXnibFy9eKHQs4QtLWb0oKvdsef78udTte/fuDWNjYxgbG8PS0hL9+/fH5s2bweVyoaWlhZ9++kktPYMUjZfwF2dF4yV8ASOrZ1Tl12X1WKwJH2vdqtwjT1zd2rp1KxwcHADwh/EtXLgQZ8+exZ07d3Dx4kUsX74cw4YNQ3FxMWxsbBAUFKRQecX5WOMlb1tMSEhg8x5u2LABjRo1UqhMiqjL7TA/P5/Nk8PhcDBx4kSF9yHsY61X8rRDaYQn7ldnr09NjZfgZgDAnxDewcEBBw4cEEngVVRUIDk5GYsXL8aoUaPUtiBLdROOq6L/E8GE/ALCX0SkxbysrExkHquP4TNVXsJ/s7T5hcVto2gdDg4OZo8VWTDxY6FK3ZIVq6tXryIzMxOlpaXIy8tDUlISdu/ejX79+mHJkiUoLi5WvuDkkxYREYGsrCxWt5KTk7F3714MGjQI3333HdUt8DsoCIa7+/n5SRx2W5cdOHCAjTBxcnISO+RfsLo7wL92cHR0RHBwcJVrh3v37uGHH37A5MmTJc4dSvhDwAUdrzgcDsaNG1fLJVLe2bNnYWFhAQsLC7Rv3x59+vTBvHnzWOLz888/x6FDh8TOAZuens4ey7oOEX698jWbutXZ5KegUX722Wdiuxvr6OiwoSsfPnwQu483b95g//79WLRoEby8vODp6YlFixYhKCiIDaOvC4SHwckzD4rwNorOodmuXTt06dIFAL8XhaSEUU5ODjZu3CixnIpwcnLCjRs3sHTpUqXeX5nw36xovBT9GyrH68CBA2K3y87OZou6KHus6qBo3RKe6kHVWEmrW5UXvRF3LFNTU4SFhWHLli1o27YtDh48CHd3dwwePBiTJk3Cjh070LhxY/j7++PSpUtqWWFPk9tiSUkJvvrqK/B4PIwZMwZjxoxRqDyKqsvt8Ntvv2WLb7i7u8Pa2lrhfUgqg6a1Q0nevXvH5oA0MDBQ68WlpsZL+MvIqlWrkJOTg0GDBuHixYt48+YNXrx4gWPHjrEeZ9HR0ZgxY4ZC5a0tqpwbK8dJsEgdwO+pLuncuXPnTtYOxe3nY6bOeEmTn5+PM2fOAOC3Qzc3NwVK+XGojljZ2dlh6dKlOHz4MMLDwxEeHo6goCC4u7uzL4n79+/HrFmz2FyphMjC4XBga2uLxYsX4+DBg7h48SIuXryIwMBATJkyhdWtoKAgzJ0795OuWyUlJfD19QWPx8PIkSNFzvufivv377Pr9/r162PZsmVitxMe3eXv74/c3Fz0798fJ06cwJMnT/DgwQMEBQWxG4c3b96keUGlWLZsGV6/fg2A33mmLvbyNzIywtq1a3H27FmxvYkB0c9H4RE34gh/rlb3FAt1Nvkp6NX5/PlzsXPy8Hg81mtC3Dx9V65cwaJFi3DhwgWkp6ezD5D09HScO3cOixcvRlJSUjX+BTVHeIEGeVZvq1+/vtj3yuvXX39lq3198803+PHHH/HkyROUlpYiNzcXoaGhGDJkCF68eCFSHi6XK3W/R44cQUxMDKKjo3Hp0iVs3rwZPXr0wOXLlzFnzhyxK5EpQzhZrmi8ZP0N4qxatUokXsuXL8fjx49F4uXo6KhwvGqConVL1fKvXLmSxWrRokVi65a4WEmqx7dv38apU6ckLjgjWB1XMMWGqjS5La5btw737t1Dw4YNqyRLq0NdbYcbNmxgKy63a9eOrSauCk1vh+IcP36cbT927Fi1LmCgqfESTuJ9+PABzs7OCA0NhYODA/T09GBsbAwXFxdcvHiRDdWNiIiQuHL8x0S4vcsz3E7a/8TV1ZX16n/y5AmGDx+Oc+fO4d27dygpKcHDhw+xbNky/Prrr0rXz9pWU58lf//9N9vezc1NIxcSUaVuiYvVmjVrcPXqVfzf//0fhg8fjm7duqFbt24YPXo0duzYgStXrrC5Zs+ePSsybzEh0qxcuRKXLl3CsmXL4OLiAjs7O9jZ2WHkyJHYunUrLly4wKbZOX/+PEJCQmq5xLVn48aNePDgARo2bIh169bVdnFqXFZWFqZPn87OUStWrJC4LoFwkqq4uJj1/OzZsyf09PRgZGSEoUOH4uTJk2jbti0A/igndX33qUu2bNnCFqRs06YN1q5dW8slUs2AAQNw+fJlXL58GWfPnsX+/fsxffp0lJeXY82aNVi7dq3EXuaKfE+ryWutOpv8dHJyAsDvvbl161a8efOGvfbq1Sts3rwZGRkZaNasGUaMGCHy3ps3b2LPnj0A+BdzO3fuRHBwMP744w9s2bIFDg4OKCoqwsaNG1XuARoWFoa5c+di6tSpmD59On766SecPHlS6d5C4n6WLFki9X16enrssfAEvZIIV3Lh98rL0dERW7ZsQb169VBeXo5t27ahR48eMDU1haWlJaZNm4a0tDQMHjxY5E6dsbGx1P22a9cOnTt3hrW1NRwcHDBz5kxcvXoVS5YsQVJSEkaOHIm///5b4fJWJlg5HlA8XsLzu8lLUrwaN26Mzz77DD4+PkhNTcWQIUMwevRo9r6aXDBLEkXrlvA2ysZq8+bNLFbbt2+Hvb09zMzM0KZNG0yfPl1s3RIXq0OHDmHUqFGIiIiApaUl9uzZg0ePHiEnJwepqakIDg5G165dcefOHXh7e2P16tUKl7cyTW2L8fHx2LJlCwB+ElTWIiLqUBfb4cGDB/Hrr78CABo3boyQkBCZ5z15aHI7lER4qK20lb+VoanxEi43h8OBn5+f2JEvxsbG+Pnnn9nvmvAFWbi9Cy/eIIm0/wmHw0FQUBCbo/nhw4fw9vZGu3bt0LJlS/Tr1w/79+9HgwYNRM7rH8Nnqrxq6rNEOHGniUPeAdXqlrhYyRpaa2NjIzIXvWCKE0JkkVW3rK2tReqTcD37lCQmJmL79u0A+Deua+Ka9GPy9u1beHh4sGHHXl5e8PHxkbi98DmQw+Hg559/FnvtYGRkhO+//579LkjyEb7g4GCW7GzcuDEOHTqkUdcN4hgZGaFjx47o2LEjunTpgqFDh2LlypU4f/48TExMEBQUhEmTJokdRa3I9zRZn6vqVGeTn/b29vDx8YGOjg5iYmKwcOFCeHp6wtPTE9988w3u37+PYcOGwc/PT+TCmMfjYf/+/QCA2bNnw93dHU2aNAGHwwGHw2Hzhdrb26OoqIgN91HWixcvUFhYiAYNGuD9+/d49OgRjhw5gm+//bbGJtdXdLiTcHdkZRv1tGnTcO3aNUyaNKnKvIAdOnTA+vXrceLECZH5yJSZP5DD4WDFihXo1q0bSktL8fXXX8tcVEIWRYc4CsdL2V4R06dPR2RkJCZPniw2XgEBAVXi1bhxY6WOpU6K1i1Fh5+JM23aNPz7779S61ZoaKjUuvXw4UMsWrQIpaWlaN++PSIiIjB58mQ0b94cOjo6MDU1xahRo3DlyhW2WFpAQADCw8OVKrOAJrZF4eHujo6ONbbSb11rh0ePHsXChQtRUVGBhg0b4uTJk2pbtEBT26Ek9+/fx507d9i+evfurVQZJdHUeAkfu3379hJ7eQDA0KFD2ZcbwdxNHzNVzo3i/idmZmY4e/Ys1q1bhy5durCetwD/gn3MmDH4559/YGNjw56vzjmM1U3d8RLnwYMHiI+PB8Cf96u2Fg5VVU3EqrKBAweyBR4ePXqEjIwMpfZDSGUDBgwQqVuC+as/FSUlJVi4cCF4PB4GDx6MyZMn13aRalR+fj48PDxw//59APxF12T1PhQ+j7Vt25b17hRn8ODB7NpBcP4nwF9//YXFixejoqICJiYm+PPPP+VaQE9TWVpaspvD8fHxYm/iKTKUXfh1WUPkVVVnV3sHgBEjRqBFixbYtWsXG84kUFpaiqKiInC5XJF/Tnx8PHJzc2FiYoLBgwdL3PeAAQMQFxeHxMREpcpmb28PKysrWFtbs549+fn5iIyMxLFjx/D27VusW7cO/v7+bAi/LJXnAxMoLS1lEz6LU79+fTRp0gRZWVkik9NKoujk8JJYW1tj3759qKioQGZmJvLz82FqaiqSLEhOTgbA7w4t7YucLKNGjUJ8fDzy8/Nx+fJlTJgwQel9KRov4UUSVJkXUp54CaZiUDVe6lKbdWvv3r0sVgUFBWjcuLHcdeuPP/4Aj8cDACxdulTi3fb69evjl19+gaurKwD+xOKOjo5Kl1sT2+KpU6fYRdbAgQMl3gnOyspij8+fP89WqR4+fLhSH3R1qR3+9ddf+PLLL1FeXg5jY2OcOHGC9UpTB01th5IIL3RUHb3NNDVewvVaVjn09fVhZmaGjIwMkbb5sZK2gJE4wv8TSRPt6+rqYtasWZg1axbev3+PrKwsaGtro3nz5mz4c2BgINtek77ICP/N8tRh4ZjKW4eFe197eHgoULqPiyp1S5X23qlTJ7aq7atXr+S+1idEFisrK5G69Sn1fDxz5gxb/K9fv344ceKE2O2ER25eunQJpqamAIBhw4ZVe/KluhQUFMDT05PlJtzc3LBp0yZwOByp7xP+vJC1MI2enh5MTU2RmZlZp9Y/UUVoaCh8fX1RXl4OIyMj/Pnnn7C1ta3tYlW7QYMGoUGDBvjw4QPCwsLw7bffirzesmVL1lEhPT2dtTFxFF2kURV1NvlZXFyM3377DdHR0WjXrh18fX3Rpk0bVFRU4NmzZwgJCUFkZCQSEhKwYsUKtviRoLfl+/fvMWfOHIn7FyRGlP3SMH369CrPGRsbY8SIEejQoQNWrFgBLpeLv/76CwsWLFDqGIro3Lkz/v33XxQUFODFixdSkwPCPVLV0TOJw+GgWbNmVS78Hjx4wE6stra2InNSKUq4wSm6orA4ysZLHV+eaiJe6tSpUydkZWXJFSvhFQdrs24Jr5rcvXt3qccQfl24/MrStLYofFNpxYoVch1HeNL15ORkpS8060I7/PvvvzF79myUlZWxxKe9vb3K5atME9uhOKWlpWxOVB0dHUydOlXl8omjifESXhhL3FznlQm2ETe87WPTtm1b6OrqoqSkRK7z7OPHjwHwE9nSerEIGBgYiD0PXb9+nT3u2bOnAiWuXe3atWPxkmcUkSCm8sartLQUf/31FwB+O9Tk3lXVHStJZCUkCFHWp1y3hK9JV61aJdd7fvjhB/Y4Li5OI5OfhYWF8PT0ZMmmMWPGYOvWrSKjGiQRviaua9cO1e3EiROYN28eysrKWOJT1vfGukJHRwfGxsb48OGDyE1BgY4dO7IR0o8fP0bXrl0l7ktwswbgj3aqTnV22Psff/yB6OhotGjRAitXrkTXrl1hZGQEY2NjdO3aFStXrkSLFi1QUFAgcmdfsFoqj8fDu3fvJP4IuucKn2Rv3Ce0p6cAACAASURBVLiB2bNni/1RJCny+eefo0+fPgD4J+GKigp1hESqL774gj2+du2axO0qKioQGRkJgP9lwc7OrtrKdOTIEfZ40qRJKu1LeMVWdUzI369fP/b433//lbhd5XipszdXZcJzb31MX0SEYyWrbgler+26Jbzogaw5wIRfl2exBFnqeltUJ01vh6GhoZg5c6ZI4rO6ho5qYjsU59y5c8jJyQEAuLi4VFuPFk2MV+/evdmk8ampqVL39fbtWxbHli1bqrGU1UNHR4e1jefPn4v05K7sv//+Yzc5e/XqpfQXtLy8PFy6dAkA0LRpU/Tv31+p/dSG6o7X+fPnWf0ZNmyYRvcs09HRYVNnKBKr3r17q/TlXzBiAgBatGih9H4IqUz4Bj7VrbpPkPgUTGEzZswYbNu2Te7zU8+ePdm1Q1pamtRt3717x6bf+dTr1smTJ/HVV1+JJD6ro/PCx6q4uBhv374FIH6oumBhSYCfI5NG+EazuqeyqqxOJj+LiorY3HsuLi5iV5jS1dWFi4sLAH6PIME8kIJV3e3s7PDnn3/K9SNQUlIiMVkq6CkqL0HWm8vliqzgWl3c3NzY4wMHDkjcLjw8nF34OTs7V9uktM+fP2eLTjVs2FCl3j1lZWU4efIk+114Di9lKRMvFxeXGolXo0aNqq03lDLGjBnDHgcFBUncLjw8nH3pqO66tXfvXgD8ujVlypQq27Rp04Y9joqKkro/4cSI8PuUpWlt0cPDA/n5+TJ/hJNJycnJ7HlBr3tlaHI7FE58GhkZITQ0tFrnzNPEdiiO8JB3Ly+vaikboJnxMjExwdChQwHwhxDdunVL4v5OnDjBbqxqSlJPeCGxgwcPStxO+DXh9yhqzZo1bBL/mTNnquXmVk2Stw4Lvyb8HmnqwkJHwqozVuJcu3aN9XT5/PPP0bx5c6X3RYiwyMhIVrfat2//yU2nMGXKFGRmZsr86du3L3tPXFwce97CwqIWS684QeIzLi4OgOKJT4A/8nTQoEEA+J2FpM0DHhYWxq4dhGP4qRFOfBoaGuLYsWOfVOIT4HdGEHQCFDfqqWfPnmjSpAnbVpAorezt27c4d+4cAP6N5uoeZVMnk5+vX79mXbKlnfSF71gIJoQWzO0n7c6vJIMGDZKYIBUejvYxsrKywsiRIwHwV7sXt0Jgbm4uli5dCgDQ0tKqMrcDwL8gNjY2hrGxMb788kuxx6qoqBDbPVogPT0dEyZMQFFREQBg/fr1Ylc8vnr1qswetaWlpVi0aBHbrn379qxXrSrkjdeSJUsASI5XcHAwjIyMYGRkhLlz54o9ljzxGj9+vMx41ZbKsRIkh4Tl5uayodBaWlpYtGhRlW0OHz4MExMTmJiY4KuvvhJ7LHliNXHiRJmxGjFiBHu8YcMGib2oMjIy8NNPP4l9n7I0sS3WFk1thydPnsTMmTPB4/FgZGSEEydOVPudTk1sh5W9fv0aV69eBQA0b94cTk5OMt+jLE2N15IlS9iQx2+//Rb5+flVtklLS2MT1XM4HMyePVvisWtKSEgIzMzMYGZmJnGqnylTprAk0e+//y52sYX4+Hj8/vvvAPjXeJJ6X7969UrqTemdO3eyRFfHjh1rZPohRRw5cgSmpqYwNTXF/PnzxW6jzngJe/36NSIiIgDwr7EFCfeP1ZEjR9jcudJiJfhOsGvXLomx2rVrFwDJsbp165bMOVbv3bsn8jkj6fO5tsjTFgnf0aNH2RQlCxcurNZjxcXFiYxiE+fevXuYN28e+13a9G017ejRo2jatCmaNm0KX1/f2i7OR+/PP/9Eq1at0KpVK7HXFgB/ij5vb2+VEp8CCxcuZNcOy5cvF9vx6vnz5wgICADAv3aQtoJ8TQoJCUGTJk3QpEmTGjlnnT59mi30amhoiD///FNjpsX566+/YGFhAQsLC7HfhwB+JwNZox4TExPxyy+/sN/FjUbS0tJi5yMul4sffviBdTIUKC8vx//93/+x69t58+bJNVWDKurknJ/Cc51Im4xXOAMt6K3RsWNHnDt3Drm5uXj48GGtTXAvuGunp6en9CrOilq7di2io6ORk5ODpUuXIikpCRMmTICxsTGSk5OxadMmPHv2DAAwf/58qXM3SFNWVoYuXbpg0KBBGD16NDp16gR9fX1kZmbin3/+QVBQEDvpzp8/X2KPoJiYGPj7+6NPnz5wcnKCjY0NzMzMoKOjg+zsbNy5cweHDx9miSt9fX3s2rVLbY3Kz8+PxWvJkiVITEzExIkTYWxsjKSkJGzevJkNH1A1XjY2Nhg8eDBGjx4NKysrGBgYIDMzExEREXLHC+DfIRTuBQv8/8VZACA6OrrKe9zc3FSeKmDNmjUidSsxMVGkbm3evJnVrXnz5qkUq65du2LQoEEYNWoUq1tZWVmIiIjAwYMHRWIl6Yte//79MWLECJw9exaZmZkYNGgQZs6ciQEDBsDU1BT5+fm4ceMG9uzZw+b97datm9qmG9C0tlibNK0dnj17FtOnTwePx4O2tjbWrFkDIyMjkSGQldWrV4+t3qoKTWuHlR0+fJjd2HR3d6/2+aY0MV49evTAggULsH37diQlJWHgwIHw9fWFra0tysrKcP36dWzbto0NW1u8eDE6d+6sVLkFUlNTERsbK/Kc8ArDp0+fFpl328DAQKkemfr6+li/fj2mTZuG4uJiuLm5wdfXl/VcjYyMxPbt21FcXAwtLS34+/tDX19f7L6CgoIQHByMiRMnwsHBAS1btkRxcTEePXqEY8eOISYmBgA/uRcUFKTWObRTU1PZ/gWEV/s+ffq0yCJXhoaGSscrICAAPj4+KC4uxpgxY7Bw4UKReG3bto3Fa/369RLjJSwkJIS1w6lTp1ZrOxQXK+G6derUqSp1S5kemYJYeXt7s1hJq1sBAQFiYxUeHo5NmzZhwIABGDRoEDp16sTK9+LFC1y6dAnHjx9HcXExAMDJyQne3t4Kl1eSmmqLAP8aXNIQ2ffv3yMkJETkuTZt2ogMgxQoLCxEWFiYyHN3794VOU5lo0aNUvm6NC0tTWqszpw5I9IODQwMMGrUKKWOFRsbKzVWR48eFXmuTZs2VW6IRkREYMuWLejfvz8GDhwIKysrVr6XL1/i8uXLCA0NZXVr6NChauuVnZqaips3b4o8JxyrsLCwKvVK2VjFxMSwz9XKxMXK0tJSbL2qTWlpaVVGXgivEXL27FmRuqWvr89utsqruLgY3t7e7P9iZ2eH+fPni8ydKE6LFi1gYmJS5Xk7OzvMmTMHu3fvxt27dzF8+HB8+eWXsLGxQVlZGWJiYvD777+z6QF9fX3VkiORdc4KCwur0g5r85x14cIFzJ07l13D//rrrzA0NBSZaqIydS1C/OzZM6n16ty5c1XqlTKdcpYvX45NmzbB2dkZPXr0gIWFBYyMjPDhwwc8e/YMEREROHv2LLuB7OzsjHHjxondl7e3N8LCwnDnzh2cOXMG2dnZmD59OszNzZGeno4DBw6wc3yPHj2qdUSXQJ1Mfpqbm7PJy8PDw+Ho6Fjl4qy8vJwNjTcwMGBzXvXo0QONGjVCXl4eDhw4gF9//VXqRW9hYaHCH8AVFRVSJ6N++vQpmxuhR48eNTZxtaWlJf7++294enri5cuX+OOPP0SGGArMmjWL9RpRVnl5Oa5evcp68VRmYGCA5cuXy7yDU1FRgRs3bsicS6Jjx4747bff1HpnxtLSEqGhofDw8JAar9mzZ2PNmjUqHUtQXwV1tjJBvGTdTc3JyZHY+wgADh06hEOHDok8179/f5UvMi0tLXH8+HF4eXnh5cuXCA4OFlkpVqCm6tYPP/wgs27t27cPX375JU6dOoV3795h06ZN2LRpk9ht+/fvj6CgILV9CdTEtlhbNK0dnj59ml0wlJWVydVbxMLCAvfu3VOu0EI0sR0Kq+mhtpoar1WrVqGsrAy7du1Camqq2F4jHA4Hixcvxo8//qhSuQH+F3tpdV64dwDAX5Ve2S8vrq6u2Lp1K5YtW4b3799j3bp1WLduncg2enp6WL9+PVxdXaXuKzMzEzt37sTOnTvFvt67d2/s2LFDLdOZCIuJiZEar59//lnkd3XGy8/PD35+fiLbyBsvAeEviNW9yntMTIzUOi8uVsoOR3d1dcW2bduwdOlSFBYWSoxVQECA1FjxeDypbRngt79p06Zh9erVak0e12RbDA4OrpKIEsjNza1SjilTpohNUonbVtjhw4dFzv0Af250Va9LY2Nj8fXXX0t8feXKlSK/t27dWumE3uHDh9lCfZXl5uZWKcfkyZPFjgbh8XiIiIhgPa/F4XA48Pb2xsqVK9VWt27evCn1WqUmY1W5HJMnT/7okp+3bt2S2KsOQJXrhVatWimc/MzMzBRJGiYkJGDYsGEy37dp0yaJc6z/+OOPKCsrQ2BgIJ49e4bvv/++yjYcDge+vr5s9JmqYmNjpdYtdZ+zVK1bZ86cEbmGl/Z/Fi6zYCEqVdy6dQuLFy+W+Hrl7zitWrVSekRiTk4Ojhw5IjLXfGU6OjqYPn262HoiUK9ePRw4cACzZs3CrVu3EBMTI/aGVs+ePbFv374amV6oTiY/dXV1MWTIEFy4cAFpaWnw9/eHp6cnWrVqBYB/9zU4OJgNhR4xYgTrDairq4uZM2di48aNSEtLw08//QR3d3fY2NhAR4cfrszMTCQmJuLq1auwt7fH+PHjFSrfgQMHUFFRAQcHB7Rr1w4NGjQAABQUFCAyMhLHjh1DWVkZ9PT0anxxke7duyMmJgaBgYE4ffo0UlNTweVy0axZMzg4OGDatGkic/cpQ0dHB7///juioqIQHx+PN2/eID8/Hw0bNoSlpSWcnZ3h6ekpcxGGBQsWoHv37rh+/Tpu3bqF169fIycnB1wuF4aGhmjVqhVsbW0xcuRIODs7s/+fOnXv3h2xsbHYt28fwsLCkJKSwuLVp08ftcVr9+7diIyMFBsvFxcXueJV27p3747o6GgEBgYiLCysSt3y8fGpkbrl4eEhV6z09fVx6NAh3LhxA0ePHkVcXBxevnyJwsJC6Ovro3nz5ujevTsmTJgAJycntd+k0KS2WNuoHcpP09qhQFRUFOvF/8UXX6jlLro8NDFeHA4Hfn5+GD9+PIKCghAVFYWMjAxwOBy0bNkS/fv3x+zZs1Xu8Vlbpk6dCgcHBwQGBuLq1atsmLG5uTmGDBmCGTNmyFyFe+LEiahXrx6io6ORlpaGnJwccDgcNG3aFD169MCYMWMwfPjwmvhzqp27uzv69OmDwMBAhIeHi8TL0dFRrngJ/D/27jysyjr///jrhBCgqOCSAWmZIqJmKrg05aip1Wim1jhmmvmz/HaN1aRZaqUtzpg16bTYZI5mq1ZupUSgppbmmKJmKqSYWykkhAhyFA7I7w+ucw8oy33gsJyb5+O6ujrLfe77w9vPfX/u8z6f5bvvvjPOw5tuuqlSq53XRs5YLVq0SF9//bUxzDg4OFi33nqrxo8fX+bffN9996lFixbatWuXDhw4oNTUVJ05c0Z5eXlq1KiRWrdurZ49e2rUqFFu6c2PumPkyJG66qqrtHv3biUkJCgtLU3p6enGgomtW7dW9+7dde+996pNmzY1XVx4IJvNpueff15DhgzR0qVL9d///lenT5+WzWbT1VdfrZtuukljx46tsVGxqB7r16/X999/r+3bt+vnn39WWlqaMjIyVK9ePTVu3Fht2rRRz549NXToUF1zzTXl7i8wMFDLly/X6tWr9fnnnyshIUEZGRlq3Lix2rdvr6FDh2r48OFVPtzdyVZQHUuJ14Dc3Fy9+uqr+uGHH4zXnNnkovMY/OEPf9Cjjz56WcC3bNmihQsXGsMHvLy85O/vrwsXLhT7/MiRI0vt6luat956y1iZ2Gazyc/PTzabzVhBXiqsKJMmTXLLBcbhcMjHx0cpKSmmhjTVdXa7XS1atFB6errHLXBQ3ZxJgLS0NGJVDrvdrquvvlq///47sTKB89A8zkPXOM9F4lU+Z6ySk5OJVTnsdrtatmyplJQUYmWC3W7XNddco99++414lcNutys0NJTz0ATnefjrr78SKxPsdruuu+46nTx5kniVw26369prr9XRo0eJlQl2u11hYWE6deoU8SqH3W5Xq1at9PPPPxOrctjtdoWHhys3N7dCsbJkz0+psAfn9OnT9f333+vbb7/V0aNHdfbsWdlsNjVp0kRt2rRR37591bVr1xI/f8stt6hjx46Ki4vT3r17lZKSouzsbPn6+iokJETh4eGKioqqUM+JAQMGqHHjxkpKStLp06eVlZVl/CrcsmVLdenSRf369SNRCQAAAAAAAFSCZZOfUmGvyp49e1Z4LpDAwECNHDnS7Yt8hIWFKSwszK37BAAAAAAAAFBc9QyuBwAAAAAAAIBqRvITAAAAAAAAgCWR/AQAAAAAAABgSSQ/AQAAAAAAAFgSyU8AAAAAAAAAlkTyEwAAAAAAAIAlkfwEAAAAAAAAYEkkPwEAAAAAAABYEslPAAAAAAAAAJZE8hMAAAAAAACAJZH8BAAAAAAAAGBJJD8BAAAAAAAAWBLJTwAAAAAAAACWRPITAAAAAAAAgCWR/AQAAAAAAABgSSQ/AQAAAAAAAFgSyU8AAAAAAAAAlkTyEwAAAAAAAIAlkfwEAAAAAAAAYEkkPwEAAAAAAABYEslPAAAAAAAAAJZE8hMAAAAAAACAJZH8BAAAAAAAAGBJJD8BAAAAAAAAWBLJTwAAAAAAAACWVK+mC4Dq43A45HA4aroYtZ4zRsSqfMTKPGLlGuJlHrFyDfEyj1iZR6xcQ7zMI1bmESvXEC/znDHKy8ur4ZJ4BmecqFvlo26ZV9kY2QoKCgrcVBbUUg6HQz4+PjVdDI/i5eWl/Pz8mi6GRyBW5hEr1xAv84iVa4iXecTKPGLlGuJlHrEyj1i5hniZR6xcQ7zMI1auyc3Nlbe3t8ufo+dnHbJt2zb5+vrWdDFqvQsXLuimm27S9u3bVa8ep0hZLly4oJtvvlm7d+8mVuU4f/68evToQb0yyVm3du7cSbzKceHCBfXq1Uvx8fHEyoQLFy6oZ8+e2rZtm7y8vGq6OLVaTk6Oevfura1bt1K3ynHhwgX16dOHemWSs27t2rWLulWO8+fPq2fPnrSHJtAeusbZHhKv8jljxXloDueiec66lZGRUaGEXl1it9vVrFmzCn+emliH+Pr6yt/fv6aL4TH8/Py4AJlErMwjVq4hXuYRK9f4+voSL5OIlXnEyjVct8wjVuYRK9cQL/OIlWuIl3n+/v7Eqoqx4BEAAAAAAAAASyL5CQAAAAAAAMCSSH4CAAAAAAAAsCSSnwAAAAAAAAAsieQnAAAAAAAAAEsi+QkAAAAAAADAkkh+AgAAAAAAALAkkp8AAAAAAAAALInkJwAAAAAAAABLIvkJAAAAAAAAwJJIfgIAAAAAAACwJJKfAAAAAAAAACyJ5CcAAAAAAAAASyL5CQAAAAAAAMCSSH4CAAAAAAAAsCSSnwAAAAAAAAAsieQnAAAAAAAAAEsi+QkAAAAAAADAkkh+AgAAAAAAALAkkp8AAAAAAAAALInkJwAAAAAAAABLIvkJAAAAAAAAwJJIfgIAAAAAAACwpHo1XQDUHufOnVNCQoL279+v/fv368CBAzpx4oQKCgokSRs2bFBoaGilj/Prr7+qf//+prdfvXq12rdvX+J7GRkZ2rJli3bs2KGEhAT9+uuvys7Olr+/v0JDQxUZGal77rlHYWFhlS53UdnZ2UasDhw4cFms1q9fr5CQkEof5+TJkxowYIDp7VeuXFlqrJ5++ml9/vnnpvbTr18/zZ8/3/Rxy3Pu3DkdOHBA+/btM+rX8ePHjXht3rzZLXWrLDExMXrssceM58OHD9crr7zi8n4cDoeGDx+uxMRE4zV3lt8T69al4uPj9eWXX2rnzp1KTU1Vbm6ugoKCFBISosjISPXv318REREVLbqhpGtW0Xr19ddfu+2adeutt5re/vPPPy81Vrm5uUpKSipW5kOHDsnhcEiSXnrpJQ0fPrzSZS6JM17O8/DSeG3cuLHKz8OvvvpKf/vb34znw4YN08svv1zitqtWrdK0adNcPsaHH36oHj16VLiM0v/Ow4SEBB04cEAJCQnFzsPY2Fi3nIeXyszM1Jo1a7R582YdPXpUZ86cUf369dWkSRO1b99eUVFRGjx4sHx8fC777NmzZ7VlyxbFx8crMTFRv/76q+x2u/z8/BQaGqpu3bpp+PDhatu2rVvLnJ2drcTERCNOCQkJ+uWXX4xYxcTEVFms1q5dq82bN+vYsWNGrIKCgtS+fXtFRkaWGqvSOBwO3XfffTp48KDxmrvL74l1y+FwKCkpyWiTEhISlJSUpLy8PEnSrFmzNHToULeX2XnvsH//fu3bt++ya9amTZuq5ZpV9N5h2LBhLt077NixQ9HR0dqxY4dOnz6t3NxcNWnSRCEhIYqKitLAgQPVoUMHt5SVNtE8T2sPi0pKStKyZcv0/fffKzk5WQ6HQ82aNdONN96o4cOH6+abb3ZrOT0tVjV57yBxHrqCuoXqRvIThjFjxhRL6NR2y5cv1wsvvGDcfBeVmZlpfLn46KOPdP/99+upp57SFVe4p7PzmDFj9NNPP7llX3XBvffeW6N16/fff9dzzz3nln299dZbVfq3eHLdysjI0MyZM7Vhw4bL3ktOTlZycrLi4+OVkpKi2bNnV/p4o0eP9qhrliS9+uqrev/992vk2Pfdd1+Nxis9PV3PP/98lR7Dy8tL1157baX388ADD1T7eRgbG6uXXnpJ6enpxV7PyMhQRkaGfv75Z0VHR6tHjx6XJcdWrlypv//97yW2h1lZWUpMTFRiYqKWLl2q0aNH64knnnBbezhu3LhiycLqEBsbqzlz5ujMmTPFXnfG6siRI/ryyy9LjFVZ/vOf/1T53+JpdUuS5s2bp48++qi6imsYNWqUx947nDlzRs8884zWr19/2XunTp3SqVOntHPnTiUnJ1foh9iS0Caa54ntYUFBgV577TUtWLDASA45/frrr/r1118VHR2twYMHa86cOS798FMWT4yVq9x17yBxHrqCuoXqRvIThqINaUBAgNq3b6+jR48qNTW1yo5577336t577y1zm1atWpX4elpamvLy8nTFFVeoZ8+e+sMf/qD27durcePGyszM1HfffaePP/5Ydrtd7733nnJyctyWACspVkeOHFFaWppb9l+SkSNHlhurli1bmtrXF198Ueb79evXN10uVwUEBCgiIkJHjhyp0rpV1HPPPaczZ86oadOmlfo3OnDggN555x3ZbDYFBgZe9kXSHTy1bqWlpWn8+PFKSkqSJEVFRWnQoEFq3bq1rrzySv322286fvy4Nm3a5LakS01ds0aNGlXmNqVds6TiZfb29lZYWJgcDocOHTrktjKaOXZNnIfPP/+8S+dh//79FR0dXe52Gzdu1Lx58yRJt9xyi6666qpKl/XSWIWHh+vo0aNVdh4uXbpUc+bMUUFBgQICAjR8+HB1795dTZo00blz55SSkqI9e/Zo06ZNJX6+aHvYvXt33XTTTQoPDzfaw23btumTTz6R3W7XBx98oJycHD377LNu/zsCAgLUrl07HTt2rMpitWzZMr388stGrIYNG6aoqCg1bdpUWVlZ+u2337Rnzx5t3rzZpf0mJiZq8eLFstlsaty48WWJVXfxtLp1KW9vb7Vt29boDVqVPO2a5ZSWlqaxY8ca1/Xu3bvrzjvv1PXXX68rr7xSKSkpOnbsmDZu3CgvLy+3lZc20TxPrFvz5s3TO++8I0lq1KiRxo4dqx49esjPz0/Hjh3T0qVLFR8fr+joaF28eFGvvfaaW8rqabGqyXsHifPQFdQtVDeSnzAMHz5cQUFB6tixo1q1aiWbzaYxY8ZU6QUoKCiowkPSfX19NXbsWI0bN04tWrS47P2ePXvqrrvu0ujRo5WRkaFly5Zp6NCh6ty5c2WLbcSqQ4cORqzGjh1bpQmqoKAgtw1XdPewx/Lcc889CgoKUqdOnYx4jRo1qloaty+//FKxsbHy9/fXk08+qalTp1ZoPw6HQ1OnTpXD4dCYMWN08OBB7dixw82l9dy6NW3aNCUlJcnLy0vPPfec7rnnnmLvd+rUSZI0fvx45ebmVupYTnfffXe1X7OaNGlSqWk0evTooTZt2qhjx44KCwuTt7e33nzzzWpJfjrPw6LxGj16dLWfh1OmTDE1bKhhw4Zq2LBhudsVHZ50ab2rqGHDhikwMFAdOnRQy5YtZbPZNG7cuCo5D3ft2mUk8zp27Kj58+erSZMml2131113aebMmZf1+JEK28PRo0dr7NixJbaHPXr00JAhQ/TAAw8oIyNDn376qYYMGaIbbrih0uW/6667FBQUpIiICCNW48ePr5JY7d69W6+88ooKCgrUoUMHvfnmmyXGasiQIZoxY0aJsSqJw+HQzJkzlZeXp5EjR+rw4cOKj493d/EleV7dkgp/zGrdurU6dOigtm3bytvbW//+97+rPPlZ0r3DfffdV2uvWU5TpkzRoUOH5OXlpRdffFEjRowo9r7zvJswYYLb2kOJNtEVntYeHjp0SP/5z38kSYGBgVq+fHmxH6U7duyoQYMG6ZlnntGKFSsUExOjwYMHuzTNWGk8LVY1ee8gcR66grqF6lbnkp+ff/65li5dajz/7LPPaqQcEydOLPfEbteunWbNmlVNJZLuv//+ajuWO4wbN67cbdq0aaO//vWvxhDbmJgYtyQ/x4wZU+l91CVjx46tkeP+/vvvxnCGKVOmVGoetbfeeks//fSTQkJCNGXKFD300ENuKmVxnli31qxZo23btkkq/DJXXkPvrqFYnnbNkuSWLyIVVVPx+v333/Xiiy9KkiZPnuzW+QxTUlL03XffSSq8+e/bt69b9nvfq+RnZgAAIABJREFUffe5ZT/luXjxop577jldvHhRjRs3LjWZ51Rar2kz19jrr79e//d//2fclMfGxrol+elpsSrJwoULdejQIQUHB+tvf/ubHn30UXcUuUSeGK9+/fpVRRHLVZP3Di+88IIk6YknnnBpzrkvvvjCuCY9/PDDlyU+L+Wu9lCiTXSFp7WHK1as0MWLFyVJjz32WImjcWw2mzHVwtmzZzV//ny3xNfTYmVGVd07SJyHrqBuobrVqdXeT506peXLl9d0MYrx8/NTo0aNSvwvICCgpotnCT179jQeHzt2rOYKgmo3c+ZMnTlzRt26ddPo0aMrvJ8DBw5owYIFkgoXdqjKaQE80QcffCCpcMjK+PHja7g0qG2cw4q6du1aqfOwJKtWrTK+EA4dOlTe3t5u3X9V+/bbb3X8+HFJhT98NG3atEqPV3TCfedxPcW3336rEydOSCqcU62sRJ4rEhMT9e6770qSnn32Wfn7+7tlvzWtuuuWlTinyqnIvcOSJUskFbaHEyZMqIriwYNVtD384YcfjMdlLXJTv359de/eXZKUkJCgI0eOVLywNYx7B1QV6lbdVWd6fl68eFFvv/22HA6HwsLCqmWIoRnjxo1Tnz59aroYluZcqU6SW+dWQu0WHR2tuLg4+fj46KWXXqrwPJO5ubl66qmnlJeXp+HDh6t3795uLqlnO3r0qBISEiRJffv2NRIH+fn5SktLU05Ojpo0aULCuI4qeh7Onj3bbfO9SoVzRa1atcp4fvfdd7tt39UlJibGeHzHHXcYj7Ozs5WWlmasXu6uuBVtD935b1EdvvrqK+Oxu2LlcDg0Y8YM5eXlaciQIfrDH/7g1jLXpOquW1ZRmWvWkSNHdODAAUmFCaqi7WFqaqpycnLUtGlT2sM6qjJ1KyMjw3hc3g8ZzZo1Mx5v375drVu3dr2wNYx7B1QV6lbdVmeSn7GxsTp48KBuvvlmtWjRotYkP+u6uLg4rVu3TidPntTFixcVGBio9u3bq1+/frrzzjt15ZVXVvoY27dvNx63adOm0vurKUVjVVBQoMaNGxuxGjx4sEuxmjBhghITE3X27FnVr19fwcHBioyM1D333FPt84FWhaJD1h599NFK3fi99dZbOnjwoJo1a6ZnnnnGXUWsVSpTt/bs2WM87tKli9LS0jR//nzFxsYqMzNTUuFQrHbt2mnEiBG6++67PfpX0NjYWMXFxZV4zRoyZIhbrllWUXRY0SOPPOL2L2A7duwwegJ26dLFI6/vzt48TZs21TXXXKPY2Fh98MEH2rdvn7FNw4YNdcstt+ihhx7S9ddfX6njFZ2n2NPitXfvXkmFsQoNDVVcXJw++OAD7d+/39imYcOGuvnmm/Xggw+aitU777yjpKQkNW3aVE8++WSVlb0mVHfdsoKi16yK3Dvs3r3beNy1a1elpaXp9ddfV0xMTLH2MDw8XH/5y180YsQIj24PJdpEsyrbHvr5+RmPMzMzFRQUVOq2WVlZxmNP/L7LvYPrOA/NoW6hTiQ/T58+rWXLlikgIEAPPPCAYmNjTX0uJSVFMTEx2rdvn9LS0lRQUKBmzZqpc+fOGjx4MEOI3ODw4cPFnicnJys5OVkbN27Uv//9b7366qvq2rVrhfd/7tw5Y0iuzWbToEGDKlXemvTzzz8Xe56SkqKUlBRt2rRJ//73v/XPf/7TdKy2bt1qPD579qzOnj2rxMREffjhhxo5cqSmTZvm1nmoqtuMGTN05swZRUREVGpuzv379xsraz733HNq1KiRu4pYq1SmbhVd8OL8+fO66667LlsluaCgQD/99JNefPFFRUdHa/78+WrcuLH7/5BqYOaa1a1btxoqXe0yc+ZMZWRkKCIiQg8++KDb9190GhtPnFA+OztbycnJkqTQ0FC9+OKLJU7Nk5mZqS+//FLr1q3TCy+8oDvvvLNCxzt37pw+/PBDSYXtYdHegLXdpbGaNWuWVqxYcdl2mZmZiomJ0fr16/Xcc8+VGavExERjiPL06dNNLWLgKaq7bllF0XuHilyzLm0P//SnP5XYHiYmJur5559XdHS03n77bY9tDyXaRLMq2x62bdtWiYmJkgo7dfzpT38qcbv8/Hzt3LnTeH7y5MmKFbgGce/gOs5Dc6hbqBPJz3feeUc5OTl68MEHTd/cbtiwQYsXL1Z+fr4kydvbWzabTSdPntTJkye1adMmPfHEE25ZLKAuatCggfr166eoqChdd911ql+/vrKysnTgwAGtXLlShw8f1qlTpzRu3DgtWbKkwgnQF154Qb/99pukwnk32rVr584/o1o0aNBAffv2VVRUlK699lrVr19f586dM2L1888/Kzk5WePHj9e7776rLl26lLqvDh06qHfv3urQoYOaN28uqXAu3G+++UbR0dFyOBz65JNPlJqaqtdff90jh8OtXbtW69atU7169TRnzhzVq1exy1xubq6mTp2qvLw83Xbbbbr99tvdXNKa5466dfbsWePx66+/rpycHPXq1UsTJ05URESE8vLyFB8fr3/9619KSkrS7t27NWXKFC1atKg6/9RKc16zunfvftk1a8WKFcWuWe+9916lfrSxgujoaK1fv1716tXT7NmzK3weliYrK0vr1q2TJPn7+5f6RbA2K3ruJCYm6ocfflD9+vU1ceJEDRw4UEFBQUpOTtbKlSv13nvvGUO0r776akVGRrp8vL///e86ffq0pMLV0CuzMmx1Ky1Wf/3rXzVgwAAjVqtWrdL7778vh8Oh5557TsHBwSV+4Ss63L1///41uhBZVajuumUFa9euNa5ZL730UoWuWUWHJs+bN085OTm66aab9Nhjj6lDhw5yOBzauXOn5s6dq0OHDik+Pl6PP/643nvvPTf+JdWDNtE8d7SHAwcO1Jo1ayRJb7zxhnr37q0GDRpctt27776rlJQU43l2dnbFC14DuHdwDeehedQtSHUg+blhwwbt27dPnTp10h//+EdTn9mxY4cWLlwoLy8vDR06VAMGDDB6eSYnJ+uTTz7R9u3bNXfuXM2dO7dSPUDXrl2rZcuWKTMzU76+vgoNDVW3bt3Uv3//Ehs1K2jevLm+/fbbEhcV6N69u8aMGaOXXnpJH3/8sXJycjR16lR9+eWXLvdEfOedd7R27VpJUqtWrTxyyHKzZs20efPmEmMVFRWl0aNHa86cOVq6dKlycnI0bdo0rV27tsRYTZ06tcSeix07dtTAgQM1ZswYPfTQQ/r999/19ddfa/Xq1R43V0laWpoxnOGhhx5SREREhfc1f/58HTx4UI0aNTKG0FuJu+qW3W43Hufk5OiPf/yj5s+fX2x+3T59+igyMlIjRozQsWPHtG3bNm3evNlj5jtu3ry5tmzZUu4166OPPlJOTo6eeuopxcTEeHTv6cooeh4++OCDlToPSxMdHa0LFy5Ikv70pz955Bx6Rb+U5uTkyMvLS2+//XaxHxlatmypSZMmKSQkRLNmzVJ+fr7++c9/6tNPP3XpWIsWLdKXX35p7HPatGnu+SOqSUmxeuutty6L1eOPP66QkBD9/e9/V35+vl599VUtW7bssv05h7s3bNhQTz/9dLX8DdWpOuuWFaSlpWnWrFmSKnfvcGnc+/TpowULFhjtoa+vr/HD/913362jR4/qu+++08aNG9WvX7/K/yHVhDbRPHe1hwMGDFBkZKTi4+N15MgR/eUvf9Hjjz+uHj16yNfXV8ePH9fHH3+spUuXytvb25jf2dlOegLuHVzDeWgedQtOntetywXp6en66KOP5OPjY3rFxby8PGPVz4ceekijRo1Ss2bNZLPZZLPZFBwcrMmTJysyMlLnz59XdHR0pcr4yy+/6Ny5c/L19VV2drYOHjyopUuXavLkyfrpp59c2tfkyZNL/G/KlCmVKqO7+fj4lLmaar169fTss88avQ9++eUXbdy40aVjrFixQq+99pokqXHjxpo/f75HJpPNxOqZZ54xeraUFavyhmyHh4frlVdeMZ57Yk8E55C166+/Xo888kiF97N//34tXLhQUuHqv1ac4sJddavoPEI2m01Tp04tcWGxBg0aaNKkScbzL774ojLFr1YVuWZ9/fXX1VW8Wsc5rKh169aVOg/LUnTIs6cOLfL19S32/Pbbby+15/6IESOMnpoJCQmXTVVRllWrVumNN96QVNgevv766x7XHl4aq9tuu63UWP35z38uM1YJCQnGcPennnrKbavG1ybVVbesYubMmTpz5oxat26tiRMnVng/ReNus9n0zDPPlNgeBgQE6IknnjCef/755xU+Zk2gTTTPXe2hzWbT/Pnz1alTJ0mFUyxMnDhRkZGR6tixowYNGqSlS5fqyiuvLNbZw5Ou9dw7uIbz0DzqFpwsnfxcuHCh7Ha7/vznP+uqq64y9Zk9e/YoPT1djRo1Ut++fUvdzrnis3MCfldFRkZq0qRJWrRokT7++GMtWbJEixYt0tixY+Xr66uMjAzNmTPHGLJd19hsNo0aNcp4/t///tf0Z9esWaOZM2eqoKBADRs21KJFiyyxiE9pLo1V0QWeXNWrVy9j8ueff/5ZqamplS5fdVmzZo3Wr1+vK664Qi+99FKFJ/cuurr7LbfcomHDhrm5pJ7DTN0q+svmtddeq2uvvbbU/d18883GF8Eff/zRfQWtBWw2m+677z7juSvXLCtZu3atNmzYoCuuuEKzZ8+ukh4Ghw4dMhZtad26tccO47r0S0t5o1Oc9x2S+fNn7dq1euGFF1RQUKCAgAAtWLDAIyfgvzRWRWNRkltuucV4XHSBn6LD3W+66SbLznFZHXXLKtx17yAVbw+vu+66MtvD3r17G+1hRb9L1Ga0ie5vD4OCgrRs2TLNmDFD7du3LzY11ZVXXqk77rhDa9asUXh4uPG6p8xVz71D1eA8pG6hOMsOe//222+1e/duXXvttRo8eLDpzzl7W2ZnZ5fZWzQvL0+SKpwcGjdu3GWvNWzYUIMGDVJYWJhmzpwpu92u5cuXm/6FYt68eSW+7nA4jF4fnqRowrLo/DVliY6O1vTp03Xx4kU1aNBAixYtUseOHauqiLVG0S+zlU2Yt2nTRkeOHDH21axZs0rtr7q8+eabkgqH8Z86dUqnTp26bJuiE4L/8ssvRs/t0NBQ3XjjjZIKVz53ro7Zq1evUnt3//7778bjjRs3Gitv9uvXr8xfYj1NeXUrODjYeHz11VeXuS8/Pz8FBgYqLS1N6enp7itkLVH0mlVXf7iaP3++pML5hUs7D4v2LPv111+Nc+yaa65R586dyz2GVX5dDwoKkp+fn86fPy+p/POn6Ptmzp+YmBjNmDHDaA/feecddejQoXKFriFBQUHy9fU1hpRVNFYbNmww2oHu3bvrq6++KvHzRT/zzTffKDAwUFJhEtETru9VXbesxHnNMnvvUPSaVfTeQXK9PQwKClJqamqx+wkrqettYlW0hz4+PhozZozGjBkju92utLQ0eXl5qXnz5vL29pYkfffdd8b2ntL5g3uHqsN5SN3C/1gy+Xn27Fm9//77uuKKK/R///d/JQ45KY1zVca8vLxiE8aXJjc313i8bds2YyjVpaZMmWJ6sZ22bduqV69e2rp1q+Lj41VQUCCbzWbqs1bi6t8cExOjqVOnKj8/30h81pUFqdxZPzy1rjnPxR9//FGPP/54udvv3LnTWBFz+PDhxheYoud00WkAyuKcR0ZSqfNoeqry6kPRmyrnAnFluXjxoiR55GJa5fHUc8ednOfPvn37NHny5HK3L3oeDhs2rNybTIfDYUyZUK9ePQ0dOrSSJa45NptN119/vfbv3y+p/PPHee5IKve+JjY2Vk8//bTRHi5YsMAYLumJnLE6cOCApOKxKElpsSp6fXdOjVOel19+2XgcExPjEdf3qqxbVlP03qHo1CylufSaVTT5WfQ+v7w6Kv3v38WqMa/rbWJVt4f+/v5q2bLlZa/v2LHDeFzWIqi1CfcOVYfzkLqF/7Fk8vPjjz9WVlaWBg4cqJCQkMsme3b22pT+NxF0vXr1VK9ePeNm5cYbb3R5Evzc3NxSE6ZFj2lGWFiYtm7dKrvdrqysLNOr1FuJs/edpHKnLfjqq6/05JNPFkt8Fr0htbqkpCTjsXMVd3fsy+x0EbCu8upW165djcn1jx8/Xua+MjMzjR+YWrRo4d6C1gKuXLNQMRs3bjTqUJ8+fTx+Pt6oqCgjQXXixIkSVyZ3Knp+lVW/YmNjNW3atGKJTzM9F2q7qKgoI/l5/PjxMoeVnThxwnhc2TbRU1VF3ULZunXrZrSHx44dK3Nbq7eHEm1iTcjIyNCmTZskFS5s2bNnzxouUe1gtXsHV3AeVq26XLc8kSWTn6dPn5YkrVu3TuvWrStz2/vvv19S4apcDzzwgBo3biyp+I2zWX369PGY1Ytru4KCAi1dutR43qNHj1K3LZr4rF+/vv7zn//UqcRnQUFBsdVsy4pVebZv324Meb/uuus8Zsi7VDg0sTzbt2/X6NGjJRX29iypZ+fdd99tapX7UaNGGb+ub968WaGhoS6WuPYzU7cCAgJ08803a9OmTUpJSdHevXtLTbTExsaqoKBAUuGQUytx5ZplZc4vXWX5/vvvNWbMGEmFv6oX7VlXnuXLlxuP//znP7tewFrmjjvuMEaMxMXFlTrHcF5enrFQgc1mMxYwuFRsbKymT59utIdvv/22JRKfUuGiPc6F+NatW1ehWN1111266667yj3W+PHjFR8fL6mwt2dISEglS1/93F23rGrz5s3lbvP9998b9w7Dhg0rdVRIQECAevfura+//lrJycnas2dPqT3vYmJijPbQiu0FbWLVt4cl+de//qWcnBxJ0n333WcMha/tuHeoGpyH1C0UZ71xh5XkHLKSnp7u8mrr7uTsbeXn56eAgIAaK4erVq1apfDwcIWHh2vatGklbhMXF1fmcKC8vDz94x//ML54BAcHq3///iVuGxsbqyeffFJ5eXmqX7++Fi1a5DFDPFavXq2IiAhFRESU2st43bp15cZq9uzZxWJ16623Xrbd3r17y5039eDBg3rqqaeM585GoLZYuXKl2rRpozZt2hQrJy5XnXVLkh5++GFjWM2LL76oc+fOXbbNL7/8Ysw9fOlCSjVp1apVateundq1a1fpa5ZzmExISEip1yxPt2rVKoWFhSksLExTp06t1mP/9ttvxlxmzZs3L3fRm5r2+eefq1OnTurUqVOx1XeLat++vbEYzXfffae1a9eWuN1rr72m5ORkSVL//v1L/GFq3bp1mj59utEeLliwwGN+CPziiy/UuXNnde7cWTNmzChxm/bt2xv/5tu2bSs1Vq+//nq5sfJ01V23PNnKlSvVtm1btW3btlruHf76178a7eHzzz+vrKysy7Y5ceKE/vWvf0kqbA+didXagDbRvOpuD1NSUsocSbh48WLjB+s2bdrowQcfrPIymcW9g2s4D82jbsEVluz5+fzzz5f5/meffWZMTPvZZ58Ve69bt24KDAzUmTNntGTJEr344otlrvx47tw5NWjQwKXylTeH5+HDh7Vt2zajPNU1V8fx48e1a9euYq+lpaUZj+Pi4oxJ/6XCuWZuv/12l4/zt7/9zUik3HDDDQoJCZG/v7+ysrK0f/9+rVy50phc3sfHR7Nnzy7x32Djxo2aMmWK8vLy5OXlpalTp6p+/frFuvdfytvbW9ddd53LZb7U8ePHtXv37mKvlRer2267zeXjPP7447r66qt16623qlOnTgoNDZWfn5/OnTtnxMo5SbOPj4/+8Y9/lBirLVu2aOHCherZs6d69eqltm3bGuU7deqUvvnmG0VHRxvzovTu3dutv14dO3aszLoVGxt7WbzuuOMOtx3fk3ha3ZKkTp066YEHHtCSJUuUmJioe+65R+PGjVNERITy8/MVHx+vd999VxkZGZKkCRMmuGUS/pKuWUUXoXPXNeuxxx4rds0KDQ0tds1asWKFqWuWVLiYXlxcXLHXEhMTjceX/j2SdNtttxVbRbiiqiteVWXVqlXGHHnDhg2r0nnyTpw4UeZ5uH79emOkiFQYq4EDB1boWNOmTdO+ffuUnp6uZ599VvHx8Ro4cKCCgoJ06tQprV692ujZ3qRJkxITOJs2bdLUqVON9nDKlCmqX79+sWkrLuXt7V3matRmnThxQnv27Cn2WtFYbdiw4bJYDRgwoELHmjp1qvbt26czZ85o5syZ2rVrlwYMGKCgoCAlJydr9erV+vbbbyUVxurJJ5+s0HGqkqfVLUmy2+2XjaQq2kHg0n9/SRo4cGCl50c9fvy48QOcU22/d7jhhhv0//7f/9PixYuVkJCgYcOGafz48erQoYPy8/O1Y8cOLV682Bgm+fDDDyssLMwtx6ZNNM8T28Nly5ZpxYoVGjJkiCIjI9WiRQvl5OTo8OHDWr16tfH3NG/eXG+++abbVrX2xFgVVZ33DhLnoSuoW6hulkx+VoaPj4/Gjx+vuXPn6ujRo5oxY4ZGjRqljh07ql69wnCdPn1ae/fu1caNGxUZGWlqiGxRS5YsUUFBgXr27Knrr79evr6+kqSsrCxt2bJFn376qfLz8+Xn56cRI0a4/W8sza5du8qc5/Sf//xnsefBwcEVvgCdOnVKH374YZnbBAcH6+WXX1ZUVFSJ769bt874BTQ/P18zZ84s97jBwcHauHGj6wW+xO7du0vtbSFJr7766mXHrUiCSpKSk5P10UcflblNcHCw5syZU+Zwtby8PG3dulVbt24tdRubzaYRI0Zo6tSpbr2A79q1q8xf4+bMmVPseUhISI1/gakpnli3pMJF3fLz8/Xhhx/qxIkTeuGFFy7bxmazacKECXrssccqVN5L7dq1S9OnTy/1/UuHJoaEhFTpNSskJKTMa5ZUuKheWWVesWJFsVUjpcIpAtyR/Ny1a1epPQgkXTbMpzLxqgqrVq0yHlf1apq7d+8utQeiJM2dO7fY8+Dg4AonqEJDQ7VgwQJNmjRJJ0+e1KpVq4r9rU6tWrXS66+/XuL8gBs2bCjWHpZ0/l0qODj4si87FbFnz54y29958+ZddtyKJj9DQ0P19ttv64knntDJkye1evVqrV69+rLtWrZsqddee61Wzm/maXVLKrxulVXmkvYbFRVV6eRnfHy8y9es2nDv4Fx88/3339fx48dLPD9sNpsefvhhU4ssmUWbaJ6ntoepqalavHixFi9eXOL7Xbt21SuvvFLiQkgV5amxcqrOeweJ89AV1C1UN5KfJejevbseeeQRLVy4UMeOHdPs2bPl5eUlf39/XbhwQQ6Hw9i2rAtJac6fP69vvvlGcXFxstls8vPzk81mU3Z2trFNYGCgJk2aZMlJ0BcsWKAff/xRP/74o06ePKmMjAxlZWXpyiuvVNOmTRUREaF+/frptttuc9uvlp7q7bff1o8//qh9+/ZdFqsmTZooIiJCffv2LTdWw4YNU7NmzbRv3z4dPHhQv//+u86ePau8vDw1bNhQrVq1UteuXTVs2DC39IxF7eeuuuVks9k0bdo03XHHHVqxYoV27Nhh9NBp0aKFunfvrlGjRrmlx2d1e+edd7R3795yr1m33357nb9mVZUdO3YYi7JERUWpVatWNVwi92rfvr1Wr16t5cuX6+uvv9axY8eUmZmphg0bKiwsTAMGDNDQoUOpXyqM1cqVK7VixQojVs6FIcPCwnTrrbcSqyKoW9XPZrPpmWee0aBBg/TZZ5/p+++/V2pqqmw2m1q0aKEePXpo9OjRbuvxWd1oE2vGXXfdJW9vb+3cuVMnTpxQenq6bDabmjZtqhtvvFF33HFHqdMT1VVWvnfgPKxZVq5bVmYrcM62XYeUNey9qDNnziguLs6YL/H8+fPy9fVV8+bNFR4erqioKEVERLjcQ+7QoUPauXOnkpKSdPr0aWVlZSkvL08NGjRQy5Yt1aVLF/Xr16/Sv5g7ORwO+fj4aPfu3W7bp5XZ7XZ17dpVe/fu9ZiJwmuK3W5XZGSkEhMTiVU57Ha7brjhBuqVSc66tX//fuJVDrvdri5duujAgQPEygS73a4bb7xRu3fvJl7lsNvt6tGjh+Lj44lVOc6fP6+ePXtSr0xy1q2EhATiVQ673a7OnTvTHppAe+gaZ3tIvMrnjBXnoTmci+Y561Zubi6xKofdblf9+vUrHKs62fNzxIgRpoaTBwYGauTIkRo5cqRbj++clBcAAAAAAABA1WG1dwAAAAAAAACWRPITAAAAAAAAgCWR/AQAAAAAAABgSSQ/AQAAAAAAAFgSyU8AAAAAAAAAlkTyEwAAAAAAAIAlkfwEAAAAAAAAYEkkPwEAAAAAAABYEslPAAAAAAAAAJZE8hMAAAAAAACAJZH8BAAAAAAAAGBJJD8BAAAAAAAAWBLJTwAAAAAAAACWRPITAAAAAAAAgCWR/AQAAAAAAABgSSQ/AQAAAAAAAFgSyU8AAAAAAAAAlkTyEwAAAAAAAIAlkfwEAAAAAAAAYEkkPwEAAAAAAABYEslPAAAAAAAAAJZE8hMAAAAAAACAJZH8BAAAAAAAAGBJJD8BAAAAAAAAWBLJTwAAAAAAAACWVK+mC4Dqk5eXJ4fDUdPFqPXy8vKK/R+lI1bmESvXEC/ziJVriJd5+fn5koiVGdQr11C3zKNumUesXEO8zCNWriFe5jljRJ6mfJWNka2goKDATWVBLeVwOOTj41PTxfAoXl5exo05ykaszCNWriFe5hEr1xAv84iVecTKNcTLPGJlHrFyDfEyj1i5hniZR6xck5ubK29vb5c/R8/POiQ1NVX+/v41XYxaz263q1mzZsrIyKjQSVWXECvziJVriJd5xMo1xMs8YmUesXIN8TKPWJlHrFxDvMwjVq4hXuYRK/Ocsaookp91iL+/P8lPF/j7+3MBMolYmUesXEO8zCNWriFe5hEr84iVa4iXecQyyv3lAAAgAElEQVTKPGLlGuJlHrFyDfEyj1hVPRY8AgAAAAAAAGBJJD8BAAAAAAAAWBLJTwAAAAAAAACWRPITAAAAAAAAgCWR/AQAAAAAAABgSSQ/AQAAAAAAAFgSyU8AAAAAAAAAlkTyEwAAAAAAAIAlkfwEAAAAAAAAYEkkPwEAAAAAAABYEslPAAAAAAAAAJZE8hMAAAAAAACAJZH8BAAAAAAAAGBJJD8BAAAAAAAAWBLJTwAAAAAAAACWRPITAAAAAAAAgCWR/AQAAAAAAABgSSQ/AQAAAAAAAFgSyU8AAAAAAAAAlkTyEwAAAAAAAIAlkfwEAAAAAAAAYEkkPwEAAAAAAABYEslPAAAAAAAAAJZE8hMAAAAAAACAJZH8BAAAAAAAAGBJJD8BAAAAAAAAWBLJTwAAAAAAAACWVK+mC1BVsrKyFB8fr3379uno0aNKS0tTfn6+GjZsqNatW6tPnz7q3r17jZVv4sSJSk1NLXObdu3aadasWdVUIgAAAAAAAMBaLJv8nDBhgvLz843n3t7e8vLyUnp6utLT0xUfH68uXbpo8uTJuvLKK2usnH5+fvLx8SnxvYCAgGouDQAAAAAAAGAdlk1+5ufnq02bNurTp486d+6sq666SpJ0+vRprVq1Shs3btSePXu0cOFCPfroozVWznHjxqlPnz41dnwAAAAAAADAqiyb/Jw5c6Y6dux42evNmzfXww8/rCuuuEIbNmzQli1bdO+996pp06Y1UEoAAAAAAAAAVcWyyc+SEp9F9evXTxs2bJAkHTlypMTkZ0pKimJiYrRv3z6lpaWpoKBAzZo1U+fOnTV48GASpgAAAAAAAEAtZtnkZ3mKzrN58eLFy97fsGGDFi9ebMwb6u3tLZvNppMnT+rkyZPatGmTnnjiCd1www3VVmYAAAAAAAAA5tXZ5OeBAweMxy1btiz23o4dO7Rw4UJ5eXlp6NChGjBggNHLMzk5WZ988om2b9+uuXPnau7cuZXqAbp27VotW7ZMmZmZ8vX1VWhoqLp166b+/furQYMGFd4vAAAAAAAAUNfVyeRndna2Pv/8c0lS+/btFRwcbLyXl5end999V5L00EMPqV+/fsU+GxwcrMmTJ+uVV15RfHy8oqOj9cADD1S4LL/88ou8vb3l6+ur7OxsHTx4UAcPHlRMTIwmT56s8PBw0/uaPHlyia8XXfUeAAAAAAAAqCvqXPLz4sWLevPNN3XmzBl5e3tr3Lhxxd7fs2eP0tPT1ahRI/Xt27fU/fTu3Vvx8fHau3dvhcoRGRmp8PBwdejQQQ0bNpQkZWZmasuWLfr000+VkZGhOXPm6OWXXzZWqgcAAAAAAABgXp1Lfr733nvavXu3JGn8+PG69tpri73/008/SSrsHTphwoRS95OXlydJSk1NrVA5Lk26SlLDhg01aNAghYWFaebMmbLb7Vq+fLkeeeQRU/ucN29eia87HA698cYbFSonAAAAAAAA4KnqVPLzgw8+UGxsrCRp7Nixlw1pl6QzZ85IKkxunj17ttx95ubmGo+3bdumJUuWlLjdlClT1K5dO1PlbNu2rXr16qWtW7cqPj5eBQUFstlspj4LAAAAAAAAoFCdSX5+9NFHio6OliSNHj1agwYNKnE758rvN954o55++mmXjpGbm1tqwtTZU9SssLAwbd26VXa7XVlZWcbQeAAAAAAAAADm1Ink54cffqi1a9dKKkx8DhkypNRtGzduLEk6ceKEy8fp06eP+vTpU6EyAgAAAAAAAHCvK2q6AFXtgw8+MJ34lGQMTU9PTzfm/6wJSUlJkiQ/Pz8FBATUWDkAAAAAAAAAT2Xp5OcHH3xgDHUfM2ZMuYlPSerWrZsCAwMlSUuWLFFOTk6Z2587d87lchUUFJT5/uHDh7Vt2zajPMz3CQAAAAAAALjOssnPonN83n///brzzjtNfc7Hx0fjx4+XzWbT0aNHNWPGDP3www/F5uw8ffq01q9fr+nTpysuLs7lsi1ZskSLFy/WgQMHdOHCBeP1rKwsxcTEaNasWcrPz5efn59GjBjh8v4BAAAAAAAAWHTOz7S0NK1Zs0aSZLPZ9MUXX+iLL74odfs777yzWK/Q7t2765FHHtHChQt17NgxzZ49W15eXvL399eFCxfkcDiMbaOiolwu3/nz5/XNN98oLi5ONptNfn5+stlsys7ONrYJDAzUpEmT1KJFC5f3DwAAAAAAAMCiyU/niu1S4RDz0lZgdyra+9LplltuUceOHRUXF6e9e/cqJSVF2dnZ8vX1VUhIiMLDwxUVFaWIiAiXyzdgwAA1btxYSUlJOn36tLKyspSXl6dGjRqpZcuW6tKli/r16yd/f3+X9w0AAAAAAACgkCWTn82bN9dnn31W6f0EBgZq5MiRGjlypBtK9T9hYWEKCwtz6z4BAAAAAAAAFGfZOT8BAAAAAAAA1G0kPwEAAAAAAABYEslPAAAAAAAAAJZE8hMAAAAAAACAJZH8BAAAAAAAAGBJJD8BAAAAAAAAWBLJTwAAAAAAAACWRPITAAAAAAAAgCWR/AQAAAAAAABgSSQ/AQAAAAAAAFgSyU8AAAAAAAAAlkTyEwAAAAAAAIAlkfwEAAAAAAAAYEkkPwEAAAAAAABYEslPAAAAAAAAAJZE8hMAAAAAAACAJZH8BAAAAAAAAGBJJD8BAAAAAAAAWBLJTwAAAAAAAACWRPITAAAAAAAAgCWR/AQAAAAAAABgSSQ/AQAAAAAAAFgSyU8AAAAAAAAAlkTyEwAAAAAAAIAlkfwEAAAAAAAAYEkkPwEAAAAAAABYUr2aLgCqj8PhkMPhqOli1HrOGBGr8hEr84iVa4iXecTKNcTLPGJlHrFyDfEyj1iZR6xcQ7zMI1auIV7mESvzKhsjW0FBQYGbyoJayuFwyMfHp6aL4VG8vLyUn59f08XwCMTKPGLlGuJlHrFyDfEyj1iZR6xcQ7zMI1bmESvXEC/ziJVriJd5xMo1ubm58vb2dvlz9PysQ1JTU+Xv71/Txaj17Ha7mjVrpoyMjAqdVHUJsTKPWLmGeJlHrFxDvMwjVuYRK9cQL/OIlXnEyjXEyzxi5RriZR6xMs8Zq4oi+VmH+Pv7k/x0gb+/Pxcgk4iVecTKNcTLPGLlGuJlHrEyj1i5hniZR6zMI1auIV7mESvXEC/ziFXVY8EjAAAAAAAAAJZE8hMAAAAAAACAJZH8BAAAAAAAAGBJJD8BAAAAAAAAWBLJTwAAAAAAAACWRPITAAAAAAAAgCWR/AQAAAAAAABgSSQ/AQAAAAAAAFgSyU8AAAAAAAAAlkTyEwAAAAAAAIAlkfwEAAAAAAAAYEkkPwEAAAAAAABYEslPAAAAAAAAAJZE8hMAAAAAAACAJZH8BAAAAAAAAGBJJD8BAAAAAAAAWBLJTwAAAAAAAACWRPITAAAAAAAAgCWR/AQAAAAAAABgSSQ/AQAAAAAAAFgSyU8AAAAAAAAAlkTyEwAAAAAAAIAlkfwEAAAAAAAAYEkkPwEAAAAAAABYEslPAAAAAAAAAJZE8hMAAAAAAACAJZH8BAAAAAAAAGBJ9Wq6AFUlJydHCQkJOnLkiI4ePaojR44oLS1NknTPPfdoxIgRNVq+iRMnKjU1tcxt2rVrp1mzZlVTiQAAAAAAAABrsWzy8/Dhw3rppZdquhjl8vPzk4+PT4nvBQQEVHNpAAAAAAAAAOuwbPJTkurXr6/WrVvruuuu03XXXaf3339fGRkZNV2sYsaNG6c+ffrUdDEAAAAAAAAAy7Fs8rN9+/ZasmRJsdeWLl1aQ6UBAAAAAAAAUN0sm/y84orKr+WUkpKimJgY7du3T2lpaSooKFCzZs3UuXNnDR48WE2bNnVDSQEAAAAAAABUBcsmPytrw4YNWrx4sfLz8yVJ3t7estlsOnnypE6ePKlNmzbpiSee0A033FDDJQUAAAAAAABQEpKfJdixY4cWLlwoLy8vDR06VAMGDDB6eSYnJ+uTTz7R9u3bNXfuXM2dO7dSPUDXrl2rZcuWKTMzU76+vgoNDVW3bt3Uv39/NWjQwKV9TZ48ucTXnQlcAAAAAAAAoC6p/Nhwi8nLy9O7774rSXrooYc0atQoNWvWTDabTTabTcHBwZo8ebIiIyN1/vx5RUdHV+p4v/zyi86dOydfX19lZ2fr4MGDWrp0qSZPnqyffvrJHX8SAAAAAAAAUCfR8/MSe/bsUXp6uho1aqS+ffuWul3v3r0VHx+vvXv3Vug4kZGRCg8PV4cOHdSwYUNJUmZmprZs2aJPP/1UGRkZmjNnjl5++WVdddVVpvY5b968El93OBx64403KlROAAAAAAAAwFOR/LyEs7dldna2JkyYUOp2eXl5kqTU1NQKHWfcuHGXvdawYUMNGjRIYWFhmjlzpux2u5YvX65HHnmkQscAAAAAAAAA6jKSn5c4c+aMpMLk5tmzZ8vdPjc313i8bds2LVmypMTtpkyZonbt2pkqQ9u2bdWrVy9t3bpV8fHxKigokM1mM/VZAAAAAAAAAIVIfl7i4sWLkqQbb7xRTz/9tEufzc3NLTVh6uwpalZYWJi2bt0qu92urKwsY2g8AAAAAAAAAHNIfl6icePGkqQTJ064/Nk+ffqoT58+bi4RAAAAAAAAgIpgtfdLOIemp6en1+hq60lJSZIkPz8/BQQE1Fg5AAAAAAAAAE9F8vMS3bp1U2BgoCRpyZIlysnJKXP7c+fOuXyMgoKCMt8/fPiwtm3bZpSH+T4BAAAAAAAA11k6+Xnu3DllZmYa/znn88zNzS32+oULF4zP+Pj4aPz48bLZbDp69KhmzJihH374odicnadPn9b69es1ffp0xcXFuVyuJUuWaPHixTpw4ECxY2dlZSkmJkazZs1Sfn6+/Pz8NGLEiEpEAAAAAAAAAKi7LD3n59SpU5WamnrZ62vWrNGaNWuM53/84x81ceJE43n37t31yCOPaOHChTp27Jhmz54tLy8v+fv768KFC3I4HMa2UVFRLpfr/Pnz+uabbxQXFyebzSY/Pz/ZbDZlZ2cb2wQGBmrSpElq0aKFy/sHAAAAAAAAYPHkZ2Xccsst6tixo+Li4rR3716lpKQoOztbvr6+CgkJUXh4uKKiohQREeHyvgcMGKDGjRsrKSlJp0+fVlZWlvLy8tSoUSO1bNlSXbp0Ub9+/eTv718FfxkAAAAAAABQN1g6+fnWW29V6vOBgYEaOXKkRo4c6aYSFQoLC1NYWJhb9wkAAAAAAACgOEvP+QkAAAAAAACg7iL5CQAAAAAAAMCSSH4CAAAAAAAAsCSSnwAAAAAAAAAsieQnAAAAAAAAAEsi+QkAAAAAAADAkkh+AgAAAAAAALAkkp8AAAAAAAAALInkJwAAAAAAAABLIvkJAAAAAAAAwJJIfgIAAAAAAACwJJKfAAAAAAAAACyJ5CcAAAAAAAAASyL5CQAAAAAAAMCSSH4CAAAAAAAAsCSSnwAAAAAAAAAsieQnAAAAAAAAAEsi+QkAAAAAAADAkkh+AgAAAAAAALAkkp8AAAAAAAAALInkJwAAAAAAAABLIvkJAAAAAAAAwJJIfgIAAAAAAACwJJKfAAAAAAAAACyJ5CcAAAAAAAAAS6pX0wXA/2/vzuOiLPf/8b+GTXZEURQ3QDYXJIRjbimidVwyO9VRK4/L6ZOZZpbZt04dPerplB+PdjLN3WN23NJST5maASqRuCAoqIiAgAsgIIvsMDP8/uA392eAmWGGba6B1/Px6PGAWe774sXMG3vPdV9X66upqQEAlJWVGXkkpkGVU1lZGSwtLY08GrExK/0xK8MwL/0xK8MwL/0xK/0xK8MwL/0xK/0xK8MwL/0xK8MwL/0xK/2pslL1twwlq2nqM8lklJWVwc7OztjDICIiIiIiIiIiapLS0lLY2toa/Dw2PzsApVKJiooKWFhYQCaTGXs4kmXLlgEA1q1bZ+SRiI9ZGYZ56Y9Z6Y9ZGYZ56Y9ZGYZ56Y9Z6Y9ZGYZ56Y9ZGYZ56Y9Z6Y9ZGUbEvGpqaiCXy2FtbQ0zM8NX8ORl7x2AmZlZkzrjrc3c3BwAOL1bD8zKMMxLf8xKf8zKMMxLf8zKMMxLf8xKf8zKMMxLf8zKMMxLf8xKf8zKMKLmZWVl1eTncsMjIiIiIiIiIiIiapfY/CQiIiIiIiIiIqJ2ic1PIiIiIiIiIiIiapfY/CQiIiIiIiIiIqJ2ibu9ExERERERERERUbvEmZ9ERERERERERETULrH5SURERERERERERO0Sm59ERERERERERETULrH5SURERERERERERO0Sm59ERERERERERETULrH5SURERERERERERO0Sm59ERERERERERETULrH5SURERERERERERO0Sm59ERERERERERETULlkYewAkrsrKSty8eRN37txBWloa7ty5g7y8PADASy+9hOnTpxt1fIsWLUJubq7Ox/j6+uLvf/97q4+luLgYMTExSEhIQFpaGvLy8qBQKODo6AhPT0+EhIRg2LBhrT4ObUTKSptjx45h//790veHDh0yyjhEzSo+Ph5hYWFISUlBUVERAMDZ2Rk+Pj6YMGECBg4c2KbjUREpL9FrliYlJSV47733UFBQAKBtxyl63dLEmHnVJ0rN0kSEnEStWZoYMy+R65ZcLsfZs2dx584dpKeno6CgAI8fP4ZMJoOzszO8vLwwbtw4DBkypE3GI3LNEi0rbUSoWyJnJWLdEi0vkWtWTU0NkpOTERsbi1u3buHBgwcoKSmBlZUVevTogYCAAEycOBFdunRpszGJXLdEzKs+EWqWyDmJWLNEzovNT9IqJSUFn332mbGH0SgbGxtYWVlpvM/BwaFNxjB//nwoFArpe0tLS5ibmyM/Px/5+fmIiYlBYGAgli5dik6dOrXJmDQRIStNMjMzcfjwYaOdXxNRsqqpqcGOHTsQFhYm3WZpaQmZTIacnBzk5OQgKioKU6ZMwZw5c9psXPWJkJep1Cx1e/bskRoubc1U6pY6Y+alTsSapc6YOZlKzVJnzLxErltlZWXYvn279L1MJoOtrS3Ky8vx8OFDPHz4EL/99hvGjh2LBQsWwNzcvFXHI3LNEi0rTUSpWyJmJXLdEi0vkWvW0aNHcfDgQel7VVZlZWVIS0tDWloafv75ZyxevBjBwcFtMiaR65aIeakTpWaJmJPINUvEvFTY/CSd7Ozs4OnpCQ8PD3h4eGDPnj0oLCw09rDqmDdvHkJCQow6BoVCAS8vL4SEhCAgIACurq4AgJycHBw5cgQRERGIi4vD9u3bsXjxYqONU4Ss6lMqldiyZQuqq6vh4+OD27dvG3tIAMTJ6uzZs9IftuHDh+Pll19Gz549AdT+o2Dv3r2IiYnBTz/9hAEDBhjt02NR8jKFmqVy9epVnDt3zmive1OpWyrGzktF1JqlYuycTKVmqRg7L0DcumVpaYmJEyfCz88P3t7ecHZ2hoWFBZRKJe7fv48jR47g/PnzOHfuHHr16oXnn3++Vccjcs0SLav6RKpbImYlct0SMS9Ra5ZcLoeNjQ1Gjx6NESNGwMfHB1ZWVqiqqkJcXBz27NmDvLw8fP7551i7di169+7d6mMSuW6JmJeKSDVLxJxErlki5qXC5idpNWDAAOzevbvOberTzun/rFixAoMHD25we/fu3bFgwQKYmZkhLCwMv/76K15++WW4uLgYYZRiOnXqFJKSkjB69Gj06NFDuEaCsUVGRgIAevTogSVLltT5RN/NzQ1Lly7Fu+++i4cPH+L8+fNGbyQYkynVrPLycmzfvh0WFhZ444038N5777X5GEypbomQl4rINUuEnEypZomQl8h1y8bGBn/+858b3G5mZoa+fftiyZIlePToEZKSkhAREdHqTReRa5ZoWdUnUt0SMSuR65ZoeYlcs4YNG4bJkyfD3t6+zu1WVlZ48skn4eHhgaVLl6KqqgrHjx/HggULWn1MItctEfNSEalmiZiTyDVLxLxU2PwkrczMmr8fVnZ2Nk6cOIGEhATk5eWhpqYG3bp1Q0BAAJ599tl20wTU9EdNXWhoqPTpzJ07dzT+3B0lK3U5OTk4cOAAHBwcMHfuXJw6dUqv53WkrFSXYvbr10/jpUwWFhbo168fHj58iIqKCo3H6Ch5mVLN2rdvH/Ly8vDSSy+hT58+LXJMQ5lS3RIhL0D8miVCTqZUs0TIy5TqVn0ymQxeXl5ISkrCo0ePWuUc6kypZtXX1lmpE71u1WeMrEypbtXX1nmJXLPc3d113t+9e3cMGjQIcXFxSE1NbdI5DCVy3RIxL0C8miViTiLXLBHzUmHzk1pNWFgYdu3aJa1zolqH4sGDB3jw4AHOnDmD9957z+iLv7cF9bUQlUplg/s7albbtm1DZWUl/ud//geOjo56PaejZeXq6orMzExkZGRAoVA0+AMnl8uRkZEBAOjfv3+D53e0vJqjrbK6efMmfvnlF/Tq1Qt/+MMfWmLorUKUuiVSXiLXLFFyMpWaJUpezWXMGq9UKqXZOD169Gjx4xtKlJqliTGzErluaWKMrEylbmki2vuwMcb+d6mlpSUAzTXCGESuW6rzaRtbazG1mqU6H9B2OZlyzVKdD2j79yGbn9QqLl26hO3bt8Pc3BzPP/88nn76aenTg6ysLBw8eBAXLlzA+vXrsX79+mZ9Gvrjjz/iwIEDePz4MaytrdG7d28EBQVhwoQJDaZbG8uNGzekr/v27Vvnvo6aVVhYGBISEuDv74+xY8fq9ZyOmNXTTz+NuLg4ZGdnY8OGDXjllVekf9xmZmZi3759ePjwIVxdXTFlypQ6z+2IeTVVW2VVVVWFrVu3AqhdBF/1x19EItQtkfISuWaJlJMp1CyR8mqOtqzx6kpKSnD//n388MMPSE5OBgA8++yzLXLs5hChZtVn7KxErlv1GTMrU6hb9Rn7tdUUxspKRS6XIykpCQCMehWJOhHrloox8jKlmqVijJxMsWapGPN9yOYntTi5XI5///vfAIDXX38doaGhde5XrUOxdu1axMTE4Pjx45g7d26Tz3fv3j1YWlrC2toapaWlSEpKQlJSEk6cOIGlS5fCz8+vOT9Os5WWluLYsWMAatfJcXNzk+7rqFnl5+dj7969sLKywvz58/V6TkfNKjg4GHPmzMG+fftw4cIFXLhwQfqUuKqqCnZ2dnjmmWcwc+ZM2NraSs/rqHk1RVtmdfDgQWRnZ2PChAkYMGBAc4feakSpW6LkJXrNEiUnwDRqlkh5NVVb1/hjx45pXNfP2toaM2bMwLhx45p87JYgSs0CxMlK9LoFiJOVKdQtQJy8mqKts9Lk+PHjKCoqAgBMmDChRY/dFCLVLU3aOi9TqFmaGON1ZSo1SxNjvg+bv2gHUT1xcXHIz8+Hk5OTzj/CY8aMAQBcu3atSecJDg7Gu+++i507d2Lfvn3YvXs3du7ciTlz5sDa2hqFhYVYs2YNHj582KTjtwSlUomNGzeioKAAlpaWmDdvXp37O2pW27dvR1lZGf74xz9Kux42pqNmBQBTpkzBsmXL4OTkBKD2j1pVVRUAoLq6GuXl5SgrK6vznI6cl6HaKqvk5GT89NNPcHZ2xqxZs5p0jLYgSt0SKS+Ra5ZIOamIXLNEzKsp2iovFWtrazg5OcHR0REymQwA0KlTJ8yYMaPB/zy1NVFqloooWYlct1REyQoQu26piJSXodo6q/pu3bqFQ4cOAQBGjRrV6FqcrU20ulWfMfIyhZpVnzFfV6ZQs+oz9vuQMz+pxd26dQtA7adZuj61kcvlAIDc3Nwmnaf+HwkAcHR0xJQpU+Dj44MVK1agrKwMhw8fxltvvdWkczTX119/jdjYWADAa6+91mAB4I6YVWRkJGJjY+Hu7m7Q5TkdMSsAqKysxObNmxEdHY3+/ftj8eLF8PDwQE1NDdLT03HgwAH8+uuvuHr1KlasWIF+/foB6Lh5NUVbZCWXy7FlyxbU1NRg3rx5dT6FFY0IdUukvESuWSLlpCJyzRIxr6ZqqxqvMnHiREycOBFA7f9UpaWl4fDhw9izZw9Onz6NDz74oM6spbYkQs1SJ0JWItctdSJkBYhdt9SJkldTtHVW6h48eIB169ZBLpejT58+es8qbE2i1S11xsjLVGqWOmO+rkylZqkT4X3I5ie1ONXuY3K5XJrSrIvqEwoAOH/+PHbv3q3xccuWLYOvr69eY/D29saIESMQFRWFmJgY1NTUSJ+QtpVvvvlG2p1uzpw5Gj+R7WhZFRUVYc+ePTAzM8Mbb7yhcXc6bTpaVir/+c9/EB0djZ49e2LVqlV1FkYfMmQI/Pz88P777yMrKwu7du3C6tWrAXTcvJqiLbL67rvvcP/+fQQHB2P48OEtMOrWIUrdEiUv0WuWKDmpE7lmiZhXUxmzxltaWsLHxwcfffQR/vnPfyImJgYbN27Ep59+yn9r1WOMrESvW9oY83Ulct3SRqT3oT6MlVVmZiZWr16Nx48fw83NDcuXL4eNjY2Bo29ZItctY+RlijXL2K8rU6tZxs5Lhc1PanGqXbueeOIJfPTRRwY9t6qqSusbUfUJhL58fHwQFRWFsrIyFBcX671bXEvYu3cvjh8/DgCYNWtWg4WGVTpaVvv27UNxcTGeeeYZ9OrVCxUVFXXuVx+36j4LCwtYWFh0uKwAoLy8HOHh4QBqP+1X/8OmYmVlhYkTJ2L37t24desWioqK4OTk1CHzaqrWzio7Oxv//e9/0alTJ8yaNavB677+c1T3W1tbGzSW5hKlbomUl8g1S6ScVESuWSLm1Rwi1HiZTIbJkycjJiYGqampSEtLg6enp0FjaQ5RapY+2jIrkeuWPtr6dSVy3dKHsd+H+jJGVpmZmVi1ahUKCgrQs2dP/O1vf0Pnzp0NOndLE7luGSsvU6tZxn5dmVrNMnZe6tj8pBanejHfvXvX4OeGhIQgJCSkhUfUtv7zn//gx5hXhUsAACAASURBVB9/BFD7R+25557T+tiOllVOTg4A4PTp0zh9+rTOx86ePRsAMHnyZMydO7fDZQXU7rinUCgAQOfaNz179pS+zsnJgZOTU4fMq6laO6tHjx5BoVBAoVDgnXfe0fnYY8eOSYvf7969G3Z2dgaPqSlEqlsi5SVyzRIpJxWRa5aIeTWHKDW+S5cu0tfZ2dlt1nQRqWbpq62yErlu6astX1ci1y19Get9aIi2zkpTw8XZ2dngc7ckkeuWMfMypZolwuvKlGqWCHmp44ZH1OJUU57z8/OldSWMITk5GQBgY2MDBweHNjnnN998o/cfNaBjZ2WojpiV+mVLeXl5Wh9XWFgofa26hKAj5tVUomRlLKZat0TXEXNqDzXLVIiSl+p/WgG02SVsplqzjJGVoTpiVu2hbvG1VZemhot6g9gYRK5bIualr46Yk6nULFHyUseZn9TigoKC4OzsjIKCAuzevRurV69Gp06dtD6+pKQE9vb2Bp2jsbUDU1JScP78eWk8bbH2zTfffCNdxvCnP/0JU6dObfQ5HS2rlStX6rz/0KFD+O6776Sv1XW0rACgV69esLKyQlVVFcLDwzF+/PgG6+AolUrp0gc7OztpofuOmFdTtXZWgwYNavB6rm/69OkAgJdeekn6ui2IWLdEykvkmiVSTioi1ywR82qOtqjxCoVC59prCoUCP/zwA4DaSxB9fHwMOn5TiFizALGyErluAWJlBYhdtwDx8mqqtsgKELPhImrdAsTIS/SaBYiRk4roNQsQKy915isbe7VRh1ZSUoKKigpUVlaisrISv/zyC8rLy+Hl5QV3d3fp9pqaGlhY1PbSzc3N4erqiujoaBQUFCAuLg7dunWDi4sLzMxqJxvn5OTg/Pnz2LlzJ8rLyzFw4ECDxrV7927ExsaiU6dOcHR0lM5dXFyM8PBwbN68GVVVVbCxscE777zTpDetIfbu3St9mjd79my9/qgBHTMrXW7cuIGbN28CAP74xz/Wua8jZmVubo7CwkKkpKSgsLAQqamp6NevHxwcHFBTU4O7d+9i8+bNuHHjBgDgD3/4AwYNGiQ9t6PlBYhbsxpz+PBhAMDAgQOl32FrE7luNcYYeWli7JrVmLbOSfSa1Rhjva5ErVu7du1CbGwsrK2t69T46upqJCYmYuvWrdLvctq0aRg6dGgLptKQyDVLtKx0MXbdEi0r0euWaHkB4tas7OxsrFy5EgUFBXBzc8PKlSuN3nARuW6JmJcmxq5ZouUkes0SLS91spqamhpjD4LEtWjRIuTm5jb6uLFjx2LRokV1bvv111+xfft2VFZWAqh9s9na2qKiogLV1dXS42bOnIkXXnjBoHF99dVXOHfuHIDaqd82NjaQyWQoLS2VHuPs7Ix3330Xfn5+Bh3bUHl5eVi4cKE0lsY2dJk6dWqDSx06SlaN0fXJnkpHy6qqqgrr1q3D1atXpdssLS0BoM7PO2rUKCxevFj6w6XS0fIStWY1pq1nnIletxojygw9Y9esxhgjJ5FrVmOM9boStW7Vr/HW1tawsLBAaWmptGmCTCbDpEmTMHv27Aa/y5Ykes0SKavGGLtuiZiVyHVLxLxErVmbN2/G2bNnAdRe5qtpIxh1O3bsMOj4hhK9bomWlzbGrlki5iRyzRIxLxVe9k6t5qmnnsLgwYPx888/49q1a8jOzkZpaSmsra3Rq1cv+Pn54Xe/+12TZm48/fTT6Ny5M5KTk5GTk4Pi4mLI5XI4OTmhb9++CAwMRGhoKGxtbVvhJ6tL9Q8PoPYyYG27oKlo2mG2o2TVEjpaVlZWVvjLX/6CixcvIjIyEmlpaSgqKoJMJkPXrl3h5eWFcePGaf2kv6Pl1RytmZVoRK9b7UlHy0nkmtUetWZezz//PPr06YObN28iKysLRUVFKCsrg42NDVxdXeHn54eQkBC4u7u3/A9Wj+g1S6SsWkJHy0rkuiViXs3Rmlmpz+kqLy9HeXl5Sw7dYKLXLdHyao6OlpPINUvEvFQ485OIiIiIiIiIiIjaJe72TkRERERERERERO0Sm59ERERERERERETULrH5SURERERERERERO0Sm59ERERERERERETULrH5SURERERERERERO0Sm59ERERERERERETULrH5SURERERERERERO0Sm59ERERERERERETULrH5SURERERERERERO0Sm59ERERERERERETULrH5SURERERERERERO0Sm59ERERERERERETULrH5SURERERGlZ2djenTp2P69On4/vvvW/VcBw8elM716NEjg+8naivLly/H9OnTsXjxYmMPhYiIyKRZGHsARERERC1BoVDg8uXLuHDhAtLS0lBYWIiqqio4ODjA0dERXbt2hbe3N/z8/ODt7Y1OnTo1OMZXX32Fc+fOaTy+lZUV7O3t0a9fPwQGBmLMmDGwtbXVe3yrVq3CjRs3AADOzs7YsmULzMwa/xxaoVDg5ZdfrnPbnDlzMGXKlEafW1RUhAULFkChUEi3LVy4ECEhIXqPW5fq6mpcunQJ169fR0pKCoqKilBSUgJzc3PY2dnBzc0NHh4eCAwMxIABA2Bubt4i5yUiIiIi0hebn0RERGTy7t+/jw0bNiAjI6PBfYWFhSgsLMTdu3cRFxcHAJgwYQLmz59v0DmqqqqQn5+P/Px8xMXF4ejRo1iyZAkGDhzY6HNzcnJw8+ZN6fuCggJcvXoVQ4cONWgMKmfPntWr+RkZGVmn8dmSTp8+je+//x4FBQUN7pPL5aisrER+fj6uX7+OH3/8EU5OTnj22WcxefJkWFpatsqYqG18+eWXiIqKgpmZGQ4ePGjs4ZiM+Ph4fPLJJwCAt956C2PGjDHyiIiIiDoGNj+JiIjIpOXl5eFvf/sbiouLAQCenp4YM2YM3N3dYWtri4qKCuTl5SElJQVxcXHIysrS67hvvvkm+vfvL31fWVmJjIwM/Pzzz8jIyEBBQQHWrFmDNWvWwM3NTeexIiIiUFNTA5lMBisrK1RWViIiIsLg5qeVlRWqqqqQkZGBO3fuwNPTU+fjz549W+d5LaGqqgqbNm3ChQsXpNsGDx6MgIAA9OvXDw4ODlAqlXj8+DHS09ORkJCAxMREFBUVYd++fQgMDETfvn3rHLNHjx44dOhQi4yvMTNnzsTMmTPb5FxEREREZHxsfhIREZFJ279/v9T4fPbZZ/GnP/0JMpmsweNGjx6NuXPnIiUlBfn5+Y0et3v37g2adN7e3ggJCcE///lPxMXFoaKiAocPH8aSJUu0HkepVEqX0g8YMABubm4ICwvDlStXUFRUBCcnJ71/1v79+yMnJwePHj3C2bNndTY/U1JScO/ePQDAsGHDEBUVpfd5dNm8ebPU+OzZsyfefvvtOk1idUFBQXjxxReRmZmJo0ePal1SgIiIiIiotXDDIyIiIjJZSqUSly9fBgA4Ojri1Vdf1dj4VOfl5YVhw4Y1+ZwWFhaYM2eO9H1cXBxqamq0Pv7atWvSxjkhISHSepsKhQKRkZEGnVsmk2Hs2LEAgKioKFRXV2t9bEREBADA1dVVr0vz9REeHo7z588DqG18/uMf/9Da+FTn5uaGRYsW4a9//atB66QSERERETUXZ34SERGRyXr8+DEqKysB1Db52mpDHTc3N9jb26OkpARlZWUoKSmBg4ODxseqmpDW1tYYPnw4rK2t0atXLzx48AARERGYOnWqQecOCQnB0aNHUVJSgpiYGIwYMaLBY6qqqqQm5dixYxttCOtDLpfjyJEj0veLFi2Cvb29QccYMmSIxtuzs7Px9ttvAwBmzJiBF198sdH77969ixMnTiAhIQGFhYXo1KkT3N3dMX78eIwaNUrrGA4ePCj9HFu2bEHXrl11jlkulyMsLAxRUVHIyspCRUUFXFxcEBQUhOeeew6dO3fW+Dz1japCQ0OxYMEC3Lt3Dz///DMSEhKQn5+PyspKfPDBBwgKCmpwzsjISFy6dAnp6ekoLi6GhYUFunfvDn9/f0ycOBHdu3fXOW59pKSkICwsDElJSXj06BGqq6thb28PR0dHuLm5wd/fH8HBwejSpQuAutkBtR8+TJ8+vcFx1X+Hmn53t2/fxi+//ILExEQUFBSguroa69atazDTuqKiAuHh4YiNjcW9e/dQXFwMa2tr9OjRA0888QQmTZoER0dHjT+bpvU1b926hVOnTiEpKQlFRUWwtbWFl5cXJk2ahICAgEbzys3NxQ8//CB9oGFtbY3evXtjzJgxGDduHHJycjS+jtUzUNm0aRM2bdpU5zZXV1ds3LhR6/krKipw6tQpREdHIzs7G0qlEt26dUNwcDCee+45g9+PREREHQWbn0RERGSyLCz+758yWVlZkMvldW5rTeqNVqVSqfExjx8/xpUrVwBAanwCtQ3Mffv24cGDB7h9+zZ8fHz0Pm+PHj0wYMAA3Lx5E2fPntXY/Lx48SLKysogk8kQEhKCa9euGfKjaRQfH4/c3FwAtZfvGzLmlhYWFoZ///vfkMvl0m3V1dW4fv269N8bb7zR7POUlpbi888/R3Jycp3bs7KycPz4cZw5cwbvv/++XjNrIyIisGvXLp2zdQEgPT0d69evx8OHD+vcXl1djYyMDGRkZODUqVP485//jAkTJhj+Q/3/Dh48iKNHjzaYtVxUVISioiLcu3cPFy9eRHFxcYNmdHN89913OHz4sM7Z0gCQkJCAL7/8EkVFRXVuLy0tRWpqKlJTU3HixAksXrwYwcHBjZ730KFD+P777+uc9/Hjx4iNjUVsbCxmzpyJF154QevzY2JisGHDBunDFqD2d5KYmIjExERERUXVmRHe0rKysrBmzZoGaxbfv38f9+/fR3R0NFauXNloM5+IiKgjYvOTiIiITJa9vT1cXV3x8OFDlJSUYMeOHXjttddgZWXVquctLCzE48ePAQCWlpZaZ31GRkZKDTrV5e4AMGbMGBw4cABKpRIREREGNxJDQkJw8+ZNXLt2Dfn5+dLMPJUzZ84AAPz9/eHi4mLQsbW5fv269HVTd6lvCVevXsXt27fRo0cPTJ48GR4eHjAzM0NSUhKOHDmC4uJihIeHw9/fHyNHjmzWubZt24bk5GQMHToUoaGhcHFxQWFhISIjI3H+/HmUlpbis88+w9q1a9GzZ0+tx0lOTsa5c+fg4OCAKVOmwNfXFxYWFrh//36d38/du3exYsUKVFRUwMLCAiEhIRg8eDC6desGpVIpNfxycnKwfft2WFtbY/To0Qb/XLGxsdIMzq5du+KZZ55B//794eDggOrqauTm5iI1NVVq3KtMmjQJI0eOxP79+xEbGwszMzOsXbu2wfG1zYa9ePEi0tPTpd+das3atLQ02NnZSY+Lj4/HZ599BoVCARsbG4wfPx4+Pj7o1q0bqqqqkJiYiJMnT6KoqAjr16/HihUrMGDAAK0/b3h4OBITE9G/f3/8/ve/R+/evaFUKhEfH4///ve/qKysxLfffovBgwdrfC/euXMHn3/+OeRyubT0xMiRI+Ho6Ii8vDxEREQgNjYWO3fu1Hh+FxcXrFu3DsnJydi2bRsA4JVXXmnwPrK0tNT4/MrKSqxZswaPHj3ClClTEBgYCAcHB+Tm5uKnn35CYmIiHj58iG3btuGjjz7SmgMREVFHxeYnERERmbSpU6dKTYczZ87g0qVLGDp0KHx9feHp6Yl+/fppbSo01aFDh6QZZIMGDYKZmeZl1FVNSFdX1zrNGWdnZzzxxBOIjY1FdHQ05s6dK80K1cfw4cOxe/dulJeXIzIyEs8//7x0X25uLm7cuAGgbsO1udLT06Wv9Vnns7UkJSXB398fH3zwQZ0mt5eXFwYNGoS//OUvUCgU+Omnn5rd/ExOTsa0adPw6quv1rl96NCh8PHxwddff43Kykrs3LkTy5cv13qce/fuoWfPnli9enWdDa68vLykr5VKJf71r3+hoqICrq6uWL58eYNL2319fREaGoq///3vSE5Oxu7duxEcHGzQaweAtPmVtbU1Pv30Uzg7O9e538fHB6NGjcLs2bNRUlIi3e7k5AQnJ6c667bWv1Rdl/T0dPj6+uLjjz+uM2b1hmNZWRk2bNgAhUIBLy8vfPjhhw0ubR8wYABCQ0OxYsUKZGdnY8eOHVi/fr3W5R0SExMxZswYLFy4sM571cfHB/3798dnn32GmpoanDhxQmPzc8eOHdKHGAsXLpTW3QUAT09PDBs2DAcOHMDRo0c1nt/CwgJ9+/ZFYWGhdFuXLl30zq6wsBCVlZVYvXp1nU3OPDw8EBQUhJUrVyIpKQlXr15FZmYm3Nzc9DouERFRR8ENj4iIiMikPfPMM3juueek70tLS/Hrr79i586d+OijjzB79mx8/PHHOHToEHJycpp8nsrKSty+fRv/+te/EBYWBqB2AyJtl8omJydLu61rWndT1ZgsLy+Xdk/Xl7W1tXS5u6rBqnLmzBnU1NTAzs6uWRs71VdcXCx93dgO9VlZWbh7967G/5rzOwBqZ8ctXrxY4+xed3d3aTZdampqnUuUm6J3797Sup31TZ48WbrcPSEhAXfv3tV5rNdff11nbtHR0Xjw4AEA4M0339S6pqe1tTVef/11ALW/k0uXLjX6c9RXUFAAAOjVq1eDxmd9LbmOpEwmw6JFi3Q2a0+fPo3i4mKYmZlhyZIlWtf07Ny5M2bNmgWg9tLvW7duaT2ms7Mz5s+fr/FDisDAQLi7uwMAbt682eD+lJQUpKamAgCCgoLqND7VzZgxA7169dI6huaaMWNGncanirm5eZ36p/rgg4iIiP4PZ34SERGRyZs1axaGDx+O48eP48qVK3WaXgqFAsnJyUhOTsbRo0cxceJEvPrqq42uDbpq1Sqd95ubm+O1116Dn5+fxvtVGx2p1t2sLzg4GA4ODiguLkZERITBszRDQkIQERGBrKwsJCUlwdfXFzU1NTh37hwAYNSoUS16+X9ZWZn0dWMzDT/99NMGa1aq+Pv765wl2ZiAgACtl1UDtbMpL1++DKVSiZycHPTp06fJ5woNDdU6qxcAxo8fLzXMrl69qnUmn4uLCwYPHqzzXBcvXgRQ26hrbA1Rd3d32NraoqysDLdu3cKYMWN0Pr4+1TIJd+/eNXjN2ebw8/NDjx49dD5GlYO3tzdcXV11PnbQoEHS17du3dJ66fuIESN0vhe8vLyQnp6OwsJCVFRU1Hl9q6+XO27cOK3HMDMzw9ixY7F//36dY24KmUym83esPoM4Ozu7xc9PRERk6tj8JCIionbBy8sL77zzDqqrq6UNUe7evYvk5GTcv38fAKTLoR8+fIj333+/Sbugd+nSBYGBgZgyZQp69+6t8TGVlZXSbuuDBw/WuO6mhYUFRo8ejZMnT+LWrVsGX67q5+cHNzc3ZGZm4syZM/D19cX169elTYl0NWqaQv1S54qKihY9tiG0Za6ivv5qeXl5s87l7e2t9/0ZGRlaH6eaWaiLalOlgoICjTuoa6OaxWmI0NBQREVFobq6GitWrIC/vz+eeOIJ+Pr6wt3dvdU2DWssB7lcjrS0NAC1yxu0VA6NvWbUZ7eWl5fXaX6qz+htbLkH9SZkS+rcubPOGbgt+ZonIiJqj9j8JCIionbF0tISfn5+dWZkZmZm4tChQ1JDMiYmBhcuXNC4U7rKm2++KTU7ZDIZLC0tYW9vr9dlwNHR0VITQttlskBtg/LkyZMAai9Xr7+2ZGNCQkKwf/9+REdHY968edIl8H369GnxdTnVGyxFRUU6Z1Ru3LixzvfZ2dl4++23W2QcnTp10nm/ekNbqVQ261yNXd6vPgNVfVmA+vR5zag20DJUVVWVwc8ZNGgQ3nzzTXz99dcoKyvDtWvXpBmOVlZW8PPzw8iRI/HUU0+16Hq5jeVQUlLS5N+ZrhwamwGtPru3/vnrr3mqS2P3N1Vj42/J1zwREVF7xOYnERERtXtubm7SrNDLly8DAH777Tedzc/u3bsbtJmLOtUl7wCwadMmbNq0qdHnnDt3DjNnzoS5ubne5xk7diwOHjyI8vJyhIeHS+s/tvSsT6B21p5qx/fU1NRGL+NuDwyZGazrsbounVdRNa3c3d3x1ltv6X1eQzc7UgkJCcGwYcNw4cIFxMfHIykpCY8ePUJVVRXi4+MRHx+PI0eO4P3330e/fv2adI76GstBoVBIXw8dOhSvvPKK3sduybVJm0q1CRoRERGJhc1PIiIi6jB+//vfS83PzMzMVjlHZmamzs1XtCksLERcXByCg4P1fo6zszMCAgIQFxeHffv2obq6Gubm5gavAamPwYMH4/jx4wCA2NhYTJs2rcXPIZrCwkKd606q797d3Oabg4MDCgsLUVBQ0OSmu6FsbW0RGhqK0NBQAEBeXh7i4+MRHh6O5ORk5OTkYO3atdiwYUOrXQqvTn12cXFxcZvloIudnZ30dVFREbp27ar1sU2dvUtERESti81PIiIi6jBUG70Ahs3qM4T67usvv/yy1l27VRQKBbZs2QKFQoGIiAiDmp9A7SzPuLg4VFdXA6jdkVrbDtnNMWTIELi4uCAvLw+JiYlITk5udE1MU5ecnAxfX1+d96s0d3akp6cnYmNjUVRUhDt37mjc2bu1ubi4IDQ0FOPGjcMnn3yChIQE5Obm4vbt23U2YWqt946VlRX69OmDe/fuITU1FUVFRa12Kbm++vbtiwsXLgCo3fldV/MzJSVF57FaKzciIiLSrfFrcIiIiIjaCfXmRGM7STeFQqFAZGQkgNr1IKdNm4ZRo0bp/G/MmDHw9/cHAMTFxdWZTaiP4OBgODs7w9LSEpaWlq1yyTtQu0HTCy+8IH2/adOmOushtkdnzpzRuYai+vIGAQEBzTrXk08+KX39/fffN+tYzSWTyTBkyBDp+/ozGlXrgCqVyhZfY1KVg1KpxNGjR1v02E2hnsPZs2e1Pk6pVOLcuXM6j6W+fqpcLm/22IiIiEg/bH4SERGRyaqqqsIHH3yA8+fPN9pMyMrKwoEDB6Tvhw8f3uLjiYuLk3adHj58uF5rPQLAyJEjAdQ2TxtroNRnYWGBbdu2Yd++fdi3bx+CgoIMG7QBJkyYIOWWlZWFjz/+GHfu3Gn0eabaJL137x6+/fZbjfedOnUKN27cAFC7gVBzZ34+9dRT6NmzJwDg8uXL2L9/v841JOVyOcLDw5t0qXVUVBQqKiq03q9UKhEfHy99X/+DAvUZ1C29fMTkyZOlJQROnjyJ06dP63x8RUUFfvzxxxYdgzofHx94eHgAAK5cuSJ9uFHft99+iwcPHug8VmvmRkRERNrxsnciIiIyaWlpafjiiy9gZ2eHoKAg+Pj4wM3NDXZ2dlAoFMjNzUVCQgIiIyOlHaEHDRqE0aNHt/hY1GcCqhqa+hg2bBh27NiB6upqnDlzRuj1NBcuXAiFQoHLly8jKysLH374Ifz9/REQEIB+/frB3t4eMpkMZWVlyMzMRHx8PK5cuSI9v7Gdq0Xi7e2No0ePIiMjA+PHj0fXrl1RWFiIqKgoREVFAajdff71119v9rksLCywbNkyLF++HGVlZTh27BiuXr2KkJAQeHh4wMbGBuXl5cjKykJSUhIuX76MkpIS+Pv7G7zMwd69e7F9+3YEBgZi4MCB6NWrF+zt7VFRUYGsrCxEREQgKSkJAODr6ys1/1TUL4HftWsXXnjhBXTt2lVq9tvb2zd5DVR7e3ssXboU//jHP6BQKLBz50789ttveOqpp9CnTx906tQJpaWlePDgAW7evIkrV66gsrISU6dObdL59DF//nz89a9/hUKhwFdffYXr169j5MiRcHJyQm5uLs6cOYMrV67A29tbWgpB0yXu3bt3R7du3ZCbm4vw8HD07t0bnp6e0nvCwsICLi4urfZzEBERdVRsfhIREZHJMjMzg7OzMwoKClBaWorIyEitM7NURo8ejfnz5+s9K1Nfqg2LgNq1E3WtFVmfra0tAgICEBMTI22Y5Ofn16LjaynW1tZYtmwZTp06haNHj6KwsBAJCQlISEjQ+TwnJydMnjwZU6ZMaaORNt8bb7yBrVu3IjY2FrGxsQ3ut7W1xbJly+Dm5tYi5+vTpw8+/fRTfPHFF0hPT0d6ejq+/vprrY+3tLRs8kZEFRUViI6ORnR0tNbHeHt747333mtw+6BBg+Dv74+EhATcuHFDmgGrMmPGDLz44otNGhdQu7nWqlWr8OWXXyInJweJiYlITEzU+ngbG5smn0sf/fv3x7vvvouNGzeisrISZ8+ebXAJvK+vL+bNm4cPP/wQQN1L3NVNnz4dX331FUpLS7F58+Y697m6umLjxo2t8jMQERF1ZGx+EhERkcmysLDA1q1bcefOHVy/fh3JycnIzMxEfn4+KioqYGFhATs7O/Ts2RM+Pj4YNWpUsy9P1ubs2bNQKBQAgBEjRhi8ucmoUaMQExMDoHYGqajNT6B2VtukSZMwYcIEXLx4Ucr+8ePHKCkpkXJ3dXWFh4cHhgwZgoCAAJibmxt76Aaxs7PD6tWrcfr0afz222/IzMxEVVUVXFxcEBgYiGnTpsHZ2blFz+nm5ob//d//RUxMDC5cuIDk5GQUFRWhsrISNjY2cHFxQb9+/eDv74/f/e53sLW1Nfgcn3zyCa5fv44bN27g7t27KCwsRHFxMczMzNC5c2d4enpi+PDhWpdukMlk+PDDD3Hy5ElcunQJDx48QHl5eYuu/+nj44MvvvgC58+fR0xMDFJTU/H48WPI5XLY2tqiW7du8PDwQEBAAIYOHdpi59Vm2LBhWL9+PX744Qdcu3YN+fn56NSpE9zc3DB69Gg8/fTTSEtLkx6v7fcyduxYODs74/Tp09LPpNqsjIiIiFqHrEbXYkJERERERETUqIiICGzduhUAsGrVKgwYMMDIIyIiIiKAGx4RERERERE1m2qzMisrqwbrpBIREZHxsPlJRERERESk9sx+UgAAAW9JREFUQ2O7sx87dkxal3TkyJGwtrZui2ERERGRHrjmJxERERERkQ5ffvklZDIZnnzySXh4eMDR0RHV1dW4f/8+oqKicP36dQC1u9XPnDnTyKMlIiIidWx+EhERERERNSI1NRWpqala73d2dsb/+3//D126dGnDUREREVFjuOERERERERGRDikpKbhy5Qpu3LiBR48eobi4GHK5HPb29ujTpw+CgoIQGhrKy92JiIgExOYnERERERERERERtUvc8IiIiIiIiIiIiIjaJTY/iYiIiIiIiIiIqF1i85OIiIiIiIiIiIjaJTY/iYiIiIiIiIiIqF1i85OIiIiIiIiIiIjaJTY/iYiIiIiIiIiIqF1i85OIiIiIiIiIiIjaJTY/iYiIiIiIiIiIqF1i85OIiIiIiIiIiIjaJTY/iYiIiIiIiIiIqF1i85OIiIiIiIiIiIjaJTY/iYiIiIiIiIiIqF1i85OIiIiIiIiIiIjapf8Pc8H8lo2ynPwAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 648x648 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "df['TVD'] = np.array(tvds)[:, 2]\n",
    "\n",
    "tvd_matrix = np.zeros((len(gate_ginib_eps), len(state_ginib_eps)))\n",
    "\n",
    "for gate in range(len(gate_ginib_eps)):\n",
    "    for state in range(len(state_ginib_eps)):\n",
    "        tvd_matrix[gate, state] = df.loc[(df['GATE'] == gate_ginib_eps[gate]) & (df['STATE'] == state_ginib_eps[state])]['TVD']\n",
    "\n",
    "plt.rcParams[\"figure.figsize\"] = (9, 9)\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.pcolor(tvd_matrix, edgecolors='k', linewidths=0.5, cmap=\"Greys\", snap=True, vmin=0.5, vmax=4.5)\n",
    "plt.xlabel(\"SPAM Ginibre strength\", fontsize=14)\n",
    "plt.xticks([x + 0.5 for x in range(len(state_ginib_eps))])\n",
    "plt.ylabel(\"Gate Ginibre strength\", fontsize=14)\n",
    "plt.yticks([x + 0.5 for x in range(len(gate_ginib_eps))])\n",
    "plt.title(f\"LSGST total TVD\", fontsize=16)\n",
    "\n",
    "[ax.spines[x].set_color('k') for x in ax.spines.keys()]\n",
    "[ax.spines[x].set_linewidth(0.5) for x in ax.spines.keys()]\n",
    "\n",
    "ax.set_aspect('equal')\n",
    "# Use the code from the example to get the text on the grid\n",
    "# https://matplotlib.org/gallery/images_contours_and_fields/image_annotated_heatmap.html#sphx-glr-gallery-images-contours-and-fields-image-annotated-heatmap-py\n",
    "for i in range(tvd_matrix.shape[0]):\n",
    "    for j in range(tvd_matrix.shape[1]):\n",
    "        if tvd_matrix[i, j] > 0:\n",
    "            if tvd_matrix[i, j] == np.min(tvd_matrix[np.nonzero(tvd_matrix)]):\n",
    "                text = ax.text(j + 0.5, i + 0.5, f\"{tvd_matrix[i, j]:.2f}\", \n",
    "                               ha=\"center\", va=\"center\", color=\"red\", fontsize=14)\n",
    "            else:\n",
    "                text = ax.text(j + 0.5, i + 0.5, f\"{tvd_matrix[i, j]:.2f}\", \n",
    "                               ha=\"center\", va=\"center\", color=\"black\", fontsize=14)\n",
    "\n",
    "                \n",
    "ax.set_yticklabels([np.format_float_scientific(x, trim='-', exp_digits=1) for x in gate_ginib_eps])\n",
    "ax.set_xticklabels([np.format_float_scientific(x, trim='-', exp_digits=1) for x in state_ginib_eps])\n",
    "\n",
    "fig.tight_layout()\n",
    "plt.tick_params(axis='both', which='major', labelsize=12)\n",
    "plt.show()\n",
    "\n",
    "#plt.savefig()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Get the data from the best choice\n",
    "particle_locations = np.load(\"../data/lsgst/grid-search/-gate0.0001-state0.0001-locs.npy\")\n",
    "particle_weights = np.load(\"../data/lsgst/grid-search/-gate0.0001-state0.0001-wgts.npy\").reshape((particle_locations.shape[0], 1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x720 with 6 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Plot all data\n",
    "fig, ax = plt.subplots(3, 2, figsize=(15, 10))\n",
    "\n",
    "total_oqt_tvd = 0\n",
    "total_pyg_tvd = 0\n",
    "\n",
    "gate_data_map = {'Gx' : Gx_experimental_likelihood, \n",
    "                 'Gy' : Gy_experimental_likelihood, \n",
    "                 'Gi' : Gi_experimental_likelihood}\n",
    "\n",
    "for gate_idx, (gate, data) in enumerate(gate_data_map.items()):\n",
    "    oqt_l, true_l, pyg_l = compute_likelihood_comparison(gate, data, particle_locations, particle_weights)\n",
    "    plot_1c(gate, oqt_l, true_l, 1 - pyg_l, data, ax[gate_idx, 0])\n",
    "    \n",
    "    oqt_tvd = tvd(gate_data_map[gate], oqt_l)\n",
    "    pyg_tvd = tvd(gate_data_map[gate], pyg_l)\n",
    "    \n",
    "    total_oqt_tvd += np.sum(oqt_tvd)\n",
    "    total_pyg_tvd += np.sum(pyg_tvd)\n",
    "    \n",
    "    plot_tvd(gate, oqt_tvd, pyg_tvd, ax[gate_idx, 1])\n",
    "    \n",
    "plt.tight_layout()\n",
    "plt.savefig(f\"gridsearch_sample_1c_combined.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.72431880783881"
      ]
     },
     "execution_count": 32,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "total_oqt_tvd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.9609660572145853"
      ]
     },
     "execution_count": 33,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "total_pyg_tvd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Same plots, but do them separately so we can save them individually\n",
    "for gate_idx, (gate, data) in enumerate(gate_data_map.items()):\n",
    "    oqt_l, true_l, pyg_l = compute_likelihood_comparison(gate, data)\n",
    "    \n",
    "    plot_1c(gate, oqt_l, true_l, 1 - pyg_l, data)\n",
    "    plt.savefig(f\"{output_prefix}-{gate}-1c.pdf\")\n",
    "    plt.show()\n",
    "    \n",
    "    oqt_tvd = tvd(gate_data_map[gate], oqt_l)\n",
    "    pyg_tvd = tvd(gate_data_map[gate], pyg_l)\n",
    "    \n",
    "    plot_tvd(gate, oqt_tvd, pyg_tvd)\n",
    "    plt.savefig(f\"{output_prefix}-{gate}-tvd.pdf\")\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Figure 4 copy"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Generate a copy-cat of figure 4 where we compute difference between log-likelihoods."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "# First, generate all the experiments that are used. Sandia's figure uses their 6 fiducials \n",
    "# with a germ power sandwiched in between.\n",
    "from itertools import product\n",
    "from scipy.stats import entropy\n",
    "\n",
    "all_sequences = [exp['sequence'][0].flatten() for exp in full_experiments]\n",
    "\n",
    "n_shots = 50\n",
    "fiducials = [[], ['Gx'], ['Gy'], ['Gx', 'Gx'], ['Gx', 'Gx', 'Gx'], ['Gy', 'Gy', 'Gy']]\n",
    "\n",
    "# The set of germs and powers used fo\n",
    "germs = [['Gx', 'Gx', 'Gy', 'Gx', 'Gy', 'Gy'],\n",
    "         ['Gx', 'Gy', 'Gy', 'Gi'],\n",
    "         ['Gx', 'Gx', 'Gi', 'Gy'],\n",
    "         ['Gy', 'Gi', 'Gi'],\n",
    "         ['Gx', 'Gi', 'Gi'],\n",
    "         ['Gx', 'Gi', 'Gy'],\n",
    "         ['Gx', 'Gy', 'Gi'],\n",
    "         ['Gx', 'Gy'],\n",
    "         ['Gi'], \n",
    "         ['Gy'],\n",
    "         ['Gx']]\n",
    "\n",
    "# For each germ, generate the set of powers to be used\n",
    "germ_powers = []\n",
    "for germ in germs:    \n",
    "    germ_powers.append([int(np.floor(2**m / len(germ))) for m in range(11)])\n",
    "\n",
    "def markovianity_experiments(fiducials, germ, power, n_shots):\n",
    "    exps = []\n",
    "    \n",
    "    for right_fid, left_fid in product(fiducials, repeat=2):\n",
    "        new_experiment = np.empty((1,), dtype=model.expparams_dtype)\n",
    "        new_experiment[0]['sequence'] = GSeq(left_fid + germ * power + right_fid)\n",
    "        new_experiment[0]['n_meas'] = n_shots\n",
    "        exps.append(new_experiment)\n",
    "\n",
    "    return exps"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Now, a function to run an experiment to produce an estimate of the frequencies and take the difference with entropy\n",
    "def delta_log_l(model, reconstructed_params, experiments):\n",
    "    outcomes = np.array([0], dtype='uint')\n",
    "    \n",
    "    n_shots = experiments[0]['n_meas']\n",
    "    \n",
    "    # Get probabilites for each experiment\n",
    "    p_s = np.array([model._underlying_model.likelihood(outcomes, reconstructed_params, experiment)[0, :, 0] for experiment in experiments]).reshape(len(experiments))\n",
    "\n",
    "    # Now get experimental frequencies\n",
    "    f_s = np.zeros(len(experiments))\n",
    "    for idx_experiment, experiment in enumerate(experiments):\n",
    "        f_s[idx_experiment] = full_outcomes[all_sequences.index(experiment['sequence'][0].flatten())] / n_shots\n",
    "\n",
    "\n",
    "    comp_entropy = n_shots * np.sum(np.log(pow(f_s, f_s) * pow(1 - f_s, 1 - f_s)))\n",
    "    l_max = n_shots * np.sum(np.log(pow(p_s, f_s) * pow(1 - p_s, 1 - f_s)))\n",
    "    return 2 * (comp_entropy - l_max)[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "reconstructed_params = np.array([np.sum(particle_weights * particle_locations, axis = 0)])\n",
    "\n",
    "# An array to populate the table\n",
    "log_likelihood_array = np.zeros((len(germs), 11))\n",
    "\n",
    "for idx_germ, germ in enumerate(germs): # for each germ\n",
    "    # These are the powers we will look at for this particular germ.\n",
    "    # If the list is shorter than max_power, we will pad it with 0s after\n",
    "    # the fact\n",
    "    power_list = germ_powers[idx_germ]\n",
    "    fill_offset = power_list.count(0)\n",
    "    \n",
    "    germ_likelihoods = np.zeros(len(germ_powers[idx_germ]))\n",
    "\n",
    "    for idx_power, power in enumerate(power_list): # look at each non-zero power individually\n",
    "        # Construct the experiments\n",
    "        if power == 0:\n",
    "            continue\n",
    "        \n",
    "        experiments = markovianity_experiments(fiducials, germ, power, n_shots)\n",
    " \n",
    "        germ_likelihoods[idx_power] = delta_log_l(model, pygsti_params, experiments) \n",
    "      \n",
    "    log_likelihood_array[idx_germ,:] = germ_likelihoods"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x648 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "data = np.flipud(np.round(log_likelihood_array))\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.pcolor(data, edgecolors='k', linewidths=0.5, cmap=\"Greys\", snap=True, vmin=0, vmax=100)\n",
    "plt.xlabel(\"L (max length)\")\n",
    "plt.xticks([x + 0.5 for x in range(11)])\n",
    "plt.ylabel(\"Germ\")\n",
    "plt.yticks([x + 0.5 for x in range(11)])\n",
    "plt.title(\"Log-likelihood for long-sequence GST germs\", fontsize=14)\n",
    "\n",
    "[ax.spines[x].set_color('k') for x in ax.spines.keys()]\n",
    "[ax.spines[x].set_linewidth(0.5) for x in ax.spines.keys()]\n",
    "\n",
    "ax.set_aspect('equal')\n",
    "# Use the code from the example to get the text on the grid\n",
    "# https://matplotlib.org/gallery/images_contours_and_fields/image_annotated_heatmap.html#sphx-glr-gallery-images-contours-and-fields-image-annotated-heatmap-py\n",
    "for i in range(data.shape[0]):\n",
    "    for j in range(data.shape[1]):\n",
    "        if int(data[i, j]) is not 0:\n",
    "            text = ax.text(j + 0.5, i + 0.5, int(data[i, j]), \n",
    "                           ha=\"center\", va=\"center\", color=\"black\", fontsize=16)\n",
    "\n",
    "ax.set_yticklabels([\"\".join(germ) for germ in germs[::-1]])\n",
    "ax.set_xticklabels([int(2**(x)) for x in range(11)], ha=\"center\")\n",
    "fig.tight_layout()\n",
    "plt.tick_params(axis='both', which='major', labelsize=10)\n",
    "#plt.savefig(f'{output_prefix}-delta_log_likelihood.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> anc/notebooks/LSGST-Sandia-IonTrapData.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Long-sequence gate set tomography with ion-trap qubit data"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "In this notebook, we will use OQT to perform long-sequence gate set tomography using actual experimental data from Sandia's ion trap qubits. The original experiments were done in:\n",
    "\n",
    "Blume-Kohout, R. et al. Demonstration of qubit operations below a rigorous fault tolerance threshold with gate set tomography. Nat. Commun. 8, 14485 doi: 10.1038/ncomms14485 (2017).\n",
    "\n",
    "The specific file, `2015_03_30-GST_BB1_XYXY_8192_condensed.txt`, from which experimental data is read, is from the supplementary information of the [original paper](https://www.nature.com/articles/ncomms14485), and can be downloaded [here](https://zenodo.org/record/231329). After downloading the file, it should be stored at the relative path `../data/lsgst/2015_03_30-GST_BB1_XYXY_8192_condensed.txt`\n",
    "\n",
    "The set of gates in question is $\\{G_i, G_x, G_y\\}$, where $G_i$ is the identity, $G_x$ is a $\\frac{\\pi}{2}$ rotation about $x$, and $G_y$ is a $\\frac{\\pi}{2}$ rotation about $y$.\n",
    "\n",
    "The original work chooses the set of fiducials: $\\{(\\cdot), (G_x), (G_y), (G_x, G_x), (G_x, G_x, G_x), (G_y, G_y, G_y) \\}$.\n",
    "We will use only the first 4 $\\{(\\cdot), (G_x), (G_y), (G_x, G_x)\\}$, as using all 6 leads to an $\\tilde{F}$ with only rank 4."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import warnings\n",
    "warnings.filterwarnings('ignore')\n",
    "\n",
    "import numpy as np\n",
    "np.set_printoptions(suppress = True, precision = 6)\n",
    "\n",
    "import qinfer as qi\n",
    "\n",
    "import datetime\n",
    "\n",
    "from tqdm import tqdm\n",
    "\n",
    "import oqt\n",
    "from oqt.gates import GSeq\n",
    "from oqt.distributions import ConstantStateDistribution, ConstantSuperoperatorDistribution, CombinedSPAMDistribution\n",
    "from oqt.errors import GinibreNoise, DepolarizingChannel\n",
    "\n",
    "%matplotlib inline\n",
    "%config InlineBackend.print_figure_kwargs = {'dpi': 150}\n",
    "import matplotlib.pyplot as plt\n",
    "plt.style.use('ggplot')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Construct the gateset parameterization and the model. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "gateset_labels = ['Gi', 'Gx', 'Gy']\n",
    "fiducial_labels=[[], ['Gx'], ['Gy'], ['Gx', 'Gx']]\n",
    "\n",
    "param = oqt.linear_parameterization.GatesetParameterization(\n",
    "    gateset_labels=gateset_labels, \n",
    "    fiducial_labels=fiducial_labels\n",
    ")\n",
    "\n",
    "model = qi.BinomialModel(oqt.linear_parameterization.GatesetModel(param))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Let's construct the set of true parameters, that we can use to compare with the experimental data as well as the model parameters we will reconstruct after OQT. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Perfect SPAM\n",
    "vec_ρ = np.array([1, 0, 0, 1]) / np.sqrt(2) # preparing |0><0|\n",
    "vec_E = np.array([1, 0, 0, 1]) / np.sqrt(2) # measuring |0><0|\n",
    "ideal_spam = np.einsum(\"i,j->ij\", vec_ρ, vec_E)\n",
    "\n",
    "# Construct gate set tensor with perfect versions of all gates\n",
    "gs_tensor_ideal = np.empty((), param.gs_tensor_dtype)\n",
    "gs_tensor_ideal['Gx'] = oqt.gates.super_rot_x(np.pi/2)\n",
    "gs_tensor_ideal['Gy'] = oqt.gates.super_rot_y(-np.pi/2)\n",
    "gs_tensor_ideal['Gi'] = np.eye(4)\n",
    "gs_tensor_ideal[str(oqt.gates.WellKnownGates.SPAM)] = ideal_spam\n",
    "\n",
    "# Perfect model parameters\n",
    "true_params = param.gs_tensor_to_modelparams(np.array([gs_tensor_ideal]))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Prior distributions"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Construct a prior distribution over possible values of our model parameters. Our priors are constructed first by choosing gauge-dependent versions of the superoperators, and then are converted to the gauge independent model parameters.\n",
    "\n",
    "As we are working with real experimental data, we make our assumptions about the noise more general than simply adding an over or under rotation. Rather, we applying noise to each gate $G_i$, $G_x$, $G_y$ by taking a convex combination of the superoperators with other superoperators pulled randomly from the Ginibre distribution (for channels, this is the BCSZ distribution of superoperators, and we use the qutip function [`rand_super_bcsz`](http://qutip.org/docs/4.0.2/apidoc/functions.html?highlight=rand_dm_ginibre#qutip.random_objects.rand_super_bcsz)):\n",
    "\n",
    "\\begin{equation}\n",
    " G \\mapsto (1 - \\epsilon) \\cdot G + \\epsilon \\cdot \\Lambda, \\quad \\Lambda \\in \\hbox{BCSZ distribution}\n",
    "\\end{equation} \n",
    "The value of $\\epsilon$ is some small parameter (e.g. $10^{-4}$) that indicates the strength of the noise. Essentially, we can think of this as a mixture where the true channel is applied a fraction $1 - \\epsilon$ of the time, and the remaining $\\epsilon$ we have done something completely random.\n",
    "\n",
    "For the state and measurement, we will apply similar noise, sending\n",
    "\n",
    "\\begin{eqnarray}\n",
    " \\rho \\mapsto (1 - \\epsilon) \\cdot \\rho + \\epsilon \\sigma_\\rho \\\\\\\n",
    " E \\mapsto (1 - \\epsilon) \\cdot E + \\epsilon \\sigma_E\n",
    "\\end{eqnarray}\n",
    "where $\\sigma_\\rho$ and $\\sigma_E$ are randomly chosen from the Ginibre distribution of density matrices (we use the qutip function [`rand_dm_ginibre`](http://qutip.org/docs/4.0.2/apidoc/functions.html?highlight=rand_dm_ginibre#qutip.random_objects.rand_dm_ginibre), and make transformations to ensure the dimensions and the gauge are correct.)\n",
    "Following the application of noise to $\\rho$ and $E$ individually, we then apply additional, non-trace preserving Ginibre noise to the combined SPAM superoperator. This is done using intuition gained from observing the gauge-fixed superoperators that were reconstructed from the original long-sequence GST work."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# These particular ϵ were chosen after performing a grid search to find\n",
    "# values that give lowest total variation distance to experimental data\n",
    "gate_ginib_eps = 1e-4\n",
    "state_ginib_eps = 1e-4\n",
    "\n",
    "ρ_distribution = ConstantStateDistribution(vec_ρ, \n",
    "                                           channel_error=GinibreNoise(eps=state_ginib_eps))\n",
    "\n",
    "E_distribution = ConstantStateDistribution(vec_E, \n",
    "                                           channel_error=GinibreNoise(eps=state_ginib_eps))\n",
    "\n",
    "unknown_operators = {'Gi' : ConstantSuperoperatorDistribution(\n",
    "                                                 np.eye(4), \n",
    "                                                 channel_error=[GinibreNoise(eps=gate_ginib_eps)]\n",
    "                            ),\n",
    "                     \n",
    "                     'Gx' : ConstantSuperoperatorDistribution(\n",
    "                                                 oqt.gates.super_rot_x(np.pi/2),\n",
    "                                                 channel_error=[GinibreNoise(eps=gate_ginib_eps)]\n",
    "                            ),\n",
    "                                         \n",
    "                     'Gy' : ConstantSuperoperatorDistribution(\n",
    "                                                 oqt.gates.super_rot_y(-np.pi/2),\n",
    "                                                 channel_error=[GinibreNoise(eps=gate_ginib_eps)]\n",
    "                            ),\n",
    "                                          \n",
    "                     'WellKnownGates.SPAM' : CombinedSPAMDistribution(\n",
    "                                                 state=ρ_distribution, \n",
    "                                                 measurement=E_distribution)\n",
    "                    }\n",
    "\n",
    "prior = oqt.distributions.GSTProductDistribution(param, unknown_operators=unknown_operators)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[0.999907, 0.499971, 0.500024, 0.000208, 0.49998 , 0.500034,\n",
       "        0.499955, 0.000221, 0.499967, 0.499962, 0.999715, 0.999828,\n",
       "        0.49996 , 0.499992, 0.000256, 0.499954, 0.00025 , 0.499971,\n",
       "        0.500056, 0.500009, 0.499967, 0.00027 , 0.499988, 0.000286,\n",
       "        0.500045, 0.499995, 0.999667, 0.000277, 0.500034, 0.500006,\n",
       "        0.499997, 0.00026 , 0.500016, 0.500027, 0.50001 , 0.499969,\n",
       "        0.999708, 0.500051, 0.999702, 0.500084]])"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "prior.sample()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Gather experimental data"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Rather than using a heuristic to generate the sequences, we're going to read in the sequences, as well as experimental data, directly from the Sandia group's supplementary material. This next code fragment does all this based on the structure of the file, and then parses it using regex (thanks Gary!) into sequences and count data."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "import re\n",
    "import subprocess\n",
    "\n",
    "# Here we're going to gather all the experimental data from the file\n",
    "filename = \"../data/lsgst/2015_03_30-GST_BB1_XYXY_8192_condensed.txt\"\n",
    "\n",
    "# Get the total number of experiments; one per line, I've deleted the header from the original\n",
    "num_experiments = int(subprocess.check_output([\"wc\", \"-l\", filename]).split()[0])\n",
    "max_experiments = num_experiments\n",
    "\n",
    "# Store experiments as experiment object and outcomes as outcomes\n",
    "experiments = []\n",
    "outcomes = []\n",
    "\n",
    "# Now pull the data; we pull the first 3 columns, the sequence, and the counts/total counts\n",
    "# The sequence is the trickiest as we will have to parse it and turn it into a GSeq object\n",
    "\n",
    "# The regex groups into 3 sections - some sequence of GxGy..., then a (germ)^exp, then another GxGi...\n",
    "# We'll parse them separately afterwards (assuming all gate identifiers are 2 chars long),\n",
    "# to build up the actual sequence\n",
    "pattern = r\"(\\w*)(\\((.*)\\)\\^\\d+)?(.*)?\"\n",
    "\n",
    "with open(filename) as infile:\n",
    "    for exp_idx, line in enumerate(infile):\n",
    "        if exp_idx > max_experiments: \n",
    "            break \n",
    "            \n",
    "        read_exp_data = line.split()[0:3] # past tense of read!\n",
    "        current_seq = read_exp_data[0]\n",
    "        recorded_counts, total_shots = int(float(read_exp_data[1])), int(read_exp_data[2])\n",
    "        \n",
    "        # Parse the sequence... group by the patterns then tokenize\n",
    "        # indices 1, 2, 4 are based on the structure of the regex\n",
    "        grouped = re.match(pattern, current_seq)\n",
    "        tokens = list(filter(None, [grouped.group(1), grouped.group(2), grouped.group(4)]))\n",
    "        \n",
    "        new_experiment = np.empty((1,), dtype=model.expparams_dtype)\n",
    "        \n",
    "        gate_sequence = GSeq()\n",
    "                \n",
    "        if exp_idx > 0:\n",
    "            for token in tokens:\n",
    "                # Get the alphabetical sequence of gates from this token\n",
    "                alpha_gate_list = re.findall(\"[a-zA-Z]+\", token)[0] \n",
    "                alpha_gate_seq = [alpha_gate_list[i:i+2] for i in range(0, len(alpha_gate_list), 2)]\n",
    "    \n",
    "                if \"(\" in token: # Case where there is a paren and then an exponent\n",
    "                    exponent = int(re.findall(\"[0-9]+\", token)[0])\n",
    "                    if len(alpha_gate_seq) == 1:\n",
    "                        gate_sequence += GSeq((alpha_gate_seq[0], exponent))\n",
    "                    else: # Make a GSeq inside a GSeq so matrix multiplication works (FAST) from inside out\n",
    "                        gate_sequence += GSeq((GSeq(*alpha_gate_seq), exponent))\n",
    "                else:\n",
    "                    gate_sequence += GSeq(alpha_gate_seq)\n",
    "            \n",
    "        new_experiment[0]['sequence'] = gate_sequence\n",
    "        new_experiment[0]['n_meas'] = total_shots\n",
    "        new_outcomes =  recorded_counts\n",
    "        \n",
    "        experiments.append(new_experiment)\n",
    "        outcomes.append(new_outcomes)\n",
    "        \n",
    "full_experiments = experiments\n",
    "full_outcomes = outcomes"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "4657"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "len(full_experiments)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Test experiments"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We are going to set aside a number of experiments for the purpose of testing afterwards; these are experiments that specifically have the form ${G^{2^n}}$ for $n = 0,\\ldots13$ and $G$ being all possible gates in the set, $G_i, G_x, $ and $G_y$. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "num_test_experiments = 14\n",
    "gate_powers = [2 ** x for x in range(num_test_experiments)]\n",
    "\n",
    "test_experiments = []\n",
    "\n",
    "n_shots = full_experiments[0]['n_meas']\n",
    "\n",
    "for gate in param.gateset_labels:\n",
    "    for power in gate_powers:\n",
    "        gate_sequence = GSeq()\n",
    "        new_experiment = np.empty((1,), dtype=model.expparams_dtype)\n",
    "        new_experiment[0]['sequence'] = gate_sequence + GSeq((gate, power))\n",
    "        new_experiment[0]['n_meas'] = n_shots\n",
    "        test_experiments.append(new_experiment)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "42"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "len(test_experiments)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Training"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Let's set up the updater and start training! Surprisingly, you can get pretty good results using only 10000 particles."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Set up the particle and SMC updater\n",
    "n_particles = 10000\n",
    "updater = qi.SMCUpdater(model, n_particles, prior)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now we run the experiments one by one, and perform Bayesian updates. This takes between 10-30 minutes depending on your processor speed. If you don't want to run it, skip this cell, but load the next so you get the file prefixes."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 4657/4657 [10:38<00:00,  7.29it/s]\n"
     ]
    }
   ],
   "source": [
    "num_experiments = len(full_experiments)\n",
    "\n",
    "for idx_experiment in tqdm(range(num_experiments)):\n",
    "    # Skip over any experiments that are also in the testing set\n",
    "    if full_experiments[idx_experiment] not in test_experiments:\n",
    "        experiment = full_experiments[idx_experiment]\n",
    "        datum = 50 - full_outcomes[idx_experiment]\n",
    "\n",
    "        with qi.perf_testing.numpy_err_policy(invalid='raise'):\n",
    "            updater.update(datum, experiment)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "date_prefix = datetime.date.today().isoformat()\n",
    "fiducial_prefix = f\"-{n_particles}p\" + \"-\".join([\"\".join(x) for x in fiducial_labels]) + \"-\"\n",
    "dir_prefix = \"../data/lsgst/\"\n",
    "\n",
    "output_prefix = dir_prefix + date_prefix + fiducial_prefix\n",
    "\n",
    "parameter_prefix = f\"gg{gate_ginib_eps}-s{state_ginib_eps}\"\n",
    "output_prefix += parameter_prefix \n",
    "\n",
    "# Save the data\n",
    "np.save(f\"{output_prefix}-locs\", updater.particle_locations)    \n",
    "np.save(f\"{output_prefix}-wgts\", updater.particle_weights)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Analysis"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Load in the data from files; change names as needed; this file in particular was\n",
    "# the best output of the grid search\n",
    "output_prefix = \"../data/lsgst/2020-04-12-gridsearch-best\"\n",
    "particle_locations = np.load(f\"{output_prefix}-locs.npy\")  \n",
    "particle_weights = np.load(f\"{output_prefix}-wgts.npy\").reshape((particle_locations.shape[0], 1))\n",
    "\n",
    "# # Otherwise, use the data from the updater\n",
    "# particle_locations = updater.particle_locations\n",
    "# particle_weights = updater.particle_weights.reshape((updater.particle_weights.shape[0], 1))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This is the set of gauge-fixed superoperators that was reconstructed from the same data in the original LSGST paper. It can be found in the supplementary materials in the same location as the experimental outcome data. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "pygsti_best_fit = np.empty((), param.gs_tensor_dtype)\n",
    "\n",
    "pygsti_best_fit['Gx'] = np.array([[ 1.00000000e+00,  0.00000000e+00,  0.00000000e+00,  0.00000000e+00],\n",
    "                                  [ 4.20528992e-07,  9.99946258e-01,  5.39449377e-05, -6.46354140e-06],\n",
    "                                  [ 4.02238460e-06,  1.86119648e-05,  5.10510551e-05, -9.99904465e-01],\n",
    "                                  [-3.71625636e-07,  4.42074230e-05,  9.99903844e-01,  5.66471749e-05]])\n",
    "\n",
    "pygsti_best_fit['Gy'] = np.array([[ 1.00000000e+00,  0.00000000e+00,  0.00000000e+00,  0.00000000e+00],\n",
    "                                  [-2.84461040e-06,  1.72816657e-05,  2.03294042e-05,  9.99875670e-01],\n",
    "                                  [-4.41163804e-06, -1.60461436e-05,  9.99962425e-01,  6.49955313e-06],\n",
    "                                  [ 1.08371997e-06, -9.99875918e-01,  2.51775920e-05, -4.54572651e-05]])\n",
    "\n",
    "pygsti_best_fit['Gi'] = np.array([[ 1.00000000e+00,  0.00000000e+00,  0.00000000e+00,  0.00000000e+00],\n",
    "                                  [ 2.10177470e-06,  9.99931872e-01, -6.44198677e-05,  1.01922740e-05],\n",
    "                                  [ 6.43859878e-06,  2.76865350e-05,  9.99890681e-01,  2.23798528e-05],\n",
    "                                  [-1.53446482e-06, -2.58386951e-05, -5.68170561e-05,  9.99899616e-01]])\n",
    "\n",
    "pygsti_rho0 = np.array([[ 0.70710678],\n",
    "                        [ 0.00242797],\n",
    "                        [-0.00602108],\n",
    "                        [ 0.70158617]])\n",
    "\n",
    "pygsti_E = np.array([[0.7121799 ],\n",
    "                     [0.00075139],\n",
    "                     [0.00085205],\n",
    "                     [0.70162408]]).T \n",
    "\n",
    "pygsti_best_fit[str(oqt.gates.WellKnownGates.SPAM)] = pygsti_rho0 * pygsti_E\n",
    "\n",
    "pygsti_params = param.gs_tensor_to_modelparams(np.array([pygsti_best_fit]))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We need to simulate data for these new experiments and look at the counts we get. We'll use the mean over the posterior as our 'reconstructed gateset'."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Calculate and plot the likelihood instead of counts from a simulated experiment. For the experimental values, we will plot the observed frequencies using the data taken over 50 counts."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "Gx_experimental_likelihood = np.array([25, 50, 0, 0, 1, 0, 0, 0, 1, 1, 0, 7, 12, 21]) / 50\n",
    "Gy_experimental_likelihood = np.array([28, 50, 0, 1, 0, 0, 0, 0, 0, 3, 2, 5, 13, 22]) / 50\n",
    "Gi_experimental_likelihood = np.array([0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 4, 9, 19]) / 50"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Parameters for test experiments - (gate)^power where the powers are powers of 2\n",
    "def compute_likelihood_comparison(gate, experimental_likelihood):\n",
    "    single_gate_test_experiments = []\n",
    "\n",
    "    n_shots = full_experiments[0]['n_meas']\n",
    "\n",
    "    for power in gate_powers:\n",
    "        new_experiment = np.empty((1,), dtype=model.expparams_dtype)\n",
    "        new_experiment['sequence'] = GSeq((gate, power))\n",
    "        new_experiment['n_meas'] = n_shots\n",
    "        single_gate_test_experiments.append(new_experiment)\n",
    "\n",
    "    oqt_likelihood = np.empty(len(gate_powers))\n",
    "    true_likelihood = np.empty(len(gate_powers))\n",
    "    pygsti_likelihood = np.empty(len(gate_powers))\n",
    "    \n",
    "    reconstructed_params = np.array([np.sum(particle_weights * particle_locations, axis = 0)])\n",
    "    \n",
    "    for idx_experiment, experiment in enumerate(single_gate_test_experiments):\n",
    "        oqt_likelihood[idx_experiment] = model.underlying_model.likelihood(outcomes, reconstructed_params, experiment)[0, :, 0]\n",
    "        true_likelihood[idx_experiment] = model.underlying_model.likelihood(outcomes, true_params, experiment)[0, :, 0]\n",
    "        pygsti_likelihood[idx_experiment] = model.underlying_model.likelihood(outcomes, pygsti_params, experiment)[0, :, 0]\n",
    "\n",
    "    return oqt_likelihood, true_likelihood, pygsti_likelihood"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "# For a given gate, make a plot of the likelihoods for the true case, the experiment, the OQT reconstruction, \n",
    "# and the pyGSTi reconstruction. This matches plot 1c in the Sandia paper. \n",
    "def plot_1c(gate, oqt_likelihood, true_likelihood, pygsti_likelihood, experimental_likelihood, ax=None):      \n",
    "    if ax is None:\n",
    "        ax = plt.gca()\n",
    "    ax.semilogx(gate_powers, oqt_likelihood)\n",
    "    ax.scatter(gate_powers, oqt_likelihood)\n",
    "    ax.semilogx(gate_powers, true_likelihood)\n",
    "    ax.scatter(gate_powers, true_likelihood)\n",
    "    ax.semilogx(gate_powers, 1 - pygsti_likelihood)\n",
    "    ax.scatter(gate_powers, 1 - pygsti_likelihood)\n",
    "    ax.semilogx(gate_powers, experimental_likelihood)\n",
    "    ax.scatter(gate_powers, experimental_likelihood)\n",
    "    ax.set_xlabel(f'Number of {gate} button presses')\n",
    "    ax.set_ylabel('Sequence probability')\n",
    "    ax.set_ylim([-0.05, 1.05])\n",
    "    ax.set_title(f'Sequence probability vs. number of {gate} button presses')\n",
    "    ax.legend(['OQT posterior mean', 'Ideal', 'pyGSTi', 'Experiment'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Compute and plot the total variation distance\n",
    "def tvd(p, q):\n",
    "    return np.abs(p - q)\n",
    "\n",
    "def plot_tvd(gate, oqt_tvd, pyg_tvd, ax=None):\n",
    "    if ax is None:\n",
    "        ax = plt.gca()\n",
    "    ax.semilogx(gate_powers, oqt_tvd, color='#E24A33')\n",
    "    ax.scatter(gate_powers, oqt_tvd, color='#E24A33')\n",
    "    ax.semilogx(gate_powers, pyg_tvd, color='#988ED5')\n",
    "    ax.scatter(gate_powers, pyg_tvd, color='#988ED5')\n",
    "    ax.set_xlabel(f'Number of {gate} button presses')\n",
    "    ax.set_ylabel('TVD')\n",
    "    ax.set_ylim([-0.0001, 0.3])\n",
    "    ax.set_title(f'Distance from experimental data')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x720 with 6 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Plot all data\n",
    "fig, ax = plt.subplots(3, 2, figsize=(15, 10))\n",
    "\n",
    "total_oqt_tvd = 0\n",
    "total_pyg_tvd = 0\n",
    "\n",
    "gate_data_map = {'Gx' : Gx_experimental_likelihood, \n",
    "                 'Gy' : Gy_experimental_likelihood, \n",
    "                 'Gi' : Gi_experimental_likelihood}\n",
    "\n",
    "for gate_idx, (gate, data) in enumerate(gate_data_map.items()):\n",
    "    oqt_l, true_l, pyg_l = compute_likelihood_comparison(gate, data)\n",
    "    plot_1c(gate, oqt_l, true_l, 1 - pyg_l, data, ax[gate_idx, 0])\n",
    "    \n",
    "    oqt_tvd = tvd(gate_data_map[gate], oqt_l)\n",
    "    pyg_tvd = tvd(gate_data_map[gate], pyg_l)\n",
    "    \n",
    "    total_oqt_tvd += np.sum(oqt_tvd)\n",
    "    total_pyg_tvd += np.sum(pyg_tvd)\n",
    "    \n",
    "    plot_tvd(gate, oqt_tvd, pyg_tvd, ax[gate_idx, 1])\n",
    "    \n",
    "plt.tight_layout()\n",
    "#plt.savefig(f\"{output_prefix}_sample_1c_combined.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "TVD from experimental data for OQT reconstruction: 0.72431880783881\n",
      "TVD from experimental data for pyGSTi reconstruction: 0.9609660572145853\n"
     ]
    }
   ],
   "source": [
    "print(f\"TVD from experimental data for OQT reconstruction: {total_oqt_tvd}\")\n",
    "print(f\"TVD from experimental data for pyGSTi reconstruction: {total_pyg_tvd}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Same plots, but do them separately so we can save them individually\n",
    "for gate_idx, (gate, data) in enumerate(gate_data_map.items()):\n",
    "    oqt_l, true_l, pyg_l = compute_likelihood_comparison(gate, data)\n",
    "    \n",
    "    plot_1c(gate, oqt_l, true_l, 1 - pyg_l, data)\n",
    "    plt.savefig(f\"{output_prefix}-{gate}-1c.pdf\")\n",
    "    plt.show()\n",
    "    \n",
    "    oqt_tvd = tvd(gate_data_map[gate], oqt_l)\n",
    "    pyg_tvd = tvd(gate_data_map[gate], pyg_l)\n",
    "    \n",
    "    plot_tvd(gate, oqt_tvd, pyg_tvd)\n",
    "    plt.savefig(f\"{output_prefix}-{gate}-tvd.pdf\")\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Figure 4 copy"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Generate a copy-cat of figure 4 where we compute difference between log-likelihoods."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "# First, generate all the experiments that are used. Sandia's figure uses their 6 fiducials \n",
    "# with a germ power sandwiched in between.\n",
    "from itertools import product\n",
    "from scipy.stats import entropy\n",
    "\n",
    "all_sequences = [exp['sequence'][0].flatten() for exp in full_experiments]\n",
    "\n",
    "n_shots = 50\n",
    "fiducials = [[], ['Gx'], ['Gy'], ['Gx', 'Gx'], ['Gx', 'Gx', 'Gx'], ['Gy', 'Gy', 'Gy']]\n",
    "\n",
    "# The set of germs and powers used fo\n",
    "germs = [['Gx', 'Gx', 'Gy', 'Gx', 'Gy', 'Gy'],\n",
    "         ['Gx', 'Gy', 'Gy', 'Gi'],\n",
    "         ['Gx', 'Gx', 'Gi', 'Gy'],\n",
    "         ['Gy', 'Gi', 'Gi'],\n",
    "         ['Gx', 'Gi', 'Gi'],\n",
    "         ['Gx', 'Gi', 'Gy'],\n",
    "         ['Gx', 'Gy', 'Gi'],\n",
    "         ['Gx', 'Gy'],\n",
    "         ['Gi'], \n",
    "         ['Gy'],\n",
    "         ['Gx']]\n",
    "\n",
    "# For each germ, generate the set of powers to be used\n",
    "germ_powers = []\n",
    "for germ in germs:    \n",
    "    germ_powers.append([int(np.floor(2**m / len(germ))) for m in range(11)])\n",
    "\n",
    "def markovianity_experiments(fiducials, germ, power, n_shots):\n",
    "    exps = []\n",
    "    \n",
    "    for right_fid, left_fid in product(fiducials, repeat=2):\n",
    "        new_experiment = np.empty((1,), dtype=model.expparams_dtype)\n",
    "        new_experiment[0]['sequence'] = GSeq(left_fid + germ * power + right_fid)\n",
    "        new_experiment[0]['n_meas'] = n_shots\n",
    "        exps.append(new_experiment)\n",
    "\n",
    "    return exps"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Now, a function to run an experiment to produce an estimate of the frequencies and take the difference with entropy\n",
    "def delta_log_l(model, reconstructed_params, experiments):\n",
    "    outcomes = np.array([0], dtype='uint')\n",
    "    \n",
    "    n_shots = experiments[0]['n_meas']\n",
    "    \n",
    "    # Get probabilites for each experiment\n",
    "    p_s = np.array([model._underlying_model.likelihood(outcomes, reconstructed_params, experiment)[0, :, 0] for experiment in experiments]).reshape(len(experiments))\n",
    "\n",
    "    # Now get experimental frequencies\n",
    "    f_s = np.zeros(len(experiments))\n",
    "    for idx_experiment, experiment in enumerate(experiments):\n",
    "        f_s[idx_experiment] = full_outcomes[all_sequences.index(experiment['sequence'][0].flatten())] / n_shots\n",
    "\n",
    "\n",
    "    comp_entropy = n_shots * np.sum(np.log(pow(f_s, f_s) * pow(1 - f_s, 1 - f_s)))\n",
    "    l_max = n_shots * np.sum(np.log(pow(p_s, f_s) * pow(1 - p_s, 1 - f_s)))\n",
    "    return 2 * (comp_entropy - l_max)[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "reconstructed_params = np.array([np.sum(particle_weights * particle_locations, axis = 0)])\n",
    "\n",
    "# An array to populate the table\n",
    "log_likelihood_array = np.zeros((len(germs), 11))\n",
    "\n",
    "for idx_germ, germ in enumerate(germs): # for each germ\n",
    "    # These are the powers we will look at for this particular germ.\n",
    "    # If the list is shorter than max_power, we will pad it with 0s after\n",
    "    # the fact\n",
    "    power_list = germ_powers[idx_germ]\n",
    "    fill_offset = power_list.count(0)\n",
    "    \n",
    "    germ_likelihoods = np.zeros(len(germ_powers[idx_germ]))\n",
    "\n",
    "    for idx_power, power in enumerate(power_list): # look at each non-zero power individually\n",
    "        # Construct the experiments\n",
    "        if power == 0:\n",
    "            continue\n",
    "        \n",
    "        experiments = markovianity_experiments(fiducials, germ, power, n_shots)\n",
    " \n",
    "        germ_likelihoods[idx_power] = delta_log_l(model, pygsti_params, experiments) \n",
    "      \n",
    "    log_likelihood_array[idx_germ,:] = germ_likelihoods"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "data = np.flipud(np.round(log_likelihood_array))\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.pcolor(data, edgecolors='k', linewidths=0.5, cmap=\"Greys\", snap=True, vmin=0, vmax=100)\n",
    "plt.xlabel(\"L (max length)\")\n",
    "plt.xticks([x + 0.5 for x in range(11)])\n",
    "plt.ylabel(\"Germ\")\n",
    "plt.yticks([x + 0.5 for x in range(11)])\n",
    "plt.title(\"Log-likelihood for long-sequence GST germs\", fontsize=12)\n",
    "\n",
    "[ax.spines[x].set_color('k') for x in ax.spines.keys()]\n",
    "[ax.spines[x].set_linewidth(0.5) for x in ax.spines.keys()]\n",
    "\n",
    "ax.set_aspect('equal')\n",
    "# Use the code from the example to get the text on the grid\n",
    "# https://matplotlib.org/gallery/images_contours_and_fields/image_annotated_heatmap.html#sphx-glr-gallery-images-contours-and-fields-image-annotated-heatmap-py\n",
    "for i in range(data.shape[0]):\n",
    "    for j in range(data.shape[1]):\n",
    "        if int(data[i, j]) is not 0:\n",
    "            text = ax.text(j + 0.5, i + 0.5, int(data[i, j]), \n",
    "                           ha=\"center\", va=\"center\", color=\"black\", fontsize=8)\n",
    "\n",
    "ax.set_yticklabels([\"\".join(germ) for germ in germs[::-1]])\n",
    "ax.set_xticklabels([int(2**(x)) for x in range(11)], ha=\"center\")\n",
    "fig.tight_layout()\n",
    "plt.tick_params(axis='both', which='major', labelsize=7)\n",
    "#plt.savefig(f'{output_prefix}-delta_log_likelihood.pdf')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> anc/notebooks/RB.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Randomized benchmarking"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Randomized benchmarking is a commonly-used technique for estimating the quality of a set of operations, typically the Clifford group. A state is prepared in a fixed state $|\\psi \\rangle$. Then a randomly-chosen sequence of noisy Cliffords is applied, followed by the Clifford that is (in the ideal case) the inverse of this sequence. Finally, the state is measured to see whether it is still in the input state $|\\psi \\rangle$.\n",
    "\n",
    "The probability of the state remaining in $| \\psi \\rangle$ after the sequence is termed the _survival probability_. If the Cliffords are perfect, the survival probability will always be 1. However, realistically, there will be some errors. Such errors will be compounded when we go to longer and longer sequences. Thus we expect, when averaged over many randomly chosen sequences over a set of given lengths, the average survival probability will decay exponentially.\n",
    "\n",
    "This decay rate, commonly called the 'RB number', was previously assumed to be directly related to the _average gateset infidelity_ over all the Cliffords. However, recent results by Proctor et. al have called this into question, as the RB number is a gauge-independent parameter, whereas the infidelity is a gauge-dependent parameter. We therefore must be very careful when interpreting results of the RB procedure.\n",
    "\n",
    "In this notebook, we will\n",
    "\n",
    "1) use OQT to characterize noisy implementations of Clifford group elements\n",
    "\n",
    "2) use the posterior distribution obtained from OQT to perform a RB experiment.\n",
    "\n",
    "_**Note**: To generate the data used in our paper takes a significant amount of time when run as-is. Along with the notebook, we provide output data files that were used to produce our results._"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "%config InlineBackend.print_figure_kwargs = {'dpi': 150}\n",
    "import matplotlib.pyplot as plt\n",
    "plt.style.use('ggplot')\n",
    "\n",
    "import warnings\n",
    "warnings.filterwarnings('ignore')\n",
    "\n",
    "import sys\n",
    "sys.path.append(\"../src/\")\n",
    "\n",
    "from tqdm import tqdm\n",
    "\n",
    "import numpy as np\n",
    "np.set_printoptions(suppress = True, precision = 6)\n",
    "\n",
    "import pandas as pd\n",
    "import qinfer as qi\n",
    "\n",
    "import oqt\n",
    "from oqt.distributions import HadamardDistribution, CliffordPhaseDistribution\n",
    "from oqt.heuristics import RBHeuristic\n",
    "from oqt.errors import GinibreNoise\n",
    "\n",
    "# The prefix of the path to the data files; change if you want different save/load locations\n",
    "# Keep as-is if you want to use our data\n",
    "prefix = \"../data/rb/2020-06-04-rb-\""
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "RB is concerned with the quality of Clifford operations. Traditional RB considers the 'base unit' of an experiment to be individual elements of the Clifford group. However, the (single-qubit) Clifford group can be generated using only the Hadamard $H$ and phase gate $S$. \n",
    "\n",
    "Our OQT button box will consist of 4 buttons: $\\rho$, $E$, $H$, and $S$. We also want to make clear here the mapping between some of the standard RB terminology and the language we are using in OQT.\n",
    "\n",
    "- A generator in RB corresponds to a button in OQT\n",
    "- A gate in RB (i.e. a Clifford element) corresponds to a button sequence in OQT\n",
    "- A sequence in RB (i.e. a product of Clifford elements) corresponds to a sequence of button sequences, which under concatenation is itself a sequence. \n",
    "\n",
    "The code snippet below initializes a group object with two generators and matrix multiplication as the operation (the swap function assures the matrices are multiplied in the correct order), and an equivalence function given by equality up to a phase. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import oqt.groups as grp\n",
    "\n",
    "H = (1/np.sqrt(2)) * np.array([[1, 1], [1, -1]])\n",
    "S = np.array([[1, 0], [0, 1j]])\n",
    "\n",
    "def swap(fn):\n",
    "    def swapped(x, y):\n",
    "        return fn(y, x)\n",
    "    return swapped\n",
    "\n",
    "cliffords = grp.Group({'H' : H, 'S' : S}, \n",
    "                      identity=np.eye(2), \n",
    "                      equivalence=grp.eq_ignore_phase, \n",
    "                      group_operation=swap(np.matmul));"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "RB is considered to be robust to errors in SPAM. Therefore for simplicity, we will assume that the SPAM buttons are ideal. Here we will prepare and measure the $|0\\rangle$ state."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "vec_ρ = np.array([1, 0, 0, 1]) / np.sqrt(2) # preparing |0><0|\n",
    "vec_E = np.array([1, 0, 0, 1]) / np.sqrt(2) # measuring |0><0| also, software will perform prob(1) = 1 - prob(0)\n",
    "\n",
    "ideal_spam = np.einsum(\"i,j->ij\", vec_ρ, vec_E)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Next we specify the distributions over the unknown operators. Both $H$ and $S$ can be parameterized in terms of an angle, so we choose overrotation distributions for both of them, and add some additional Ginibre Noise. The variance was chosen in order to obtain a fidelity of roughly 0.999. (For details, see the paper).  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def fidelity_from_std(std):\n",
    "    return 2./3 + (1./3) * np.cos(2 * std)\n",
    "\n",
    "def std_from_fidelity(fid):\n",
    "    return 0.5 * np.arccos(3 * (fid - 2./3))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Overrotation variance for fidelity of 0.999 = 0.001501\n"
     ]
    }
   ],
   "source": [
    "desired_fidelity = 0.999\n",
    "overrot_var = std_from_fidelity(desired_fidelity) ** 2\n",
    "print(f\"Overrotation variance for fidelity of {desired_fidelity} = {overrot_var:.6f}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "known_operators = {'WellKnownGates.SPAM' : ideal_spam}\n",
    "\n",
    "ginib_var = 1e-3\n",
    "\n",
    "true_unknown_operators = {'H' : HadamardDistribution(\n",
    "                                    var = overrot_var, \n",
    "                                    channel_error=GinibreNoise(eps=ginib_var)\n",
    "                                ),\n",
    "                          'S' : CliffordPhaseDistribution(\n",
    "                                    var = overrot_var,\n",
    "                                    channel_error=GinibreNoise(eps=ginib_var)\n",
    "                                )\n",
    "                         }"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Before we set up our model, we need to figure out what fiducials to choose. A couple of bad initial guesses suggested this was not so simple - so, I used brute force (thanks to Natalie Klco for the idea!).\n",
    "\n",
    "I took all possible combinations of 3 Cliffords and the empty sequence. I then sample 100 different instances from the prior, and attempted to construct the matrix $\\tilde{F}$. Sets of fiducials that worked in over 90% of the cases were saved.\n",
    "\n",
    "The following code does not need to be run, but we made it available for the sake of reproducibility."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# # Loop through all possible combinations of non-identity fiducials; 1771 combinations (23 x 22 x 21)/3!\n",
    "# counter = 0\n",
    "\n",
    "# valid_tuples = []\n",
    "# invalid_tuples = []\n",
    "\n",
    "# for f1_idx in range(1, len(cliffords)):\n",
    "#     f1 = list(cliffords._elements[f1_idx])\n",
    "    \n",
    "#     for f2_idx in range(f1_idx + 1, len(cliffords)):\n",
    "#         f2 = list(cliffords._elements[f2_idx])\n",
    "        \n",
    "#         for f3_idx in range(f2_idx + 1, len(cliffords)):\n",
    "#             f3 = list(cliffords._elements[f3_idx])      \n",
    "        \n",
    "#             param = oqt.linear_parameterization.GatesetParameterization(\n",
    "#                 gateset_labels=['H', 'S'], \n",
    "#                 fiducial_labels=[[], f1, f2, f3] # What are good fiducials for this?\n",
    "#             )\n",
    "            \n",
    "#             prior = oqt.distributions.GSTProductDistribution(param, known_operators=known_operators, unknown_operators=true_unknown_operators)\n",
    "\n",
    "#             num_trials = 100\n",
    "#             num_successes = 0\n",
    "            \n",
    "#             for sample_idx in range(num_trials):\n",
    "#                 pr_tensor_ideal = param.modelparams_to_pr_tensor(prior.sample())\n",
    "            \n",
    "#                 try: \n",
    "#                     np.linalg.inv(pr_tensor_ideal['I'])\n",
    "#                     num_successes += 1\n",
    "#                 except:\n",
    "#                     continue\n",
    "                    \n",
    "#             if num_successes > 0.9 * num_trials:\n",
    "#                 valid_tuples.append((f1, f2, f3))\n",
    "#             else:\n",
    "#                 invalid_tuples.append((f1, f2, f3))        "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "I chose arbitrarily one of the sets from `valid_tuples`. It looks kinda nice, too. Now we can set up the parameterization, the model, and the prior."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Perform OQT to learn the Clifford group generators"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "param = oqt.linear_parameterization.GatesetParameterization(\n",
    "    gateset_labels=['H', 'S'], \n",
    "    fiducial_labels=[[], ['H'], ['H', 'S', 'H'], ['S', 'H', 'S']] \n",
    ")\n",
    "\n",
    "model = qi.BinomialModel(oqt.linear_parameterization.GatesetModel(param))\n",
    "\n",
    "prior = oqt.distributions.GSTProductDistribution(param, known_operators=known_operators, unknown_operators=true_unknown_operators)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Choose the true parameters by sampling the prior.\n",
    "\n",
    "The data associated with this file uses the following samples. The true parameters are stored in `true_params` for use in subsequent runs.\n",
    "\n",
    "```\n",
    "Sampled 1 Hadamard gates:\n",
    "-----------------------------------------\n",
    "epsilon = -0.007797894622554719\n",
    "Superoperator = \n",
    "[[ 1.      +0.j  0.      +0.j  0.      +0.j  0.      +0.j]\n",
    " [ 0.      +0.j  0.000061+0.j -0.011027+0.j  0.999939+0.j]\n",
    " [ 0.      +0.j  0.011027+0.j -0.999878+0.j -0.011027+0.j]\n",
    " [ 0.      +0.j  0.999939+0.j  0.011027+0.j  0.000061+0.j]]\n",
    "\n",
    "Ginibre noise:\n",
    "-----------------------------------------\n",
    "Ginibre superoperator = \n",
    " [[ 1.       -0.       -0.       -0.      ]\n",
    " [ 0.435103 -0.120449 -0.297836  0.062722]\n",
    " [-0.314789  0.032982 -0.089239  0.080124]\n",
    " [ 0.188424  0.101214 -0.284711  0.142465]]\n",
    "Updated superoperator = \n",
    " [[ 1.      +0.j -0.      +0.j -0.      +0.j -0.      +0.j]\n",
    " [ 0.000435+0.j -0.00006 +0.j -0.011314+0.j  0.999002+0.j]\n",
    " [-0.000315+0.j  0.011049+0.j -0.998968+0.j -0.010936+0.j]\n",
    " [ 0.000188+0.j  0.99904 +0.j  0.010732+0.j  0.000203+0.j]]\n",
    "\n",
    "Sampled 1 phase gates (S gates):\n",
    "-----------------------------------------\n",
    "epsilon = -0.04739063237624944\n",
    "Superoperator = \n",
    "[[ 1.        0.        0.        0.      ]\n",
    " [ 0.        0.047373 -0.998877  0.      ]\n",
    " [ 0.        0.998877  0.047373  0.      ]\n",
    " [ 0.        0.        0.        1.      ]]\n",
    "\n",
    "Ginibre noise:\n",
    "-----------------------------------------\n",
    "Ginibre superoperator = \n",
    " [[ 1.        0.       -0.        0.      ]\n",
    " [-0.256911  0.53382   0.265858  0.104777]\n",
    " [-0.018402 -0.178172  0.565879  0.061297]\n",
    " [-0.187707 -0.349921 -0.279835  0.450564]]\n",
    "Updated superoperator = \n",
    " [[ 1.        0.       -0.        0.      ]\n",
    " [-0.000257  0.047859 -0.997613  0.000105]\n",
    " [-0.000018  0.9977    0.047891  0.000061]\n",
    " [-0.000188 -0.00035  -0.00028   0.999451]]\n",
    "```"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# To sample a new instance of H and S\n",
    "# true_params = prior.sample(display_params=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "# The true parameters used in the paper\n",
    "true_params = np.array([\n",
    "       [1.      , 0.500196, 0.534813, 0.499853, 0.999273, 0.489273,\n",
    "        0.53481 , 0.489207, 0.00776 , 0.994971, 0.534842, 0.994955,\n",
    "        0.00588 , 0.50076 , 0.546008, 0.489206, 0.545679, 0.992699,\n",
    "        0.008128, 0.488946, 0.00796 , 0.994584, 0.999631, 0.499929,\n",
    "        0.49961 , 0.50012 , 0.995343, 0.005685, 0.468087, 0.558286,\n",
    "        0.499827, 0.005513, 0.558212, 0.417819]\n",
    "])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Let's compute the fidelities of our sampled gates."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "GH fidelity = 0.998804\n",
      "GS fidelity = 0.997907\n"
     ]
    }
   ],
   "source": [
    "import qutip as qt \n",
    "\n",
    "H_sup = oqt.gates.super_hadamard()\n",
    "S_sup = oqt.gates.super_rot_z(np.pi/2)\n",
    "\n",
    "GH = np.array([[ 1.,  0, 0, 0],\n",
    " [ 0.000435+0.j, -0.00006 +0.j, -0.011314+0.j,  0.999002+0.j],\n",
    " [-0.000315+0.j,  0.011049+0.j, -0.998968+0.j, -0.010936+0.j],\n",
    " [ 0.000188+0.j,  0.99904 +0.j,  0.010732+0.j,  0.000203+0.j]])\n",
    "\n",
    "GS = np.array( [[ 1.,        0. ,      -0.  ,      0.      ],\n",
    " [-0.000257,  0.047859, -0.997613 , 0.000105],\n",
    " [-0.000018,  0.9977 ,   0.047891 , 0.000061],\n",
    " [-0.000188, -0.00035 , -0.00028,   0.999451]])\n",
    "\n",
    "gh_fidelity = qt.metrics.average_gate_fidelity(qt.Qobj(H_sup @ np.conj(GH.T)))\n",
    "gs_fidelity = qt.metrics.average_gate_fidelity(qt.Qobj(S_sup @ np.conj(GS.T)))\n",
    "\n",
    "print(f\"GH fidelity = {gh_fidelity:.6f}\")\n",
    "print(f\"GS fidelity = {gs_fidelity:.6f}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "RB, however, actually gives us the average gate fidelity when each _Clifford_ is considered as a gates and not just the two generating elements. So let's use our knowledge of the gates here to compute the average fidelity of our noisy Clifford gates."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Average Clifford fidelity = 0.990614\n"
     ]
    }
   ],
   "source": [
    "from functools import reduce\n",
    "\n",
    "true_map = {'H' : H_sup, 'S' : S_sup}\n",
    "sample_map = {'H' : GH, 'S' : GS}\n",
    "\n",
    "fid_total = 0\n",
    "\n",
    "for element in cliffords._elements[1:]:\n",
    "    true_mat = reduce(lambda x, y: y @ x, [true_map[m] for m in list(element)])\n",
    "    sample_mat = reduce(lambda x, y: y @ x, [sample_map[m] for m in list(element)])\n",
    "    \n",
    "    fid_total += qt.metrics.average_gate_fidelity(qt.Qobj(true_mat @ np.conj(sample_mat.T)))\n",
    "\n",
    "fid_total += 1 # Fidelity of the identity is 1, since identity is Clifford element\n",
    "\n",
    "average_clifford_fidelity = fid_total/len(cliffords._elements)\n",
    "\n",
    "print(f\"Average Clifford fidelity = {average_clifford_fidelity:.6f}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Training and Bayesian inference"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "**Note**: unless you want to run everything for yourself, you don't need to run any cells until the \"Data Management\" section further down."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Set up the particle cloud - 10000 particles worked pretty well for this."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Set up the particle and SMC updater\n",
    "n_particles = 10000\n",
    "updater = qi.SMCUpdater(model, n_particles, prior)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now we set up the experiment design heuristic. RB consists of randomly chosen sequences of Cliffords, and so this is what the heuristic gives us. We just need to choose a minimum and maximum sequence length, and a number of experiments, and the heuristic will produce for us a roughly equal number of sequences for each length within the range. We find that using sequences of length 40-60 gives reasonable results; we do 100 total experiments, so 5 of each length."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now we run the experiments one by one, and perform Bayesian updates."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "num_experiments = 100\n",
    "sampled_experiments = [] # Save the experiments we did\n",
    "\n",
    "heuristic = RBHeuristic(updater, cliffords, n_experiments=num_experiments, min_seq_len=40, max_seq_len=60)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This next cell will perform the updating; it doesn't take too long to run, and the output particle locations weights are stored in the provided data files."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 100/100 [01:31<00:00,  1.09it/s]\n"
     ]
    }
   ],
   "source": [
    "# Run ONLY IF you want to generate your own RB data\n",
    "for idx_experiment in tqdm(range(num_experiments)):\n",
    "    experiment = heuristic()\n",
    "    sampled_experiments.append(experiment)\n",
    "    \n",
    "    datum = model.simulate_experiment(true_params, experiment) # TODO\n",
    "    \n",
    "    with qi.perf_testing.numpy_err_policy(invalid='raise'):\n",
    "        updater.update(datum, experiment)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Running RB using the OQT posterior distribution"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "At this point, the OQT portion is done - we have learned a posterior distribution over $H$ and $S$.\n",
    "Now, we would like to use this to perform randomized benchmarking and see how good they are.\n",
    "\n",
    "We need to choose a set of sequence lengths to test on. My intention was to choose them spaced logarithmically between 10 and somewhere around 250 - the logspace function below gives a range between 10-252. I chose only the unique values after taking the ceiling from this range.\n",
    "\n",
    "We chose to perform 100 randomly chosen sequences at each length. Then, for each particle, we will perform this set of experiments and store the results. This will give us an 'RB curve' for each particle, and we can then combine these results over the whole posterior.\n",
    "\n",
    "_**Note**: running this next portion may take ~6 hours. We recommend using the provided data files._"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "heuristic._mode = \"test\"\n",
    "\n",
    "exp_lengths = np.unique(np.ceil(np.logspace(1, 2.4, 100)))\n",
    "\n",
    "exps_per_point = 100"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 87/87 [03:55<00:00,  2.71s/it]\n"
     ]
    }
   ],
   "source": [
    "# Run only if you want to generate your own test experiments; \n",
    "# testing experiments are provided.\n",
    "test_experiments = []\n",
    "for seq_len in tqdm(list(exp_lengths)):\n",
    "    test_exps_this_len = []\n",
    "    for exp in range(exps_per_point):\n",
    "        experiment, ret_seq_len = heuristic.arbitrary_length_experiment(int(seq_len))\n",
    "        test_exps_this_len.append(experiment)\n",
    "    test_experiments.append(test_exps_this_len)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "#particle_locations = updater.particle_locations\n",
    "#particle_weights = updater.particle_weights\n",
    "\n",
    "# Load up the particle locations from the paper example\n",
    "# unless you ran it yourself above and want to use your own version\n",
    "particle_locations = np.load(\"../data/rb/2020-06-04-rb-particle-locations.npy\")\n",
    "particle_weights = np.load(\"../data/rb/2020-06-04-rb-particle-weights.npy\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 87/87 [3:41:28<00:00, 152.74s/it]  \n"
     ]
    }
   ],
   "source": [
    "# Run only if you want to generate your own data - takes about 4hrs\n",
    "\n",
    "# In RB we want to look at how the survival probability decays with sequence length\n",
    "survival_probabilities = []\n",
    "\n",
    "outcomes = np.array([0], dtype='uint') # We want to calculate likelihood of outcome 0 for each particle in the cloud\n",
    "\n",
    "# For each of the test experiments, at each length, compute the survival probability\n",
    "# then compute the mean\n",
    "for exp_length_idx in tqdm(range(len(test_experiments))):\n",
    "    for idx_experiment, experiment in enumerate(test_experiments[exp_length_idx]):\n",
    "        seq_probs = model.underlying_model.likelihood(outcomes, particle_locations, experiment)[0, :, 0]\n",
    "        survival_probabilities.append([exp_lengths[exp_length_idx], experiment['sequence'][0].length(), seq_probs])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "8700it [1:03:08,  2.30it/s]\n"
     ]
    }
   ],
   "source": [
    "# Now we need to separate out the data for each individual particle.\n",
    "# We'll store everything in a data frame. This cell took 1-2 hrs\n",
    "# to run as is, and the resulting file is 4.9 GB. This file is available \n",
    "# by request, but you can generate your own (also, there is probably a \n",
    "# faster way of making it).\n",
    "columns = ['pid', 'rb_length', 'gst_length', 'prob']\n",
    "\n",
    "df = pd.DataFrame(columns=columns)\n",
    "\n",
    "for idx_row, row in tqdm(enumerate(survival_probabilities)):\n",
    "    rb_length = row[0]\n",
    "    gst_length = row[1]\n",
    "    seq_probs = row[2]\n",
    "    # Create a giant numpy array\n",
    "    data_array = np.zeros((seq_probs.shape[0], 4))\n",
    "    # Set the particle ids\n",
    "    data_array[:, 0] = list(range(seq_probs.shape[0]))\n",
    "    data_array[:, 1] = rb_length\n",
    "    data_array[:, 2] = gst_length\n",
    "    data_array[:, 3] = seq_probs\n",
    "    df = df.append(pd.DataFrame(data_array, columns=columns))\n",
    "    \n",
    "# To make things simpler, add one extra column to the data frame \n",
    "df['success_prob'] = 1 - df['prob']\n",
    "df.to_csv(prefix + \"full-data.csv\", index=False)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Data management"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "If you ran this yourself, highly recommend to save all the data given the time it takes to generate. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "# The experiments we used\n",
    "np.save(prefix + \"training_experiments.npy\", sampled_experiments, allow_pickle=True)\n",
    "np.save(prefix + \"testing_experiments.npy\", test_experiments, allow_pickle=True)\n",
    "\n",
    "# True parameters\n",
    "np.save(prefix + \"true.npy\", true_params)\n",
    "\n",
    "# Posterior distribution after OQT\n",
    "np.save(prefix + \"particle-locations.npy\", updater.particle_locations)\n",
    "np.save(prefix + \"particle-weights.npy\", updater.particle_weights)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Alternatively, run this cell to load all the data provided."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "exp_lengths = np.unique(np.ceil(np.logspace(1, 2.4, 100)))\n",
    "\n",
    "# The experiments we used\n",
    "sampled_experiments = np.load(prefix + \"training_experiments.npy\", allow_pickle=True)\n",
    "test_experiments = np.load(prefix + \"testing_experiments.npy\", allow_pickle=True)\n",
    "\n",
    "# True parameters\n",
    "true_params = np.load(prefix + \"true.npy\")\n",
    "\n",
    "# Posterior distribution after OQT\n",
    "particle_locations = np.load(prefix + \"particle-locations.npy\")\n",
    "particle_weights = np.load(prefix + \"particle-weights.npy\")\n",
    "\n",
    "# This is the giant data file that is not provided.\n",
    "df = pd.read_csv(prefix + \"full_data.csv\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## RB decay rate for the true data"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "First, let's get an idea of what things should look like by computing the RB decay rate using the \"true\" version of the gates."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "true_mean_survival_probs = []\n",
    "true_mean_survival_stds = []\n",
    "true_gs_tensor = param.modelparams_to_gs_tensor(true_params)\n",
    "\n",
    "for exp_length_idx in range(len(exp_lengths)):\n",
    "    survival_probs = [param.sequence_probability(true_gs_tensor, experiment[0]['sequence']) for experiment in test_experiments[exp_length_idx]]\n",
    "    true_mean_survival_probs.append(np.mean(survival_probs))\n",
    "    true_mean_survival_stds.append(np.std(survival_probs))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'Survival probability for RB')"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(exp_lengths, true_mean_survival_probs, label='Mean true gate set', color='gray');\n",
    "plt.legend()\n",
    "plt.xticks(range(10, 252, 20))\n",
    "plt.xlabel(\"RB sequence length\")\n",
    "plt.ylabel(\"Avg. survival probability\")\n",
    "plt.title(\"Survival probability for RB\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We see a nice decay curve! Now let's try and fit it to find the decay rate. \n",
    "\n",
    "Typically, RB curves are fit to something of the form $(A - B) p^m + B$, however this is done under the assumption that errors are gate-independent. Since each of our gates are button sequences, and the sequences vary in length, clearly this is not the case. However, in the interest of relating GST to pre-existing ideas in the field of RB, we will fit the curve anyways.\n",
    "\n",
    "We cannot, however, perform a naive least-squares fit. An off-the-shelf least-squares fit assumes that the variance at every data point is the same. However, each point on this curve is the average over 100 different sequences, so we need to include this variance in the curve fitting procedure.\n",
    "\n",
    "**Note**: When performed the fit, we constrained the values such that $A, B$ were within $[0, 1]$, and $p$ was within $[-0.5, 1]$, to be in line with what these quantities represent analytically (see paper)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy.optimize import curve_fit\n",
    "\n",
    "def RB_fit(m, A, B, p):\n",
    "    return (A-B)*(p**m) + B"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'Survival probability for RB')"
      ]
     },
     "execution_count": 50,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "exp_qloss_true, stats = curve_fit(RB_fit, exp_lengths,  true_mean_survival_probs, \n",
    "                                 p0 = [0.6, 0.5, 0.5], \n",
    "                                 sigma=true_mean_survival_stds,\n",
    "                                 bounds=([0, 0, -0.5], [1, 1, 1]))\n",
    "\n",
    "plt.plot(exp_lengths, true_mean_survival_probs, label='Mean true gate set', color='gray');\n",
    "plt.plot(exp_lengths, [RB_fit(x, *exp_qloss_true) for x in exp_lengths], color = 'black', linewidth=1, label = \"RB fit true gate set\")\n",
    "plt.legend()\n",
    "plt.xticks(range(10, 252, 20))\n",
    "plt.xlabel(\"RB sequence length\")\n",
    "plt.ylabel(\"Avg. survival probability\")\n",
    "plt.title(\"Survival probability for RB\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([1.000459, 0.494175, 0.99062 ])"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "exp_qloss_true"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Decay rate p for 'true' gate set: 0.9906743868273555\n",
      "RB number for 'true' gate set: 0.9953371934136778\n"
     ]
    }
   ],
   "source": [
    "print(f\"Decay rate p for 'true' gate set: {exp_qloss_true[2]}\")\n",
    "print(f\"RB number for 'true' gate set: {(1+exp_qloss_true[2])/2}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now we will perform the RB data analysis. Put everything into a Pandas data frame. I've included save/load functions - unless you ran this yourself, you can just load up the provided data file."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>pid</th>\n",
       "      <th>rb_length</th>\n",
       "      <th>gst_length</th>\n",
       "      <th>prob</th>\n",
       "      <th>success_prob</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.0</td>\n",
       "      <td>10.0</td>\n",
       "      <td>32.0</td>\n",
       "      <td>0.075278</td>\n",
       "      <td>0.924722</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.0</td>\n",
       "      <td>10.0</td>\n",
       "      <td>32.0</td>\n",
       "      <td>0.071688</td>\n",
       "      <td>0.928312</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2.0</td>\n",
       "      <td>10.0</td>\n",
       "      <td>32.0</td>\n",
       "      <td>0.062762</td>\n",
       "      <td>0.937238</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>3.0</td>\n",
       "      <td>10.0</td>\n",
       "      <td>32.0</td>\n",
       "      <td>0.066772</td>\n",
       "      <td>0.933228</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>4.0</td>\n",
       "      <td>10.0</td>\n",
       "      <td>32.0</td>\n",
       "      <td>0.061395</td>\n",
       "      <td>0.938605</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   pid  rb_length  gst_length      prob  success_prob\n",
       "0  0.0       10.0        32.0  0.075278      0.924722\n",
       "1  1.0       10.0        32.0  0.071688      0.928312\n",
       "2  2.0       10.0        32.0  0.062762      0.937238\n",
       "3  3.0       10.0        32.0  0.066772      0.933228\n",
       "4  4.0       10.0        32.0  0.061395      0.938605"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df.head()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Let's plot the mean survival probability vs. sequence length for a handful of particles. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'Survival probability for RB with OQT posterior')"
      ]
     },
     "execution_count": 46,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAycAAAJJCAYAAACwIEg3AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAXEQAAFxEByibzPwAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8li6FKAAAgAElEQVR4nOzdd1gU1/oH8O8Wlt47ShNQitgiGGyAiJpoYkvEeBNRY0/0xpSbG02umnaT3KiJiZpmibEkmiixE1GwYVfsIkWq9M4usG1+f/DbyS5bWPqK7+d5fFx2zpw5Z3d2Zt45ZTgMwzAghBBCCCGEkC7G7eoCEEIIIYQQQghAwQkhhBBCCCHEQFBwQgghhBBCCDEIFJwQQgghhBBCDAIFJ4QQQgghhBCDQMEJIYQQQgghxCBQcEIIIYQQQggxCBScEEIIIYQQQgwCBSeEEEIIIYQQg0DBCSGEEEIIIcQgUHBCCCGEEEIIMQgUnBBCCCGEEEIMAgUnhBBCCCGEEINAwQkhhBBCCCHEIFBwQh4rHA4HHA4HERERXV0UvaxatYotc1JSUlcXp8sZ4vfXnt9RUlISm9eqVas0pvHy8gKHw4GXl1eHl6er1NXV4bPPPsOQIUNgY2MDLpfL1qmysrKri0c6QHv/tg3xWEGIIXgSfhv8ri4A0c+FCxewY8cOnD9/HllZWaiuroZAIICdnR18fHzQv39/PP300xg9ejQcHR27uriEkA6SlZWFbdu2AQAiIiIM7gQlEokwcuRIXL16tauL0ibbtm3D7NmzNS7j8XiwtraGu7s7QkND8Y9//APh4eHN5rlq1SqsXr1a63KBQAAbGxsEBARg9OjRmDNnDtzc3FpdB0Oybds2ZGVlAYDWwN3Q/PXXXzh48CDOnDmDgoICVFRUwMbGBq6urhgxYgSee+45jB07tlV5FxYWYs+ePTh69ChSU1NRXFwMAHByckKfPn3wzDPPYNq0aXBxcdG4vq79s6UePnyo9WbJk+Jx3D+7MwpODFxVVRXmzp2L33//XW2ZVCqFSCRCXl4eTp06hfXr14PD4aCmpgbm5uZdUFpCSEfLyspSucA1tODku+++YwOTvn37Yv78+XBzcwOPxwOAbnFskslkKC8vR3l5OW7cuIEff/wRkyZNwo4dO9pUP7FYjOLiYhQXF+PUqVP47LPPsGHDBsTGxrZj6bvGtm3bcOrUKQCGf/F36dIlLF26FBcvXlRbVlJSgpKSEty8eRMbNmxAaGgovvnmG4SGhuqVt0QiwYcffoi1a9dCJBKpLX/48CEePnyIY8eOYfny5XjnnXewYsUK8Pl0udaRHqf980lAe7sBk0gkGDt2LHuAFAgEmDhxIoYNGwYXFxcwDIPCwkKkpKQgISEB+fn5YBgGDMN0cck7TneuG3n8RUREtHkfXbVq1WN9cjxy5AiAxq4H8fHx3eLOf2RkJJYuXcr+LZPJUFhYiISEBPz5559gGAZxcXF4+eWXsX//fr3yjImJwfTp01Xeq6urQ0ZGBvbu3YubN29CKBRi9uzZcHJywjPPPNOudWpv3eXYvHfvXsycORP19fUAAFtbW0yaNAkhISGwt7dHWVkZrl69iv3796O8vByXLl1CeHg4tm/fjhdffFFn3lVVVZg8eTISExPZ94YMGYIJEybA09MTHA4H2dnZOHLkCJKTkyEUCrFq1SokJyfj999/h6WlJbveqFGjdO5r69evZ7ezZMkSjBo1SmtaJycnvT4bYhi6y29NFwpODNiGDRvYwKRXr144duwY/Pz8NKZlGAYXLlzApk2bwOXSUCJCSNfIzc0FADg7O3eLwAQAPDw8MGnSJLX3X3vtNcTFxWHq1KmQy+WIi4vDuXPnMGzYsGbz9Pf315gnACxfvhzz58/H5s2bwTAMVq5cafDBSXeQmJiI6dOnQy6XAwBmz56NtWvXwsbGRi3tmjVr8NZbb2Hz5s2or6/H9OnT4ejoqLUlUy6XY+rUqWzA4Orqii1btmDcuHFqaVesWIHjx48jNjYWBQUF+OuvvxATE4PDhw+Dw+EAaNwnPTw8tNYlLi6OfT1o0CCt+xohhoiuYg3Yzp072debNm3SGpgAjXcpw8LCsH37dpiZmXVG8QghRE1DQwMAwNjYuItL0jkmTZqEKVOmsH8fOHCgzXlyuVz873//Y7vCXb58WWMXINJ+KioqMGPGDDYwWbp0KbZs2aIxMAEAa2tr/PTTT2yLmlwux4wZM7RO+PDFF1/gxIkTAABHR0ckJSVpDEwUoqOjkZSUBAcHBwDA0aNH8fXXX7e6foQ8Tig4MWD3799nX48cObJNebVkBqDm0mqakejOnTt47bXX0KdPH1haWoLD4SAuLg5vvvkmm/bgwYN6lXXQoEHgcDgwMTFRO9Brm6VCMd6Gw+Hgm2++0Ws7U6ZMYde5d++eyjKpVIr4+Hi89dZbGD58OJycnCAQCGBpaYnevXtj1qxZOH36tF7baQ8RERFsWRXl27RpE4YPHw5HR0eYmpqid+/e+Oc//8neudZm1qxZbF6KAYC//vornn32WfTs2RNGRkZaT8i3b9/G66+/jsDAQFhbW8PU1BTe3t74xz/+gaNHj7a4XiUlJfjPf/6D4OBgWFtbw8rKCk899RQ+++wz1NXV6VyXYRicOXMGK1aswKhRo+Dm5gZjY2OYm5vD29sb06dPx8GDB1vVBH7kyBFMnDgRPXv2hLGxMXr27ImXXnoJ58+f17mePrN1NUfb70+Rd2RkJPve6tWr2bTK/wDg3r177N8TJ07Ua9tr1qxh1/nuu+/0LvO2bdvY9bKzswEA2dnZauVSDORXJhaL8f3332PcuHHsd+jg4ICnn34aq1evRllZmc5ta/q8jh07hhdffBFeXl4wNjbu8FnCRowYwb5OS0trlzxtbW1VutvU1NS0OA+xWAxzc3NwOBxMmDBBa7qgoCD2M1y4cKHGNHK5HHZ2duBwOCr1VdB2bFYcuxT9+ZXTKv9r7vciFArx5ZdfYvDgwbCxsYG5uTn69u2LFStWtMt3u2HDBhQWFgIA+vXrhy+//FKv9b788ksEBwcDAAoKCrBx40a1NLW1tfj888/Zv7/99lv07t272bx79+6tcj775JNPmj0udob2PB8pyOVy7N69G5MnT4a7uztMTExga2uLgQMH4t1330VOTk6zedTX12Pjxo2Ijo6Gq6srjI2NYWlpiV69eiEsLAxvvvkmjh07BolEolaX1u6fDMNg7969iImJgbe3N8zMzGBpaQl/f38sWrQIt27d0lnm1hy/9J2t67E+tjLEYJmYmDAAGABMdnZ2m/JauXIlm1diYmKb0iYmJrLLV65cyWzZsoUxNjZm31P8279/P3Pt2jX272nTpjVbzrt377Lpp0yZorZcsSw8PFzl/eLiYobP5zMAmNDQ0Ga3U1FRwZZ50KBBassjIiLU6qPpX2xsLNPQ0KB1Oy353HUJDw9n8ykvL2eGDRumtUyWlpbM4cOHteYVGxvLpr1//z7z3HPPqeVhbW2tso5cLmeWL1/OcLlcnZ/HhAkTmJqaGq3bVv7+rl27xvTo0UNrXr6+vkxmZqbWvGbNmqXXdzRu3DimqqpKaz5Nv6PFixdrzYvL5TKrVq3SmlfT34Ymnp6eDADG09NTr/Joyru5fwojR45kADA8Ho/Jz8/XWm6FgIAABgBjZmam8zNrauvWrXqVa+vWrSrr3b17l/H19dW5jrW1NRMXF6d128qf18mTJ5kFCxZozKeiokLv+jStU2xsrM603333ncr+pk9Zte0fChKJhDEzM2MAMCYmJoxcLm9R+RWioqIYAIyVlRUjlUrVlhcVFal8Tr1799aYj/Kx/IMPPlBbru3YrHzs0vWv6eehnF96ejq7b2r65+XlxWRlZbXq82GYxuObs7Mzm9+ePXtatP5vv/3Gruvi4qL2XW3YsIFdHhgY2OLyBQYGsuv/8MMPeq2jfJxv+rtrq/Y8HzEMwzx69IgJCQnRuX+YmJgwmzZt0ppHenp6s8cSxb/r169rrEtL9k+GYZjMzExm4MCBOtfjcrkafy8KrTl+afutKTPkY6s+aMyJAfP19cXt27cBAN988w3+97//dXGJ1J07dw6ffPIJ+Hw+5s+fj7CwMBgbG+P27duwt7fHwIEDERQUhDt37uDAgQOorq6GlZWV1vx++eUX9vUrr7yidzkcHR0xduxYHD58GJcuXUJaWprObnB79uxhu59o2k5dXR0sLCwQFRWFp556Cl5eXjAxMUFBQQHu3LmDnTt3QigU4ueff4aNjQ2++uorvcvaVnPmzMG5c+cQGBiI2NhYeHp6orCwELt378bFixdRU1ODKVOm4OzZsxg8eLDOvN544w12LNMrr7wCPz8/CIVCtVlq3n33XXb/4/P5mDFjBiIiImBsbIzr169j8+bNqKiowKFDh/Dss88iMTGR7ZKiSVVVFaZMmYL8/HyMGTMGkyZNgp2dHVJTU7F582bk5OQgPT0dUVFRSElJ0bjP1NXVwdjYGOHh4QgNDYWPjw/Mzc1RUlKCBw8e4JdffkF5eTmOHTuGmTNnqvTB1ubrr79GXFwcHBwcMHfuXPTr1w8ikQjHjh3DH3/8AblcjlWrVsHe3h6vv/56s/m1p759+2L//v24ffs2PvjgAwCaB1UrW7hwIU6fPg2ZTIatW7dixYoVWtOePXuWbUGMiYnR+TttSnlw7vz581FSUgJHR0f88MMPKukGDRrEvs7JycGIESPYu3f+/v6IjY2Ft7c3SktL8ccffyAxMRFVVVWYOnUqDhw4gGeffVZnOb744gscO3YMbm5umDVrFoKCgiAWi3Hu3Dmd+2Nb3blzh33t7u7eLnnu3r2b7coVFRXF3qVuqcjISJw4cQLV1dW4evWq2qxSTVvHHzx4gEePHqmNF1IexK3cetecjz/+GKWlpXj//ffZz0nTQG5/f3+N61dXV2P8+PFITU3F888/j2eeeQZ2dnbIzMzExo0bkZubi6ysLMyaNUuljC1x8+ZNFBUVAQAsLS1bPD5j8uTJsLS0RE1NDQoLC3Hr1i3069ePXX78+HH29cyZM1tcvldeeQXvvfcem9e8efNanEdHaev5qLq6GiNGjEBGRgYAoGfPnpgzZw4CAgJQU1ODI0eOIC4uDvX19Vi0aBG4XC7mz5+vkgfDMHjxxReRnp4OAAgICMC0adPg6ekJS0tLVFRU4N69e0hMTERKSorKuq3dPzMzMxEWFsZOAT1kyBBMnDgR3t7ekMlkuHbtGrZt24by8nJ89NFH4HK5zbYOttfxq1scW9s93CHt5qOPPlKJTidOnMj8+eefTGVlZYvz6qiWEwCMm5sbc//+fa35/fe//2XTbtmyRWs6uVzO3lW2s7PT2CIBHXcMdu/ezS7/z3/+o7OOI0aMYIDGO8qFhYVqyxMSEhiRSKR1/dLSUjYPLper9Q5/R7ScAGBmzJjBiMVilTRyuZx555132DT9+vXTeLdV+Y4aAGb69Ok6W3/Onj3LcDgc9i7YuXPn1NI8evSI8ff3Z/P87LPPNOalvF0AzLfffquWpqamRqXlasmSJRrzOn36tM47NrW1tcy0adPYfJKSkjSmU/6OADBBQUFMUVGRWrr9+/ezrXNmZmZMTk6OWpqObDlpyTYUGhoaGEdHRwYA4+3trfPu+8yZM9l8k5OTdearS3P1U4iOjm52H1y7di2bxsnJiamurlZL0/T7Cw8P15iupfRtOcnNzWVsbGzYtLruUjfXclJXV8fcuXOHWblyJduya21tzdy4caPV9Th79qzO3+WiRYsYAMzAgQPZ1vodO3aopVO0sBobGzN1dXVqy3UdmxlG9RimD+XvVCAQMAcPHlRLU1JSwnh5ebHpLl26pFfeTW3cuJHNIzIyslV5KB+zmt7hd3JyYpedOnWqxXknJSWpnG/10VktJ209H82bN6/Z3+6ePXsYHo/HAGBMTU2Zhw8fqiy/fPkym8eECRM0thAq3LlzhyktLdVZp+bI5XK2pYfH42m9rikqKmIGDBjAXifcunVLLU1rjl/N/dYM/diqDwpODJhQKGQGDx6sdkHH4XAYPz8/5qWXXmLWr1/P3Llzp9m8OjI4OXTokM78cnJy2IvbUaNGaU136tQpNs+FCxdqTKPrRykSiRgrKysGAOPj46N1O1lZWWx5dHXBaE5mZiabz0cffaQxTUcEJ15eXhovDhim8aAZFhbGpo2Pj1dLo3zS8vDw0BmEMQzDTJw4kU3//fffa01369Yt9uLdxcVFZ3CpOGhqU1hYyH6XZmZmrW42rqmpYSwsLBgAzKuvvqoxjfJ3xOfzmdu3b2vN791332XTvvfee2rLDS04YRhG5QLh+PHjGtNUVlayXYiCgoKazVMXfYKT69evs2Xq1auX1v2ZYRgmJiaGTfv111+rLVf+vCwsLJiCgoI2lV9BV3AilUqZ/Px8Ztu2bYy7uzubzt3dXe9uns39s7CwYF588UXm3r17baqHWCxmzM3NGQDM2LFj1ZYrbiosX76cvcBu+luRyWRsAKbtgqgjg5MPP/xQa7offviBTaftONyc5cuXN3vuaY5yl5f333+ffV8sFqvURdPNsOYUFBSonP91XXwrdFZw0pbzUVFRESMQCBigMQjXdFNIQfnYu2zZMpVlyjcm//jjjzbXqTn79u3Ta99kGIZJTU1lA6u5c+eqLW/N8UvXb+1xOLbqgwbEGzAzMzMkJSVhyZIlEAgE7PsMwyAtLQ27d+/G0qVLERQUhIEDB+KPP/7o9DJ6e3tj/PjxOtO4u7uzA7eSkpKQn5+vMd2OHTvY1y+//HKLy2JqaoqpU6cCADIyMrQOXt65cyc7SLo121Hw9vaGs7MzAGh8WFdHee2112BiYqJxGYfDwbJly9i/9+3bpzOvOXPmwNTUVOvyhoYGdqC7g4ODzicS9+3bl53utLCwsNnB42+99ZbWZc7Ozux3o+hW1RoWFhbo27cvAP2+o7FjxyIoKEjr8jfeeINtwm7uszUUCxYsYLsE/fjjjxrT7Ny5k+1C1LTLREdQ7jaxZMkSrfszAPzrX//SuJ4mL7zwgtYnarfFzz//rDI4ls/no0ePHpg1axY74NfFxQXx8fEqx+q24PF4MDExafMzDYyMjDB06FAAjV33lAcDFxUVsROvREZGst21mnaPun79OjvotSVdutoDj8fT2YUyKiqKfa3cva4lysvL2dfaJgNpjvJ6ygONlfNubf7K6zAMo5ZnV2rL+ejw4cMQi8UAGidq0fW8lTfffJN9EGXT44DyDKV3795tWQVaYfv27QAanz23ZMkSnWl79+7NdqX866+/dKZtj+PX43Zs1YaCEwNnbm6O9evXIy8vD5s2bcLUqVPRo0cPtXQpKSl44YUXMGfOHHYqxM6gz3z+wN9BgFwux65du9SWi8Vi/P777wAan+mib77atgOoBjvKFFM0W1hY6OxbXF1djU2bNuG5556Dl5cXLCws1GbwUMzukpeX16rytobyybi55ZcvX9aZdvjw4TqXp6SksCePiIgIGBkZ6UwfHR3NvtYVDFhbW+Opp57SmZfyQ8O01aOhoQG//PILXnjhBfj5+cHKygpcLlflO7pw4QIA/b6j5j5bFxcXBAQEAGjsm19VVdVsnl3Nx8eHrVdcXBxKS0vV0vz0008AABMTkzYF7Pq6dOkS+1p5n9Fk0KBBsLe3B9C4H+i6WG9uf+4ob731FlJTU9l9Qx8xMTHYv3+/yr+9e/fi22+/xbRp0yASifDLL79g0KBBbb7xpAgohEKhym9JEYQIBAIMHTqUTZeZmakyO5JysNLcDEHtrXfv3rC1tdW6XPl8WFFR0RlF0qitQWRLSKXSTttWc9pyPmrJccDJyYkdx5OVlcWO9QAaf/eKm2yrV6/G22+/3ewsWW1x5swZtkxJSUmIi4vT+U9xQysnJ0fnbGvtcfzqLsdWGhD/mHB0dMTChQvZaR6Li4tx8eJFHD16FDt37kR1dTUAYOvWrfDx8dE58LU96fuQtRdeeAGvv/466urqsGPHDrzzzjsqyw8dOsSeWP7xj3+0ujwRERHo2bMn8vLysGfPHnz11VcqF9TXrl1j76xMnjwZ5ubmGvNJTEzEjBkz2OCjOYrPvzP4+vrqXG5nZwcbGxtUVlbi0aNHOtM29/0VFBSwr3VNMKCgPD2mrs/Ox8en2QG+yvXUVI9bt25h6tSpek/dqs931Nxnq0hz+/ZtMAyDwsJCWFtb67X9rrRw4UIkJCRALBZj+/btePPNN9llV69exfXr1wEAU6dOhZ2dXYeXR3m/0ucz9/PzQ1lZGYRCIWpqarQO1u+ohz42fUJ8aWkpbt68iW3btqGmpgY//PADoqOjMXbsWL3z1PUQxtdeew2XL19GVFQUampq8PLLLyM4OFiv6Wc1UQ4oTp48ybakKAbDDxkyBGZmZuz/IpEIJ0+exKxZs1TSmZiY4Omnn25VGVpL8ZwPbZSfp6N4qntLKe/zrZ0WVflGheKCr2neivwVLe76alqmlkxW0dHacj5qzfnl2rVrABrPL4qWFjs7O6xbtw6LFi2CVCrFmjVrsGbNGjg5OWHo0KEYMWIEnnnmmRbdPNCmtraWbRnLy8vD5MmTW7R+eXm5xhvMQPscvx63Y6s21HLymHJycsJzzz2HjRs3IiMjQyWq/fzzzzttLnRdXYKUWVlZ4fnnnwfQODNK07sabe3SpcDlctngprS0VK07kPJ2tM0Glp6ejvHjx7MX13369MEbb7yBDRs2YPfu3Sp3Oh0dHQEAMpms1WVuKX0esqkIumpra3Wma+77U15fWyCnabuA7ucytKQOTcsBNN4hjY6OZgMTd3d3LFq0CF9//TV27dqFffv2sd+RopuWPi2KbS2XoZo4cSJcXV0B/N1KoqDc1auzZgFSfG58Pl+vhzXqu1/pezxqKcUT4hX/5s6di/Xr1yM1NRV+fn6oqanBpEmT2vVubUhICN5++20AjRfdbZmtMSQkBBYWFgBUW0EUrxUtJooWFOVlMpmMvVM8dOjQTn+4Jpfb8ZcpPXv2ZF8/ePCgVXmkpqayr5UvPo2MjFS6K7Umf+W8HRwc9DoWd5a2nI/a8/yyYMECJCYmIioqit1niouLERcXh7feeguBgYEYNmyYSstCa7S1tVy5W2VT7XH8etyOrdpQcNINODg4YPfu3Wx/zJqamjb9ADuqW5hyMKAcJFRWVuLIkSMAgNDQ0FbfHWxuOzKZDL/++isAwNXVVWtz9KeffsoGdytWrMC9e/ewbt06LF68GNOnT1e5SOnMpnwFfZ4ULRQKAYC9IGkt5fVbsl2gcUpObVqaV9N6fPPNN+zUn7Gxsey0okuXLsVLL72EyZMns99RSw6qbS2XoeLz+ZgzZw6Axocznj17FkBjfXfv3g2g8a5keHh4p5RH8blJpVK226Au+u5Xnc3V1RW//fYbeDwe6uvr8fLLL7frjYoxY8awrxVPF28NPp/PdpVNTk5GQ0MDCgoK2Atl5XEkilYWRXBy7do1ttWxs8ebdBZFQAYAV65c0XkBqYlEIsHVq1fZv5t2S1b+Ozk5ucXlUx6/N2DAgBav35Hacj5q7/NLeHg4EhISUFxcjP379+Nf//oXhgwZwgYrycnJGD58eLMPotZFucwRERFgGieW0vufl5dXq7fdkvI97sdWCk66iZ49e6pc1DdtPlWOoJvbYTX1SW8PY8eOZVsadu3axQZBzT1zpKWCgoLYA/jBgwfZE+uJEyfYJs8ZM2ZovSOXkJAAoLF16sMPP9Ta/aimpqZLBiYq5nLXpry8nO0G0NamWMXddkC/J18rp1Fet6mMjIxmAzvlejath+I74vP5+Oqrr9jAXBN9niysaZvNpeFwOJ06QLCt5s+fz+7zitaT3377jf19dOazE5T3jZZ85ubm5gZ1AgWAgQMHIjY2FgDYrl7tRbl7kLaJRPSlCCzq6+tx4cIFNvgwMTFBWFiYWrrc3FxkZGR06XiTzhIcHMx2taqursaff/7ZovX379/P3nV2cXFhJ+FQUO77r20spC7Kz/+aMGFCi9fvSG05H7Xl/KLr2Gtvb49Jkybh888/x4ULF5CTk4MZM2YAaAwkFS2SrWFtbc0GAHfv3u2SG5S6dJdjKwUn3YjyLDFN71AoDyhs7iTXUTNP8fl89oFxeXl5OHXqFIC/D9Z8Ph8xMTHtsi1FkFNXV8cOJtW365jijry3t7fOLgUJCQmdOvmAwsmTJ/VeHhIS0qZtDRgwgN2vkpKSmh2IqQgaAKg97E1ZVVUV23dYG+WLoqb1UHxH9vb2Ome/uX79usrAyeY099kWFhayDyrs3bt3l4w3Ud4nW3Ji9PDwwLhx4wAAe/fuRVVVFduly8jIiL3A7gzK+4byPqNJSkoKe8MkJCSk1Q8j7EgrVqxgB72uXr1arzuW+lC+UaRP9xldlAOLxMRE9u5x065aISEhbFcP5XRmZmY6f9PNae1+2xm4XK7KjGAff/yx3oPOpVIpPv30U/bvJUuWqO2jr7zyCnsOvn37Nvbu3at32fbs2cOOkzQ1NcVLL72k97qdoS3no5YcB0pKSnDjxg0AgJeXl86ZvZrq0aMHfv75ZzaguXr1qlrX95bsnyNGjADQ2G1M0QptKLrLsZWCEwOmuADTR3Z2tkp/56bToQYGBrKvdT1FNzk5udmLxrZo2uUqOzub/XGPGzeObVlpqxkzZrAXCzt27IBIJGKnyuvbt6/OpnHFRUBmZqbWg5RMJlM5IXWmjRs3si1Nmqxbt459PWXKlDZty9jYmH1ybElJCTuFoiZ3797F4cOHATTe1VK+G6vJ2rVrtS4rKSlhg0lTU1P2olpB8R0VFxfr7Cf70Ucf6SxDU8eOHWODD03Wr1/Pdttp62fbWso3HpSb5PWhmFBDJBJhxYoVbHeRSZMmtdtvTx/Kn90333yjc3/+4osvNK5nSHr16sXeWMnNzcXmzZvbJd/4+Hj2dVsH8w4ePJi9M5qYmKg23kTByMiIHcN4/Phx9vg8bNiwNk2T3Jb9tjO89tpr7MXrjRs3VKZZ1eXdd99lL5pdXV2xePFitTQWFhZ499132b9ff/11ve9qK09Vu2TJkhZdlHeGtvmdcdMAACAASURBVJyPxo8fz+5T27Zt09lrY926dWzA2JrjAJ/PVxlb1DT4bMn+OXPmTPb18uXLDWr2tO5ybKXgxICFhIRg7ty5uHLlis50eXl5mDp1KnvRFBYWhl69eqmkGTJkCHvn5tdff1XpH6uQkZHRppmy9BESEoI+ffoAAP744w9s3ry5XZ450pSLiws7piQpKQkbNmxgB4o1tx3FnYeSkhJ89dVXasslEgnmzZvX7PfSUTIzMzFv3jy1AyLDMFi+fDnbp7lfv37NTiWoj7fffpu9o7Js2TKNLWuFhYV48cUX2TItW7as2QuZXbt24bvvvlN7XygU4qWXXmIHHr766qtqrSOK74hhGLz//vtqeTAMg//85z/Nzt3elFQqRUxMDEpKStSWHTx4EF9++SWAxuBo0aJFLcq7vXh7e7OvW3oj4dlnn4W7uzsAYMOGDez7ndmlCwD69+/PjqdIT0/H3LlzNfbz/+abb9gxMU5OTuzsUYbo3//+N/s7+e9//9vm1pOLFy9izZo17N+KbimtxePx2KAjOTmZvTjWNI5E8d6+ffvY4L+tXbrast92BltbW+zatYu9g75u3TrMmzdP6wDo6upqLFiwgL3JwuVysXPnTq0tue+88w57TiouLkZ4eDiOHz+utTwnTpxAREQE2/IbHByM1atXt7p+HaUt5yPl33RFRQWmT5+ucZKRffv2sRNCmJqaqj1bZOfOndi6davOiYAuXLjAzkrYq1cvtS5MLdk/p02bxk6Ff/bsWbz00ks6Z4Osq6vDtm3b2DGvHam7HFtpKmEDJhaLsXnzZmzevBm+vr4YOXIkBgwYAEdHR3C5XBQVFeH8+fOIi4tjf5QWFhbYuHGjWl7GxsZYunQpVq9eDYlEgoiICCxcuBCDBw9GQ0MDzp8/j+3bt4NhGDz//PM4cOBAh9Xr5ZdfxgcffICqqip8/vnnAFRn82ovr7zyCv766y/I5XL2ApbL5TZ7kl+6dCn7sKQ333wTSUlJGDt2LOzt7ZGWlobt27cjLS0NkZGRSEtL69RnnACNd7l/+eUXXL9+HbGxsfDw8EBRURF2797N3gk3NjbG5s2b26WZdtiwYXjrrbfw5Zdforq6GsOHD8fLL7+MiIgICAQCpKSk4KeffmLH3wwfPlznAxaBxu5ilZWVWLRoEeLi4jB58mTY2NjgwYMH2Lx5M7KzswE0njA++eQTtfVfe+01bN68GTKZDOvXr0dKSgqmTJkCFxcX5ObmYvfu3bh27RoCAgJgZmamMRjXZNKkSYiLi0NQUBDmzZuH4OBgiEQixMfHY+/evWwg/fnnn7MX+Z3N1tYWAwcOxPXr15GYmIiFCxciKipK5WTbtKVJgcfjYe7cuVi5ciX7nre3N0aPHt3h5W7qxx9/xKBBg1BWVoYdO3bg6tWriI2Nhbe3N0pLS7Fv3z52EDiPx8O2bdsMqk90U8HBwRg/fjwOHTqE3NxcbNmyhW2p0uT+/fuIi4tTeU8qlaK4uBinTp3Cvn372Au+0NBQLFiwoM1ljIyMxNGjR9l8tXXVUgQnyhecbR0MHxUVhfXr1wNovOGwbNkyeHp6si3cvr6+ek192pEiIyOxe/duzJw5Ew0NDfjpp5+wb98+TJo0CSEhIbC3t0d5eTmuXr2Kffv2sVPKGhsbY/v27To/Iy6Xi99//x1TpkxBYmIiHj16hDFjxiAsLAzjx4+Hp6cnOBwOcnJycPjwYZw7d45dt0+fPoiPj9f5QL2u0tbz0f/+9z+cOHECGRkZOHHiBAIDA/Hqq6/C398fNTU1OHLkiMpNpq+++kptUHlaWhpWr16NJUuWIDo6GiEhIXB3d4exsTGKi4tx5swZxMXFsTdwly9frlaOluyfXC4X+/btw9NPP42CggL8/vvvOHHiBKZNm4bBgwfDxsYGIpEIubm5uHLlCo4fPw6hUNjilvzW6hbH1o5+BD1pvejoaIbD4TAA9PoXFBTEXL58WWt+DQ0NzLhx47Sub2VlxRw8eJBZuXIl+15iYqJaPomJiezylStXtrheDx8+VKvX7Nmz9VpXkT48PLzZtLW1tYy5ubnKdiIjI/Xazvvvv6/zsw4LC2OKi4sZT09PBgDj6empMZ/mPkt9hYeHs/mUl5czQ4cO1Vo2S0tL5tChQ1rzio2NZdM+fPhQr+3L5XLmvffeY7hcrs7PZfz48UxNTY3WfJS/v2vXrjFubm5a8/Lx8WEyMjK05vX9998zPB5P6/r+/v5MWlqaymenSdPvaPHixVrz5HA4Ovd5fX4b7bHPHDlyRGfddcnPz2f4fD6b9pNPPtGZvqWaq5+yu3fvMr6+vjr3KWtra2b//v1a82iv31hTW7duZfONjY3Va51z586x63h4eDANDQ1ay6rvv+eee44pLy9vlzpdunRJJe8xY8ZoTCeVShkrKys2nYWFBSORSHTm3dyxWSqVMsOHD9daz6a/l5Yc61uSVh8XL15khgwZotf3ExISwly4cEHvvBsaGpgVK1YwZmZmzebN4XCY2NhYprq6usV1UD7Ob926tcXr69Ke5yOGaTwmDR48WOdnYWxszGzcuFHj+qtXr9bruzIyMmI+++wzjXm0dP9UlDsyMlKvbfN4PObHH39Uy6M1xy999ndDPrbqg7p1GbC//voLOTk52Lx5M2bPno3Q0FA4OjpCIBDAyMgIdnZ2GDhwIObMmYMDBw4gJSUFgwcP1pqfQCDAoUOH8N1332Ho0KGwsrKCiYkJfH19sXTpUqSkpHTKTCBeXl5qTxvtiKdSm5ubq/Wj1Hc7H330EeLj4zFhwgQ4ODjAyMgILi4uGDVqFH788UecPn26U/voK7O1tWW7qg0dOhT29vYwNjaGj48PlixZgjt37mD8+PHtuk0Oh4NPP/0UKSkpWLx4Mfz9/WFhYQETExN4enpi+vTpOHz4MA4dOqT39LoDBw5ESkoK3n//ffTt2xeWlpawsLDAwIED8emnn+LmzZtq3ROVzZ8/H8nJyZg2bRpcXV1hZGQER0dHhIWFYe3atbh69Wqr7sRu2LABhw4dwnPPPQc3NzcIBAK4ubkhJiYG586dw6pVq1qcZ3t75plncO7cOcyYMQPe3t4tmi7Zzc2NHb/A5/Mxe/bsjipmswICAnDnzh1s2rQJY8aMgbOzM3tsCw0NxapVq5Cenq71YYWGZujQoRg5ciSAxlnitmzZ0qL1uVwubGxs0L9/f8yfPx+nT5/GgQMHdD4hvSUGDRqk8pA1bXf6eTweO+gXaGw91TUjnj54PB6OHz+Ozz77DGFhYbC1tWXvShua0NBQXLhwAfHx8Vi8eDGCg4Ph6OgIIyMjODg4IDg4GIsWLcLRo0dx6dIlDBkyRO+8BQIBPv74Y2RkZGDdunUYO3YsPD09NU548OGHHxrmXW0l7XE+cnNzw8WLF7Fz5048//zz6NGjBwQCAaytrdG/f3+88847SE1N1dqVdsWKFbhw4QI+/fRTjBs3Dl5eXjA1NQWfz4etrS1CQ0Px7rvv4u7duypjf5S1Zv90c3PDyZMncfLkSSxYsABBQUGwsbEBj8eDlZUVAgMDERMTg02bNiE3Nxdz587V70NtB4/7sZXDMAY2bQYhRE1ERAQ7uxn9ZElbpKWlsdOOT5w4Ua1rESGk6xw4cABTp06FVCqFQCDAwYMHVZ53YwjofEQ6GrWcEELIE0R5EoL2GMdACGk/zz//PDs+QywWY/LkySrjTwh5ElBwQgghT4i8vDz88MMPAAA/Pz+tA+cJIV1n5syZ7CxgIpEIEyZMQEpKSheXipDOQ7N1EUJIN3bq1CmIRCJkZ2djzZo17FSdK1euNKiHbhFC/vbGG2/A1tYWDx8+BACcP39e5/O5COlOKDghhJBuLDY2lp2aWWHixIkd/kwjQkjbxMbGdnURCOkSFJwQQsgTwMTEBD4+PoiNjcXSpUu7ujiEEEKIRjRbFyGEEEIIIcQg0IB4QgghhBBCiEGg4IQQQgghhBBiECg4IYQQQgghhBgECk4IIYQQQgghBoGCE0IIIYQQQohBoOCEEEIIIYQQYhDoOSddrLCwEF0xm7ODgwMAoLS0tNO33RG6W32A7lcnqo/h62516m71Abpfnag+hq+71am71QcwvDpxOBy4uLi0en0KTroYwzBdEpwob7876W71Abpfnag+hq+71am71QfofnWi+hi+7lan7lYfoPvUibp1EUIIIYQQQgwCBSeEEEIIIYQQg0DBCSGEEEIIIcQgUHBCCCGEEEIIMQgUnBBCCCGEEEIMAgUnhBBCCCGEEINAwQkhhBBCCCHEIFBwQgghhBBCCDEIFJwQQgghhBBCDAIFJ4QQQgghhBCDQMEJIYQQQgghxCBQcEIIIYQQQggxCBScEEIIIYQQQgwCBSeEEEIIIYQQg0DBCSGEEEIIIcQg8Lu6AKRrVNcXQyKtA2DW1UUhhBBCCCEEAAUnTxyGYZBefgLX7+yAqcAaz/qsAY9LuwEhhBBCCOl61K3rCfOoJgXXCn+G+7068PJLcDH/+64uEiGEEEIIIQAoOHni2Jt4IShZitD4Ogw/IETxo2TkVF3o6mIRQgghhBBCwcmTpuRuHvpcEoIBYFILDD0kwqWsTRCJy7q6aIQQQggh5AlHwckTxowrQ1G/MOwKHovDA8bAvlCGwfG1OJr+Lgpqb3Z18QghhBBCyBOMRkI/YR411CLPwRivBhWgpoGLa/kBGJR2D5LjFTg38gs42AZjpMc74HIpbiWEEEIIIZ2LrkCfMCZGJpg5uBg5xlWot6qCPNQBIh4fvW5LMGZHDZi713Eu96uuLiYhhBBCCHkCUXDyhHGyNsevIhFOSytxUlqBIX4lODpgNADAvJrBiP0iMDcvQSgu7eKSEkIIIYSQJw0FJ08YsZUVyjgiAIAEDBJRioi+RTjvEgQA4ADod7oeF3M3dWEpCSGEEELIk4iCkyeMo30PeNY+x/5dzEhQ5VCChmBbHHcfDACwrJTD/MptVNc/6qpiEkIIIYSQJxAFJ0+gkKefh2n5IPbva7IaPB1cAKtgAX4OmggZOAi4WI+L2Ru6sJSEEEIIIeRJQ8HJE4jL5SC6z6vgie3Z947Jy9AvsBCj++Xj98DnYV7DwPZKGq4V7ADDMF1YWkIIIYQQ8qSg4OQJ5RHkA8+iKeDIeQAAKRgclpaB51aMoD7FqDIyQ8ClBuRlH8XZ3K8gk0u6uMSEEEIIIaS7o+DkCRY5cTzMM2eBIzNm3zsrq4KLVyGOB0bBRMRg5D4hygqvIOHhKtRLq7qwtIQQQgghpLuj4OQJZmplgojIYbDPWgiO2JZ9PwXVCPQpRpWRKSwr5Bi5TwhRRRaOpb+HirrsLiwxIYQQQgjpzig4ecKZWxkhYvxT8KpdAPz/0JJKRoqenqVICIwEAFiXyTHqVyGMiypxPHMlUgp3QyaXdmGpCSGEEEJId0TBCQGPx8HgoYEwrglg37uNavT1LUOBqQ0AwKJKjlG/1cItrR6pZUfw+705uFH4a1cVmRBCCCGEdEMUnBAAAJfHgY/kKfbvR4wYPp7lODdwKMScxt2ELwHCDoswYp8QtoUS3C87jFJhRlcVmRBCCCGEdDMUnBBW4NOR4At7sn/fRg2mD8zDgaenoYHLZ993zpEi6lchgpLrcTGfniRPCCGEEELaBwUnhMUTCOBd0Zv9O0NeB5GZENH+D3ByaAzyzW1V0gdcaoBRXj5yKi90dlEJIYQQQkg3RMEJUdGv/1hw6xofzsgAOCopg6NDLYLdH+DSU5NxwGsgKgWmbPrA8w24UrAVckbeRSUmhBBCCCHdBQUnRAXfxQ0DMwMBmQAAIAGDg5JSBLnXYLRvCsQe/XG+hz+b3jVLCqu8atwu/r2rikwIIYQQQroJCk6IGp+JseiROgJgOACAGsjwh6QEzg5CxPS9Do53L9wLnAw5p/Hp8kHn65FadhQN0lqVfESSMpzK/gJnc9ZBLBN2ej0IIYQQQsjjhYITooZjbIzQiOdhmj+Wfa+SkWKPuBgycyFiB9+HRf9CJIQsBAPAKVcG+5x6pBTtYtMzDIOLed+jsPYW8muuIa3seBfUhBBCCCGEPE4oOCEaCRztEOI6EkZF49n36iHHfkkJHsiFCPWoxqiB5/HQeRAAoO+5emRVnEF1Qz4AIL/mCopF99h1C2pvdG4FCCGEEELIY4eCE6KVaz93DDQNgyB3JiBv7MIlA3BcWoEz0kr0sK5H6SBfAIB9oQw90iW4lP8jHtWk4GL+DzCtkWNQggj9k+pQWZMBOUNPlSeEEEIIIdpRcEJ08g7zxGBbPxhnLQak5uz7KbJaxEvLEeKZjkKbxumH+56rR3ltOs7krIF5kRCjfq1Fr9sS+KWI4XutDuWih11UC0IIIYQQ8jig4IQ0y32IF4b0cIJF2j/Bqfv7IY3p8jowltXIDmns2mVZKUfghQZ432xAxN5amAqZv/N4IEFO1flOLzshhBBCCHl8UHBC9OI6yAujJ/SBr/hNcEVe7PtXpNUY6J2BSvMeAICAyw146mQ9jMSq69uUylGVc6UTS0wIIYQQQh43FJwQvRmbcDFoqCN6SMew7+UwDTC1rkRqaLha+nqBEU57+OO8sw/k4MD2XiHkcnpYIyGEEEII0Yzf1QUgj5++gWHITzsKuWkuAOCqrAbBvTJRcdEZlkwNpLbOKIcI5937o1DUGIwYyeXwSc9GQW0KelgN6sriE0IIIYQQA0UtJ6TFrKz5sKscyf6dLq+DrV057kc9j6+eeglrekUjvW8AG5gAwHWXvrAtliP/4bGuKDIhhBBCCHkMUHBCWiXAdwQ49c7s31dkNQh2vAnL6kL0Ej/ArQJFoxwDgIEY9RBzeTC+eYemFCaEEEIIIRpRcEJaxdXDDOalf48zeSAXwdG+Ap4OAlTUC2DEZTCyVy3eHVWMZeElsDGRIN3aFW6pIsRnvI/qhoIuLD0hhBBCCDFENOaEtAqHy0Fvu8G43pAIxrgEDIDLshqM65OJPGcj9HFqgJXJ3926hvcS4nx1AAJT8+B4MRNHG/4Fd6tQDOmxEDyuUddVhBBCCCGEGAxqOSGt5tXfBcZFUezfqXIRTC3rEeJRBysTOXLl9TgoKcUxSRl8nEWoMBYAAAYm1cPjrhi51Zew//4C3C7ejxJhKuoklV1VFUIIIYQQYgCo5YS0mpGAA194406DAxjjUjAATkkq4MszQ6a8DlnyejatjVEVnC1rUW1kAitJPUKO18HhkRS5fQS4I/sDd7j7AAD+9s+iv8tLXVQjQgghhBDSlajlhLSJz7BeEBSNZv/OYRpwUlqhEpgAjTN6BTjXI8XRFwDAYYBetyUI/0OIcT/XwuWhBABwv+wIJLK6zqsAIYQQQggxGBSckDYxsTKBd6U9OA2OOtNVMFK4OVcj1bU3JJY2KsssquQY/qcIYQeFMKmVo1h4ryOLTAghhBBCDBR16yJt5vuUE7Jvz4bYOQEMXwRADq6UD78bZcgJlUBoWg4AqDarhRmvGmu9wuEq52CiJBvW6TeA/39qfI8MKcyrhEhzu4AeVoPAMHJUNeTDQuAEPte4C2tICCGEEEI6A7WckDYz8/OGT3EOjPNmwyJtFoJPuGH8L9fR17gHXBu82HQZ8jr4OwlhDiFquLVYYxmI8zNWAL6BbBqbUjlqC+4CAK4V/oL4jOU4lv5vSGT1TTdLCCGEEEK6GQpOSJtxOBwEvBCKCM5fGG10HL3DXGG87ANwZi+Fr8NgNl0pI4GHSw04AKyM5XCTFOLyjYvY6DEcVVbmbDqLrBI0SGuRXn4SACCUlKKw9kZnV4sQQgghhHSybtWtSywWIy4uDufOnUNpaSksLCzQv39/xMTEwN7evkV5Xb9+HYcOHUJGRgakUimcnZ0RHh6O8ePHg8fjdVANHl9cB0dYTpum9r6VVwjM7u6FSFABABBbV2NQTytcyzNDL3s+eJxapJdkoMTMAtbVQgCAY54Ut4v/ACAHR8aA4XGQX3Md7tZDOrNKhBBCCCGkk3Wb4EQsFuOjjz5CamoqbG1tMXjwYJSUlCApKQnXrl3Dxx9/DBcXF73yiouLw65du8DhcODn5wcrKyukpaVhx44duHXrFv79739TgKInjrEJrEs9IHJrDE4y5SJM61cFG1MZTqZZwMHCFe9GPQAvwwiVBxvXccyT4krFCfhda0Dw2XqU9OTj0lRqOSGEEEII6e66TXCyf/9+pKamonfv3nj//fdhYmICADh06BC2b9+OTZs2YfXq1c3mk56ejt27d4PH4+Hf//43+vfvDwAQiUT4/PPPcePGDRw8eBCTJk3q0Pp0J15Vlihwa3xdxEiQJhNhlB/gZCHF/lsMvjjZAxy4gBvUB6FFGRhQmgWbIin6nqsHVw4450hhl16BOr8KmBrZdm1lCCGEEEJIh+kWY06kUimOHTsGAHj11VfZwAQAJkyYAE9PT9y7dw+ZmZnN5pWQkACGYRAREcEGJgBgZmaGuXPnAmgMeOT/P8MUaZ6bXU/wRT3ZvxOkFSiRi9HXtR6LhpXCyUIIGSODhMtBsmtvyDgcDD4uAk+mlEemBDlVF7ug9IQQQgghpLN0i+Dk/v37EAqFcHZ2hre3t9ryIUMaxypcuXKl2bwUAUxQUJDaMnd3d1haWqK6uhqpqaltLPWTg+fdG4OPiACpKQBACgaHJWWoY2RwMJdh0bBSvDigAq5WEjCQ45GlK2xKVYM/l4dS5FQmd0XxCSGEEEJIJ+kWwUl2djYAaAxMAKBXr14q6XRpaGgAAJibm2tcbmFhoXde5P/19ELPonwMSuABDAcAUAMZfhMXI1/eAB4X6O9Wj9eGlyK6TzXuO/irZWEqYsDJedjZJSeEEEIIIZ2oWwQnpaWlAKB1Ri47OzuVdLpYWVkBAEpKStSWyeVylJWVAQCKi4tbVdYnEcfICJwXZqFXehH6XPx7mFMNZNgnKcF5aRXkDAMAGO4tRLmV5nElzpn1KBU90LhMJhdDLBW1f+EJIYQQQkin6RYD4uvrGx/QZ2ys+SniijEoinS6BAQEIDU1FadOncKYMWNUliUnJ0MsFuudFwC8+eabau8JBAJ89tlnAAAHBwe98mlvfH7jV+/o6Ng5G4yZDVnUeITu2w7uxZO4FwKA29h164qsBvkyMZ4R2MGcy4O9XR0AIM8+CFe8n0aPikKEZByGa6YE2bWnEOA5TCVrYUM5tl+YDZG4AmMD34Ov04jOqVMH6/TvqINRfQxfd6tTd6sP0P3qRPUxfN2tTt2tPkD3q1O3aDlh/v+ue2uXKxs3bhzMzMyQlpaGDRs2oLCwEEKhEMnJydi8eTM7hTCHw2lTmZ9EPAcnWM9/GxFzt2FcbiiMhBbssgI04FdxEQrlDehhUwUZh4d4j2DkN2TjspkU+bZ+sC2RIz8zCSfur4VYKmTXTS06AaG4DAzkSM7YDIahyQoIIYQQQh5H3aLlxNS0caC1YrxIU4r3lWfx0sbOzg5vv/021q5di1OnTuHUqVPsMk9PT/j5+SEhIUHrmJSm1q5dq3N5aWlpi4Kn9qKIrjV1X+t4HFg/+xomlD3CpftfId+mAAAgghzxknI8bWOJFI9I1Esbu+ExkOGaSzB6VKTB9aEE9yz/woOiUxjn819YGDsivTAZzlkSmNUwyA4owJ3sM3A2D+yCerWvrv2O2h/Vx/B1tzp1t/oA3a9OVB/D193q1N3qAxhenTgcDlxdXVu9frcIThRdoxTjQZoqLy9XSdecvn374ptvvkFycjKys7PB5XLh6+uLsLAwfPvttwAaZ+4ibSOwd8OwoZ8jvegYrpXuAjhANWSwtBbilmMw/K0zMbpPDTJKjXEqzQkA0PtKA6oceChzAy4X/IRIr/fATX+A4XGN402symR4YBvfLYITQgghhJAnTbcITjw9PQEADx9qns1JMT2wIp0+zM3NER0drfKeTCbD3bt3weFwEBAQ0MrSEmUcDgd+Ls/gTt5faDBtbCkp5zXA1iQLU/pVwkzAwMVSitTiIki5RrColiBijxBpgwS4G54JsbQOzg9q2fy8b4tx9+lraHCrhTH/725jckYGOSMDnyvo9DoSQgghhBD9dIsxJ/7+/jAzM0NRUZHGAOXixcaH9w0aNKhN2zlz5gyqqqowYMCALhvI3l1Z1zmxrx/JxXg2sBpmgr+7u/k51iDDobE1hAOg9zUx3O5UI6vyNBzypWw6vhTwuN+A9PIT7HvldVmIu78YB1KXoLwuq8PrQgghhBBCWqdbBCd8Ph/jxo0DAGzZskVlJq1Dhw4hOzsb/v7+8PX1Zd8/duwY3njjDezatUstv8zMTLVxIDdv3sTWrVthZGSE2NjYDqrJk6un6d/d5ArkDfCwlYBhGJTLJZAyDHo7NiC1z2DU2zuz6dzTJHiQv1/tgY29bomRVnaM/Q5TCndAIhdBIhchvfx451SIEEIIIYS0WLfo1gUAU6ZMwa1bt5Camop//vOf8Pf3R2lpKdLS0mBpaYnFixerpK+ursajR49QUVGhlteaNWsgl8vh4eEBU1NTFBQU4OHDhxAIBHjrrbfg5ubWWdV6Yrj2GAyUxwNoHHciZGS4Iq3GTbkQ1uDhJQtnyDgipPQfgadP/g4AcMyVwjqrEpwm8wlYl8lhkVeJvB5XYMyzRIkoFWAYcBigRHS/s6tGCCGEEEL01K7BiVgshkDQNX36BQIBVq5cif379+Ps2bO4fPkyzM3NER4ejpiYmBZ1w4qOjsbly5eRlpaG+vp62NraYvTo0Zg4cSKcnZ2bz4C0mLlLH/CKLCEzqgEA3JcJcVPeOF1wFWR4KK+Hh9UjlDSYQsLnwUgqA18K+F/WPENbr5tiXOzxPWxM3GFdLMPwOCE4AE5PYSDzEYNHY08IIYQQQgxOuwYnCxYswIgRIzB69Gh4eHi0Z9Z6EQgEiImJQUxMTLNpp02bhmnTpmlcNmnSJEyaNKm9i0d04HA4LvVFgQAAIABJREFUMKl2hdC+MTi5KKtWWZ4lr4evQw3qipyQY2YHn+rG6fLsimQAgFQbF4jsLBCU9RACuQw90yS4OaIO5dI0jI4XwVTU2Lzid60eFSG5cDDz6cTaEUIIIYQQfbRrcCISiRAfH4/4+Hj4+flh9OjRGDp0aJe1ppDHi32DHRSPVpQ1WZYjr0e4fT3O5NrCztUKqP57Lu8cC3skuPcFAJR5WmL0w+vgyYCwwyIUefBhXfb3mBSHRzLk1aZQcEIIIYQQYoDadUD83Llz0atXLwBAWloaNm3ahAULFmDLli3Iyclpz02RbsjNVPtUz3WQo5IrgRknHxK/sWgwsmSXXekxmH2dZukKxRAUh0cyBF1Q7fZlWSlHeVFKu5abEEIIIYS0j3ZtOYmOjkZ0dDSysrJw/PhxnDt3TqU1pXfv3oiKiqLWFKKRm1cwUB4H8DSPI8mS16OfWyH23ajHrf7T8dzdg7AWFaLMxByQN3YDkzNilPbzhePNdK3bMcrMBoI7pAqEEEIIIaQNOmQqYS8vL8ybNw8//PADFi5cyE7h++DBA2pNIVrx3XrCqLbH32/IeeiR/ffzT7Ll9Qh2rcebEcXwd7mNix6hYABImDrwOAxM+I3dt644Po0aR+u/swFww9UDN+zdIeNwYJsvglQm7qRaEUIIIYQQfXXoVMICgQCRkZGIjIxEbm4uEhIScObMGQiFQhqbQtRwuDxYVTqhzDoTAGBSFoggj37Ix04AQBEjRh0jg6UJ8FxQNeJkNijPsoaFoB6Lh5fCzEiOPSk2yKwAjMZ6QH6iAtyCPFz398cFo57sdtwfPcKj2hR4WId2ST0JIYQQQohmnfYQRnd3d8yePRvr1q1DQEAA+75ibMqiRYvw22+/qTxAkTx5vKu8wS8bDl7FEPTK7APr3pHgis3Z5ZlKLR5+TqW44zIAQzxFsDSWg8cFRveuQX1DCUytnJA07BkcH/cC7lu5sOvkWtjDpliGgtILnVovQgghhBDSvE4LThRdupYsWYJ79+4BaGxZeeqpp2Bubo7a2lrs27cPb7/9NoqLizurWMTAeIX1Rr8zDIJPGSPgKXdwBcawK7Vjl58TcSFkGufy8rGvQ5a9C/o4/R3QOlrI4GpVj7PZ/gizuQJ381xU1v3dQJhv4QAOA8gz7qKmoQA1DYXsk+QJIYQQQkjX6tBuXSKRCKdPn0ZCQgJyc3PZ993c3BAdHY2IiAiYmZlBIpHg9OnT2LNnD0pKSrBz504sW7asI4tGDBTPyxe+SxwAuQwcG3sAQC+JDUrRuP80GJdgh5iD4XwbBBmZw9cxF86WEpyVVqGGkWE43xr9e9ThfA4fkwNlOJ9lpJK/lAuI+AJY5JThSPq/AAAe1mEI67kYAFAvrUKJ8D6cLYIh4Jl1Ys0JIYQQQkiHBCf3799HQkICLl68CLG4sRsOj8dDaGgoxowZg8DAQJX0RkZGiIqKQmBgIJYtW4a7d+92RLHIY4JjZaPyt4dDKLKybqPYq7GFQwwGJ6UVsODwMNafiwdyEa7LagEAUimDCFcBEjMKcT47FPeLstTyLza1gv2jCvbvnKoLCHGbBy6Hg8Ss/6K6IR+mfFtEeX8Ac4Fjx1WUEEIIIYSoaNfg5PDhwzhx4gTy8/PZ9xwdHREVFYVRo0bB2tpax9qAq6srbGxsUFFRoTMdebJwg0MxYtV2ZGZUI2WkFRgjCQDgvkyIscYmyJL83a0rW14PnrEEPa0e4ezDADAA+FwGo/xqwOMCJx5YINfSGSNzSzHp2yo0mHFwbZQpst3OwtzIEdUNjftunbQCp7K/QJT3f2DMt9RULEIIIYQQ0s7aNTjZvn07AIDD4WDgwIEYM2YMBgwYAA6Ho3ce9vb2LUpPuj+OqRl4K9fDNz4O4vNXcWdkKQAgV94AOcMgT/73c1EYAOnyOvR3q0P6zcZZv8YHViPEQwQAqJdwcL3eFXh0B3wpwK9mMDCxHpf9k2Ah+D/27jvKruo8+P/33F6m9941mlHvEhKgiuimGFPciA0OiRO/OCbvz45DXF7bxDZZcUmIE+JgGzDFYGMhgURHvaI60vSi6XPn3il3bi/n/P640h0mIyGQrkDl+aw1a+nss+8+ex9pZumZvfezcyc8dyzUz5bOf2FF6T9g1Fs+nsEKIYQQQlzGEhqcpKamsmrVKtasWUNWVtZZtfGjH/0okV0SlwjFloRy2+ep2JLMUe2PoGj4UWlSffhRJ9RtjPr4VF6A9UdVMu1R5hf74veqs4NsaUmfUD9pVCXa2Up3bjcztgWoOBLi+DQjh66yMORvY0f3L7mq5BvolPO6RUsIIYQQ4rKX0Gxdv/rVr7j77rvPOjAR4kysJdMw+Ari17sj7kl1+rUQAX2Yz84f5ebpo+gUiGoaYU2lIDWMXh/irdseJFw8fuBjYUuQ5AE/NfuCmIIaUw6EmP+WHzSNfs8R9vT8Gk1TJz1LCCGEEEIkTkKDk3Xr1rFx48YPXf+1117jT3/6UyK7IC51haUkD4zvXXITPWW1pqiPqqwAJelh+tUQ/x3q5YlQH05ClKaH6PZ7MS2+ZrzZ5jCVB4MT2ig/GmbOOwHQNI6PbufgwHPnZ0xCCCGEEAJIcHDy/PPP8+c///lD13/55Zd5/vnnE9kFcYlTjCaKHacOSLK94+ehNKo+NE1D0zQ2R4YJoxFC41DUQ3lmCG1sCGXe0nj9lGGV0vrwpDarDoeYtTUWoDS5NtLt3pf4QQkhhBBCCOBjPIRRiESp1CehqBPPL1E0PVfqVsWvh7UIXVqQNjWAQxsPOvrUIOUZIaIhjS0dA7gzx/ef6E6cxThistOVXhovr94fYvrO2KzKe72/JRz1n49hCSGEEEJc9j7R4MTr9WI0Gs9cUYj3MRRXYvSUTygzeYvJKppLprkqXvZK0M3WsGdCPTdRUlICKGqAQzvfpd6Ywf+2N2sK/1x9O/3pRfGy2j1BavYECERHOeJ4AU1TGQl04Qk5Ejw6IYQQQojL1ycWnOzZswe/3092thxyJz4apaQSy8DEjFtGRwaG4nLmFX4RnRb7Zx3RhRhTgpM+7yBIYYqHLy92cd0NE9NWRxWFzFoDi6KHeGTKpxlOH998P2NHkOKGEM1Db7C+6eu81vptXm3+ewY8R8/DKIUQQgghLj/nlBt148aNbNq0aUKZ2+3mwQcfPO1nNE3D6/Xi8cR+oz1nzpxz6YK4HBWXUfGnAQ5OGS8q6fKhS00nI1zOgvwvsaf/f0778V4tRHlmkBcPz2JK7kymlvyO9M46AI7VVNHms7OkxIOpr45/rL6HR5t+j324H4D5b/oZzdLjzoodFKqh0Tr8DrlJ08/feIUQQgghLhPnNHPi8Xjo7++PfwGoqjqh7H9/DQwMxAOTadOm8ZnPfObcRyEuK4rFRtmYC503trRL8RdSEwrHD+8sz1xBVbB2vL4KlcfHl2+d3Hfi9vfSNRzg2NQvogEjZitbDaUMeIy81ZzCzBwP85VjfHvK54hYrAAYInDFBh9pA1HsI1GUaCzVsKqdepO+EEIIIYT48M5p5mTBggVkZmYCsRmRxx9/HJvNxhe+8IXTfkZRFKxWKyUlJRQUFJy2nhAfxFhSztUvdtM4YyVV9XXY51ZNuD9n9kNEtvx/9Ca7mBaaS44th1ZeB8CphclOCTKnwMeR/l1YTLewe81agloQ7X1bSLa0JbOm2oW3u5Vf1NzNQwd/A0DyiMqaZ2MBdtCi8O5nVFylrWTbqj+ewQshhBBCXKLOKTgpLy+nvHx8Y/Ljjz+OyWRi1apVH/ApIRKgpIKsvVvJ2toOgKHohgm39Xozi1f+In6tHj2ALroZVR9EAwaVEHfMGWXBkI9X6neRnFuMY3AEGJ3QzltNKdxU08PzXVY2Vq/h+qY3J9w3BzRq9gXpm3pIghMhhBBCiHOU0A3xzz77LL/61a8S2aQQp6SUVE64NhSXfXD9wlJsI5nx6141tlG+LCPMtVMP4gmV0z8WYUmpl69dNciyci+xHSXwemMqny1tYWtGGcfnX4OamopqGo/rC1rDdA/tStTQhBBCCCEuWwkNTnQ6HTqdHJ0iPgYlFRMuDcUVp6l4Qmo6Wd2h+GVHePzfaVVWkEFPH8mmUW6a7iY3OcL1tW5WVAUAiGrwWmMqf1V2kCdzF2H8l6cw/OuzRI2xPS7GECS19OAPDydocEIIIYQQlyeJJMRFSUlKQVlzC+h0KFetRZ+d+8H1FYVi7/hsxyA+Wr3j//zL0w6woNg34TNrqkdYVBI7cDEchbeaUvly5hscd42hmM0EaseXcRU1hely703E0IQQQgghLltnvefknnvuAaCoqIhHH310QtlHoSgKzzzzzNl2Q1zGdHfdh3b7F1CMpg9VP9taCuog6KKgC7NR6WJ+JIlF+hRmF3iwGrVJn7l5+gi+kEJdvwVfWMHnN5LR8QQmy7WkzZ5K+HAjAAVtYbYMvkN15tqEjlEIIYQQ4nJy1jMnqqqiqiqRSGRS2Uf5ikYlBas4ex82MAHQ55dReSgQv9YUjX3RMbZFRshOipJkVgEIRBW8oaRY+wp8Zs4IVVmxPSq7j2cxI7WftL7fkZndjGoYX9plaeogHPUnamhCCCGEEJeds545efjhhwEwm82TyoS4ECkFxcx5zkdWr5FDy20EYvEHx1QfS7VUDCi8ExnhaNSLdWwOn00LYzMG0es0PjtvmCf2ZNA9Ag2OImpyulGMOoxVSUQbxgAoag7xTsc/s7by/32CoxRCCCGEuHiddXAyc+bMD1UmxAWjoAQFKG4Ok9cxyrq/ygZ9iAgaXWqQZEXPUdULCvhTDvKHocV8LsuBUR/GZND44oIhfrklmzebq8lL6ifNFiG5Jo2RE8FJQVuYQ0OtHEn+IzNzPv3JjlUIIYQQ4iIkG+LF5SMlDTKyADCGIWVgPLVwm+qnQZ24IX4sbTd/6q8hqsa+TWwmjSvKvbg8AzxT9wB/PnYv+0yfIWK2xNoMweKNPuoHXsLla/2YBiWEEEIIcemQ4ERcNhRFQff5v4GqWpSb7qZSKYjfa1cDNEZ9kz7jyHiDzY7a+PWiEh8KwyhqGJc/j6ahOfRc+Zn4/dyuKDO2B9h8/CdE1MCk9oQQQgghxOlJcCIuK8rM+ei/+RN0t3yW0sJloOoBCKDiJ7YhHlWHyX8ic5cuQn3yDoYjsY3vVqPG/GI/o75jqGrs3JQe61yCFdnxZ0x9L0ROg5vNHY+iaZMzgAkhhBBCiFM751TC50pSCYtPiqliFtZdOfiz+iaUZ3XZmN5nZcuiQTQdqIYx1gX1fF5vx6AoLC3zsvt4C95AB3ZLGaq6CP2qGghYobcTgIVv+Hgrs5765A1My775kxieEEIIIcRF55xTCZ/rl6QSFp8UxWym1DE5Pp8yaCX3jn9i7o7xsjHDCG9FhtE0jXRblCvKvFiMYTyBVkZ9RxkJV+G49W40qxUAQxiWbvBR3/UHDve/gKqd3b/zYMTL1s5/ZWPLt3D6Ws6qDSGEEEKIi8U5pxIW4mJWZSqlga74tS5koyBvKUpqOlXL/o6RQz+mbXYsXXaT6qNGs1GqWLi+dozra8foHjHy/IEm2oeXYtEdIe++v0f99x8AkDyssug1L7tuWEfL8JvMzP0Mlekr0Sn6D92/nW2/oXfsQOzP3f/O9VU/xaD78Ge7CCGEEEJcTBKaSliIi42tfB6W4ToC6SMAFDQr6K9cBIAyYx5z66/FNbCN0dzYYaMHI2OUmizxzxelhbm6sp89PUbmJjtRlt6DcvPdaOufi7XXFmHN7z28tybKfvV3HOp/jor0lVRnriHJlPuBfXOMNVPX+0r82hd20eTayLTsWxL6DoQQQgghLhSyIV5c3qpqmb+5F10ELB6FWQ1hyC+O39bf9kVmN9nj151akPqxHAKR8QBlVkGAYLgFs5JD1+AIyk13w8wF8fspwyorX/Ay700feq+f5qFNvNL897zd/gido7tQtcikbmmayubmx4CJG+rrnevxh4cT+AKEEEIIIS4cZz1zIsSlQLElkR8p4lP/2Y4+AroVN6Aoyvh9g5HcW/8BW+t38aUFAXh3zMru5s9z96xfYjFEMBs0ytPqGfQsp23LHym87Uvo/uqbaH96Eu3tDXAiY1dFXZiipjDHrrDQOtvEoK+eQV89FkMaZWlXYtRZUbUIqhbBF3Yx4G4ATaPsaJiUUYX6+QbCliCHHS+wuPAvP4nXJYQQQghxXsnMibjsKctWY4iAotejXHnNpPu6vEJqDfPi15H0PRAZommoJl42r8hNs8vIp0qdvLxlN4rJjO7ur6D75k+gsDRezxSCOZsDrPm9h+yu2IxJIDJCg3MDRxwvcHTwJeqd6zk+GtuNX14XZsGbfqr3+li2zguqRsfIVob87efrdQghhBBCfGLOOZVwUVERjz766ISyj0JSCYtPmrL6ZpSyKZCUgpJXeMo6ZQvu49CR/USMQdCF8ZVt4FiwmAotSpKipzQjjFl3jAP9NzHLuo6O/qmU5WWgVNage/hnaO++gvbys+CPHfSY6lJZ/kcvQzl63Jk63Jl6uqcY8aWO/77A5FeZsX38IMesvihTDoRonm/mQP/TrCp7eMIsjxBCCCHExe6cUwlHIpFJZZJKWFxMFEVBqao9bWACYNCbqcxYFb+Oph5kMGc9vw320aPGlntNy2mnZzQZnX4+R3e+gKrGDnVUDAZ0a25B98P/jM3MvC+gyHBEKasPM2tbgOt/O8bS9X5K+1LJt89m7h4D5sDEPSczdgRIHori9DXR7d6TyNcghBBCCPGJO+dUwmazeVKZEJeiqfk30ObdTFj1xcs0Bd6LjlGoMzO3yMvO429xqP9TXFXaw8vvbuXWVcvjdZWUNJR7v4Z29XWoz/4XtDdNaF/RoKA1REFrJ6MZ3aQMqfF7qgI6DfRRWPC6n3futHNw4DkKkueil9TCQgghhLhEJDSVsKQXFpcyqzGNtZX/j67RPbj8rfSMvQdApxrAo0VJMum5c3Y7Lx7Zzd6eG5if9Swt3TVUFU1MGayUT0H3rZ/C8Va0ng5GOnZgPFyHbTgYr5P6vsDEn26gdZmVGRvGAMjsj1K9P0TTAieNrk1My/7UxzB6IYQQQojzTzbEC/ERJJlyqc2+mWXF/wdTOBmIJfttiHoBKM0Ic82UvQx7++kZu5bO9/6Ix+ub1I6i08WClCuvIePz3yXpx88T/upD+KeWTaqbsyafmbW5dNQa42XTdwZIdkVpcL5CVJ2cilgIIYQQ4mIkwYkQZ0FRdJRbxjN4HQiH0U6kDJ5VEGB27kZ6x5IpTqrG/d6/cGz380SC3tO3p9NhmbucpL//Jbof/AesuB6lvAT7ylySKlLI05kJrszEb4/tV9FHYeHrfiIRLw7fsfM7WCGEEEKIj8l5O+dk7969bN++nba2NkZHRwFITU2loqKCpUuXsnDhQsk0JC5qVWU309iyGRQI6PxsH7NzZUpslmR5lZvRunXUD95Dlr2IOXk7SG55hObgNHJqb8FkTTptu0peEfrP/TWW7t+REmiIly9JSue1NR4WrfMAkDEQZeq+ID2Z75GfNOu07XlCA+gVE1ZjeoJGLoQQQghxfiQ8OHG5XPz85z+nqalp0r1AIMDAwAA7d+5kypQpfP3rXycrKyvRXRDiY5FkySVlNBt32iAAR4NJlHgVSuyxGZIbp/Xw4pG3cPnW8lbb7WTZ+lha8gbm1h/TEqolq/YWLKcJUozeJlICDYQiCs8eyMbl1fPpWU6qp2TRPi1I+bEwAFP3BnlzwV60/HtRlMkTocdHdrCr51cYdBZWlH6TTFvVeXobQgghhBDnLqHBic/n43vf+x4OhwOAqqoqpk+fTkZGBgBDQ0McPXqUlpYWmpub+f73v89PfvITbDZbIrshxMdmSqSC94gFJyF7HW/1fZnbil4jzRxGr4Nbph3k5WNRRsPX4PTl83LDF6jOOsyCgs0EW37M8WAp5qypKJZkLOF+7NE+kqL9WLTY5vdNjfk0D8aWi/1uXy7fWB6hYUUqRS1OjCEwhiG92YWrspUs25QJfdM0lcOOFwCIqAEO9P+e1eXfkRlLIYQQQlywEhqcvPTSSzgcDux2Ow8++CCzZ88+Zb3Dhw/z85//HIfDwUsvvcTnPve5RHZDiI9NackqDozuRzWGQR/Cn7KFJ46v5m8rX8Ok17AYNe6YdZgtrb3UO2/DZMygyTmbjuFq5hdsZWb2QXSRNvBMbtsX1vNelwGIzZKEIlFePJTHzfNDNFWOUlYfKy9uDNOzdN+k4KTfW4cv7Ixfu/wt9HkOUZA857y9DyGEEEKIc5HQDfG7d+8G4P777z9tYAIwa9Ys7r///gmfEeJiZCiZyow94wclRlOOkWoZ4tHWpYSisRkKnQIrqpxcU/kkOq0dgFDUys6utbx49CtsapjPK8dy6BwyTmj7z3XTiKrhCWUtTujqTyVcM74cLO94hP7BPfEN+Se1Dr0zqb9HHC+iaeqkciGEEEKIC0FCgxOXy4XBYGDJkiVnrLtkyRIMBgMulyuRXRDiY6Xo9VQXXkdab3K8zJe9gVJdHl+vv4F+nyVeXpUd5M5ZL5Jv3R4vc4wF2dbWy84OPY/vyuKHb9Tyy21X84utq2kaCLzvSePfqi/XpZNVkEXQOp65K7W+l9Fgd7yOPzxC79j+Sf0dCRyn+8T5LEIIIYQQF5qEBid2ux2TyYROd+ZmdTodJpMJu92eyC4I8bHTrb2dZXui6MInAhFdiNHMP7NaKeW/O29lh3P8EEa7SeWGadtYXvh7FHw43TsntBUIj+BwN+PytBJRT671UoimXo2ixFZhhqIqu44W0l81fjJ8SWOYHvd40NE+sgUNFYtHZdmrEa7cYkcfjs2s1DleRJXZEyGEEEJcgBIanFRXV+Pz+ejv7z9j3b6+Pnw+H1OnTk1kF4T42ClGI/bbv8rsd8aXVam24wwmb6XYV0yL82b+s2Umocj4RvSqvG5uq/0vStKc6BVtUpuqNn5afHp2CuacXlKSxs9VaXMZ6Msrj1/ndEUY6NsBxDbCtw2/A5rGkld95Dd5ydvfy5x3/QC4g710jk4MioQQQgghLgQJDU5uvfVW9Ho9v/71r4lETn9qdSQS4YknnkCv13PrrbcmsgtCfCKU2tlUJdWQ3pkfLwvnvEbI0knYm0lwdA3fOrKK7tHxfSXpthBfXjzEP14zwJ2L/ZRV56Ek5aAxHsQsK/fw0MIGvjdlM1fW1mE1FcTvHXIUMZBmjT1fg5S6DryhQfq9dXjDToqawmT1RuP1y4+Gye2I7WGpc/wJVZOT5YUQQghxYdF/73vf+16iGsvIyKCoqIjXX3+d7du3Y7VaSUpKwmqN/QdqaGiIffv28dhjj9Hd3c3XvvY1Zs6cmajHX5Q8nlOkafoYnFxO5/P5PpHnJ9oFMZ7KGvJ/9wdapqWhGYKxiCG5laTIXHRBG2lqHk8P5JIS6qY0PcjJjL56HeTaAszL6GdFyQBZuRbCJiuz8rxcO2U03nyxbRiPUkGPy4tGFFUDZ1oq0wd6ATAGNQbnFtLt3ofP28Oyl30YQxO7mN0doWOaiYDOh82QQYa1nI/LBfF3lECX2njg0hvTpTYeuPTGJOO58F1qY7rUxgMX3pgURSE5OfnMFU/jrFMJ33PPPae9p2ka3d3dPPbYY6etoygKP/vZz1AUhWeeeeZsuyHEBUNJy8B63Z3MemczB69VQNGIGh0MFz5CRvJnoXsWy4wVvOS4hQbnG6ytHKI0PYRRP96GToE5qYPMSR085TOuKd3JyOhKjvUeA8ChpRLQG7BEI2T1RTnavhGndZjafUFsnthysag+FifpVLB5NGZt8fPeWhtHB9dRlnYlep3plM8SQgghhPi4nfWyLlVVT/v1v1OanoqmaaiqSjQaPWNdIS4WysobqfJESG+bFi/TdF5caf8Nlb8HvZ85pgIGtFt4tG4pf7/rNrZ23Mbg6CxCkVOfFu8JpqGqsQDCqFO5tnYPdvP48rDW3Lz4n9OP9mJxR5i6b3zPSs9cKw1LxrOGlR8Lk9cexh8Zos7xxw/1/SqEEEII8XE465mThx9+OJH9EOKSoOj16D7/1yz/6T+yc/XVDNQcBn1sbZXPugulugFT9z2UeKZRYlwMQJMLfL5M0szz8eMnw95GeXojyeZR+saK2HwMUnQq1y8IoygameYx7pit48k9VjQUjhdMZXpvLI1wcWOINEcU/YmYP2BTqFlWRJsuwFBLLxmO2I35b/p5/QsGGlyvElJ9zM//C3SKfvKAPiRVU6kffJlgdIzp2bdhNpw60BJCCCGE+CBnHZxc7ntFhDgdpbIG4/JruOqNV2lpn8/hlSFUeycAmmGEYNmv0A8txdR/K4pqxWx3savrdcLh2Gb1VIuV8swZJFvsdI10ER3LY9CURrdrJ8VZsUx4U7JGuapCZUtbEk7G13WmD6qkD46nCdauyiTVYmK2ZuTVa1NIfWYYfRSsXo3ZW/zsW2ujbfhdApFRlhX/H3TK2f1IaHS+Qt3gHwFQtSgLCv7irNoRQgghxOUtodm6hBAxyt1fQbnrPqoGWlj7+z7SW+eCOj4zEc3YQaDqn7HrX2PFFek88MADfPazn2XVqlUUVVbQFRhlT1cjgeEg0ZlHUGa9xNONEAlmxttYM3WMsowgY0EfrpzUSX3w5Zoon52DL2wnHLVyRV42DYvN8ftlx8JUHgqCptE7doBm1xtnNdZQ1EeD65X4dc/YPjmFXgghhBBnRYITIc4DRadHt+YWdP/83yTfcDOrD3ezcEMmBk9OvI5mGmawdgMvtz9CXedm0jPSmDFjBqtXr+Zzn/sc902pRj8TomkH0azd2Gc28uRBC1F/LMjRKXD7rFEUonRWLZzUh9w1+XSM1PDc4a/y/JG/RAsUkbo4m6Hc8SBp7jsBrnrJh21U5ejgSwQio5PaOZMm1yZCUW/8OhBAft/XAAAgAElEQVQZZSTQ+ZHbEUIIIYQ462VdH8bY2BhDQ0MEg8EP3HSbqIMYQ6EQf/7zn9m+fTtOp5OkpCRmz57NXXfdRWZm5pkbeJ+DBw/y6quv0trais/nw263U1VVxY033ihL2sSHppgtKNfeBtfeRnkwSEl7I7sH36U7/T1QYrMLUesA9d4naDqyjnLrrcwquwqDTmN37zCRuVvf19YYQ1l9dPSVU17ehk7RyLBFqcgK0adWMvd9zw3PKsdakMyuutVo6AirVnYcX8sNU/t55VoPs/8wijkQ+57M7Yyw+lkPb98DhwdeYFHh/R96fMHIGI2ujZPK+zyHSLeWndU7E0IIIcTl67wEJ6+//jobN26kt7f3jHUVReG5554752eGQiF+8IMf0NjYSHp6OgsWLGBwcJB3332X/fv388Mf/pC8vLwzNwRs2LCBJ598EkVRmDp1KhkZGQwMDLB//37279/P/fffz9q1a8+5z+LyopjNGGpmsaxmFoPuNvYcfhxPek/8ftTgoiX8P7QdeYVs15UMTj0cywH8PubCLp7Zl8xXMrLJS3MAML/Ix4Z6lZGpVaQ1tqAmJ5OyvJzWoRzcAR2D7jfQ6yyo6hI6hqezNDfMhs9rzHrbS0Fb7CBGc0Bjzjt+tt+ymaqMVWRYKz7UmBpdrxJRA5PK+zyHmZZ9y9m+KiGEEEJcphIenPzyl79k+/btH7p+otKYvvTSSzQ2NlJdXc3DDz+MxRJLnXoy0PjVr37F97///TO243a7eeaZZzAYDHznO9+hpqYmfm/Xrl387Gc/46mnnuLqq6+OP0OIjyo7pYIbqh+k+79/xMElhfhyG+IzKaqln4HCFyfUN6h2IjovKBrJNV14+2dAWuxebW6ADUcHcM5dQsYNX0Sfl0OS8zHebLsZp3sXgVAfAHrFzN6eFdyR1swN6Tmsv9XHwH4Xc9+NBRf5HREKWsPstz3F6vJ/QlE+eNVnIDJKk+v1+HVRykK63XsBcPmaCUY8krVLCCGEEB9JQvec7NixI34y/IMPPshvf/tbANLS0vj973/PY489xgMPPEBOTg7Jycn80z/9E88+++w5PzcSibBp0yYA7rvvvglBw0033URpaSn19fW0tbWdsa3m5mYikQgzZsyYEJgALFmyhJKSEoLBIN3d3efcb3F5U3LyKVy8luuf28myF+yk9BSCpkyql6VOY2nJg/FrfbKbLboexsKxze1GPczId+PyZKFWT8NkGKB7tAqXz4o/ND576fY3MRqAIwOLyNWZuDVlPq7FVTiKx/egzN7sZ8TdzPHRHWfsf71zA1EtliY5SZfEqgODfGa/iYyoHg2NAW/dWb8bIYQQQlyeEhqcvPvuuwDceeedLF26FKvVGr9nMBjIyspi1apV/OQnPyEjI4NHH32UwcFTn4T9UTQ0NOD1esnNzaW8vHzS/cWLY+dJ7Nu374xtGY3GM9YBSEqS3wiLc6esugndmk+RH46w9m0nq9ebyOhLi9/XqSYWT72f/NRaskLz4+VjRV0cGR1fpjivyM/xYQs9XfV4Bg5yqH8JnkAboKFXNBQ0QGXEc4jD/YvxhpLJ8rdyVe7nOLgqGfXETwL7mEbt7iCHBp4nHPWftt++8BAtQ2/Fr9fuMeNbfwhtyyBXbostFevzHErMSxJCCCHEZSOhwUl7ezsAV1999YRyVZ2YVtRms/HlL3+ZQCDAunXrzvm5x48fBzhlYAJQUVExod4HqaysxGazUVdXR0NDw4R7u3fvprOzk6lTp37o/StCfBBFp0N31/3oH3kc/Y9/TdY//Jpr1vwb11R8n2WVX+GeJY+RZMoGYOn0+1DC9tjn9CqNutb4ssiitDB2YyfDx/uIjIYZ9Obh8bcyNSfAt68Z4KGVDjLtETyBNvxhD3t7Yt+jhSPvUlB1LU3zx1MMV+8PYnS4OOZ8+bT9rh98GVWLnctS0m1Gt218VtJU50Ef0ugbOywphYUQQgjxkSR0z4nX68VisUyYVdDr9YRCoUl1a2pqMJlMHD58+Jyf63Q6AU6bkSsjI2NCvQ9it9v5q7/6K375y1/y3e9+N74h3uFw0Nraypw5c/jqV7/6ofv2jW98Y1KZyWTixz/+MQBZWVkfuq1EMhhif/XZ2dmfyPMT7VIbTzbZGAzLAIjYIvHSmrobqecPAHjs/WzzFXJVLF5hem4H3uBy6n2LCEVc2E0uPjN7BLNBw2zQuHXGKP+zO4NhzwFaDauYlrOfHLq52mjh2aU5FDd0Yx/T0Kkw920/2zI2Mr/8FtLtxRP65g4M0DayGQCzV2XhJvfEzodValqiHJ3mBqub7OQpwKX3d3SpjQcuvTFdauOBS29MMp4L36U2pkttPHDpjSmhMydJSUlEo9EJZXa7nUAggNfrPeVnhoeHz/m5gUBsQ6/ZbD7l/ZN7UE7WO5MlS5bw7W9/m6SkJBoaGtixYwctLS2kpKQwffp0kpOTz9yIEOfB8lX3YnRXxq8PKy7UE7MnM/PHOD6cS+9YGZ5AM5+ZPYLFOJ5wojwzxJwCP75gN4HQILu6VqNpYPa0sDC1nIMrxpdh5nRHKWzw8/Lhf2QsMHHp5b6OZ1C1CGgaV7weQfFM/r4qq4v9QuK4a09Cxy+EEEKIS1tCZ04yMjIYHR3F7XaTkpICQEFBAW63m2PHjrFw4fhBce3t7YRCIex2+zk/90wZvz5qRrD169fz9NNPs3DhQu68805ycnJwOBw8//zzPP300zQ3N/PQQw99qLb+9V//9QPvO53OhGUs+yhORteJ2PNzIbjUxgOnH9Os4Are09pBUVH1AbqiIUoNZpLMKrn2o/R5l7Kg8BClGeFJbV5XO0aDw8KwZz9m41qOOhYwI3cf0wJODk0toK+ug/z22EzNrC0BXisf4I/7/y+ryv4RqzGNseAA9f2xk+Rr9gbJOh6Mt902w0TFiaDE2hsmeShKi3UnZfa1Hziei9WlNh649MZ0qY0HLr0xyXgufJfamC618cCFNyZFUcjPzz/rzyd05qS6uhoY33sCMG/ePACeeuop2tvbUVWVjo4O/uM//mPCZ87FyY33wWDwlPdPln+Y1L/Hjh3jqaeeoqysjG984xuUlJRgsVgoKSnhoYceory8nN27d3PokGz2FZ+MimXLMLxv9mSXd3y2cmp2I6mmAyyvHD/pfe9wISE1lpEryayypnqMQHgAf6iX3d2r2dG5Bg09V+ssHFxhJXoieZfVp7F4ow+vv4/Nx39CMDLG0cGX0FDJ7I0wbef491t3lYH9qy0MZ4//SCmvC+HytxKMjJ2vVyGEEEKIS0xCg5MFCxYAsHXr+KnWa9euJS0tjYGBAb71rW9xzz338M1vfpPOzk50Oh233377OT/35L4Nl8t1yvtDQ0MT6n2QzZtja+kXL16MTjfx9eh0OhYtWgTA0aNHz7q/QpwLndFI5nBR/HrA4I0v7arMcHHtlK3oT/zTHfSZWN+2gM7R8aWIi0p9FKSEGfYcQNM06gfns6npTvI0HTm55dQvHl8emd8RYeFrfkb9Xbzd8SOOj+7AGFBZvNGH7sSEnzdZ4b01NkBHxwxT/LNl9WGUqEr/h0gpHIiM0uN+j5FA1zm8GSGEEEJc7BIanEyfPp2HH354wunpVquV73znO1RWVk6om5GRwUMPPZSQmZPS0lJg4ozN+5083+RkvQ9yMpB5fxrk9ztZ7vF4PnI/hUiUcks1aLFvX8UQpCkQW4ql00GqNba0KqrCvzQvxD7QyKsHdQwGYgGKToGbZ4wSjrjocDxNh+MZDna3c7BvIVepUZoXJtE9ZXzFZ0lTmLnvBnAHukFTWfi6H9tYLDJRdbD7BhsGi4GRA9V0TjXFZ15Mfo2Ctgh9Y5NnGTVNYyTQxbHBl3mz7fusa/wa27p+zhtt38Xpaz5v700IIYQQF7aE7jnR6/XMnDlzUnlhYSGPPPIIDocDl8uFzWajuLh40szE2aqpqcFmszEwMEB7e/uklMK7d+8GxpeYfZDU1FQAWltbT3n/ZHlOTs65dFmIc1Iwdzr6xmqiKbF01/u8IWqsE8/oeaM1jSF/NTce/ykD9jTaqnLIPpF4qzgtzPxiP/u6bGhaBF+wky2tM5ialcIcm4091zZiDPrI7YwFPZWHQ4QsCkGrQkFbJP6MuqUW3PlGCnumEVLuwNiho3naL6g5Evs+Ka8LsbdmPKWwP+zmqOPPtI9swRuevDZW1cIc7H+G1eXfQVEmH0gphBBCiEtbQmdOziQnJ4fa2lpKS0sTFphALIXaddddB8ATTzwxISvXhg0bOH78ODU1NVRVVcXLN23axNe//nWeeeaZCW2dXLa1bdu2SYc27t27l23btqEoSryeEJ8EY0Y6aYPjS7ucFk98aRfA8SEjv++ZRpWnnSq3g3mOdt46ouPY6Phn1k51k2we368y7Klna8dSlkS9FKfNZsdNNlx546fH1+4JMnvL+PdWf6mBpvkmVunT6XXciMmQhhq201FwV7xO7vEIuuFRutx72Nz8H/xu5xeoG/zjKQOTk1z+FnrG3jv7lyOEEEKIi1ZCZ04+SbfffjtHjhyhsbGRBx98kJqaGpxOJ83NzSQnJ086m8TtdtPb2zsplfHChQtZsmQJu3bt4qc//SmVlZVkZ2czODgYnzW5++67KSgo+NjGJsSplKpFuFQ96KLojWG2DMKKHBgL6njhUBo6aymzO5/m1S/MwBDQM2VnL01deZQlGbHpw9hMGg+ucHGwx8b2VgvDfjjUPcqcglKuyYTXs5ay/ZbtLH/BS+pQbOZDORH/+O0Ke6+1stiQykDnIlCS6XS+iKZGyElbjisrlUznKApQdizEzpTHTjmGdEs5hclzKUieR53jRXo9BwE4PPACBclz0Sn6U35OCCGEEJem8xacdHR0sGPHDlpbW3G7Y4e0paSkUFlZydKlSykrK0vo80wmE9/97nd56aWX2LZtG3v37sVut7N8+XLuuuuuD33YoaIo/N3f/R3vvPMOmzdvprOzk46ODmw2G3PnzuX6669nzpw5Ce27EGejsLaUg8NTUZOPAbDHE6K5tQCHx0CvlkG5KUL76hCRpD4A9AtKaGjSkZNTydKc2HIwiz7KkpIxZud7eHxHJoPeDt5sWszn563j6ry72Kro2Hr7Vlb+wYPdHYtMNGDPdTZKk+zMIZOnhlYw7NmHqsZmVUZ9x2iqXcgVW98EoOxoiPpF5thmF8CsT2ZKxjWUpy/HZsyIj2dm7p30eg4BGmOhXjpGtlKRvuJjeJNCCCGEuFAkPDjx+Xw8/vjj7Ny585T36+rqWLduHUuWLOGBBx7AZrMl7Nkmk4m77rqLu+6664x177zzTu68885T3lMUhVWrVrFq1aqE9U2IRLNOqSBpQynuE8GJKXuY442loCl4k4pYnLqO0aTxDHYjpV1MrfdxuFnDzBSmpHeSYoylA7YaNW6Z6eZ/dmXQ4WriqGMOUw2vsaj06+xVFLbcvpmrXvJhH1U5fLUFXYmN1YYMtrVfTTiq4g12xp8TDDlw5c1HVd5Ep4F9TKP8aBgtN5spKVeQEi1ENxQF5RCqwYCi14PeSKrBQJVhAS2RvQDUOf5ESepSDDoTQgghhLg8JDQ4iUQi/OAHP4hnx0pLS2PatGlkZMR+Ozo0NER9fT3Dw8Ps2rULh8PBD37wAwyGS2Z1mRAfG0Wno9iTwdGTS7tMEYxpY4y488lPMzJa2fG/PqDhXqTi2gfbosOkJYUYSS+gpLwXgLKMEHOL/OzvHubdlvlUZTSQ6nyFhfn3sw8dr31xM/oIWCxG7jRm4vbn0Do8j1HfXmLzKTEaUYJj6XRXplHSMgLA/Lf8QOeJr/fXnvjnOWYTzjttjGRq+CPDNA+9Tm3WTYl+dUIIIYS4QCU0Kli/fj1tbW0YDAa+9KUvsWrVqkkb3zVN4+233+aJJ56gra2N9evXc9tttyWyG0JcNgpLMqn31KCmxM7dGSk209xzBTcU/hdRXWyfCFEr6P0A+DOHqLJHOeKp5jeePG5raCKQWUN1SjcA19W4aXSYGXQfZVfXMlYa30RTjCzM/zIp5kI8nsMsDbuwoeetzrVE1RAef8ukfgVCDlqnLKCk5c2PNqBgiKvftvHypzXQKdQPrqcibQVmQ9LZvyQhhBBCXDQSmq1r27ZtANx7772sWbPmlBm5FEVh9erV3HvvvRM+I4T46FLn1GB1jZ8VVJ7exg0F7xFNGoqX5Xj+EqN3evx6aH6Q0kBsudcmewmWt7rwRmNpiG0mjetqxlC1AHs7VRyeAmyj20kafouarBu4Rp9CmmKg2TWTQW8Rbl8DGuMZv07yh/rxmhfQPt1I2ARRmxVddh76olKUknL0pXkYC+0Y860YciwYMscPfjT1jFB9JDafElZ9NDjXJ/alCSGEEOKCldCZk4GBAfR6PStXrjxj3ZUrV/Kb3/yGgYGBRHZBiMuKLimZ/EEbLaWxpV2KwUM05/X4fcPQMubPnEuPI4fDwe+CLkLEGqAkt4NItJgeD7QNehjoXcTC4noA5hb5OdBjpc3VwIaGNdwxcx0pw++gi4xiDHYRjFjY27MCVQ3j9jXEn5WcZadQ56LRYSYYHoSxlby3Mov3rvGhUwwUp8+gMqWW0oEdJKkBIBOAqKbhIUp4fQ9Kfexw0xnb/XRVWPEn62gaeoMpmWuxGTM/vhcrhBBCiE9EQmdOLBYLFosFo9F4xrpGoxGr1YrFYklkF4S47BRmmtF5aieVK6F0SqI3kZKmp7qyGMvo+C8N2ufCcud+cnJy2JFWSsH612n1jv/n/1MzRjHoVAZGm3it+U78YSvWsf0A7Ou5mkDExligBVWLnUa/pMzHNxe18PkFw1xV4QU0AiEn+rHYoayqFuH40F7e7niS3/pb+GPIwYshB78J9vGrUA9PhvrZcJVCyBLL6KULRZi/OXLis2HqHH86L+9OCCGEEBeWhAYn5eXleL3eSWeHnMrQ0BBer5eKiopEdkGIy07WnHJMIzMnlZt67qZ2Xj4Aer3CjNxbUMKpAGh6lbpaD6tKC/AZzRy1pOI8mkpUiwUHWfYoV1d68AaP4/TqeaPlDsJRI4PefBqcc9A0lVFvLEvY9Dw/N00bjT93abkXnaIRCPWT5V6I5X/9mNGAXi1EnxbCQzS+IT5o03H4qvFfVuS1+CloCQPQMbKV0UBPQt6XEEIIIS5cCQ1ObrzxRgCeeuqpM9Z9+umnAbjpJsnEI8S50BeXkttjBnV8laZ+aCmlkQySUsYPMSyvSME+fGv8eqBCw9n6O6oqS9iXWUbRlo1sdY7vX7m60kN2UphR7xEGfQW80/4ptneuBRS8gQ6iqpfS9BB3zB6Z0J8ks8rUnGBs34mnis/ryrjVmMVMnR37aX/kxIKijmlGHEXjfZ73bghDUEND44jjD+fwloQQQghxMdB/73vf+16iGsvLyyMpKYlXXnmFxsZGsrOzyczMRFFi//FQVZWGhgYef/xxDhw4wL333suVV16ZqMdflDwezyfyXLvdDsTOpbkUXGrjgQ8/JkVRiNY3MqArRE1qRucrw9J5DwuuzMCUZB2vp1MwRQvoc9ehmWIBhSM/CrYmfJoF/ZCBnIEgVFpIMoTRKVCZGWTP8SAWUyWecD7+cBKapuF0byfd6uFLi1xYTrGK02TQONCtkGytJdM2Qrl9mDK9ldmmbKzpt9DpLWXAM526gfns71nGoZ7l2JQx0pMcuPL0lNeF0GlgCKkYwhr95UbGQn3kJc24YPaeXM7/5i4Wl9p44NIbk4znwnepjelSGw9ceGNSFIXk5OSz/vxZb4h/8MEHT3vPaDRy+PBhDh8+jMFgIDU1FUVRGBkZIRKJrSO3WCxs2rSJTZs28Ytf/OJsuyGEAHKnZmFsWYzBtQJUEyXeOux5yyfVK6kw09h6DyOWn8XTC4dMUVJqOjjsL2XG1sNs7fwL7piyG4DspCh3zhlm3dEjZKYsBcAf6sWkc3LvwiFsptiirKimoFfGTyypzg6SbI4QCA3QPlzDlMyjaMZkBgr/mh++5CTDY0czJJOGntLIKMlRJ/r2WajGAJ6MZhoWmZm+M3ZAZOWhEJ01RobyDRwaeJ5VZQ/Hf+EhhBBCiEvLWS/r6u/vP+1XMBiM14tEIrhcLpxOZzwwAQgEAvH6QohzY54xg1zXQRTViinkZ0rVqb+1dTqF6VMrsTT/AwbnclDHpz1MNf0cySxg7uvreLpnVrx8ak6QJSUHiERjs3z+4CG+sHCYdFsshbCqAWi83WzHfyIlsU6BeUV+AqF+etxl+MjhqPX/8Pif/Mwc3EP22G5yht+iyN9EsSmHnOT5ZCYtwd7zt+jGqmlYYMadERuDAsx7y48S1XD6mmgeGs9GJoQQQohLy1nPnDzwwAOJ7IcQ4hwoFitzsjoZPLSNFGsQ653fOW3dwlIjoWA+9UfuIDK8jEDVj0FR0VuDHF2YxsyNPXDQx7vWYlZkdAGx/SdD/o30uJdwy/QmClPD8fZafOn09YfY1mBlfnEQ64ktI/OLfOzo6EPVDPzh0BeJRiIkedsYjrhOfFLDG2jHG2jHbi4lzT4LkzEdY9fdBGt/yHurrax8wQtAmlOlen+IxoVmDvY/S7q1nGxbNUIIIYS4tJx1cLJq1apE9kMIcY5Md/0FBasHIC0TxXD6b21FUaiYaiGv0MjBzQH6XFcTyXo31kblIIcKC1hZ9zLfzflHKkxDlCTFAoQba9voHHZQmTU+M7rRUUmt4Tjbj6Vwc8dBjvVPYXFpBJ0CGfYoRakOolE/YCUc9TDiOXzKPnmDx/EGj5NkqSAz5QrMjjW4Cl+nbYaJirpYuuJpu4N0TzHgTYMdXf/GtZU/xGJITczLE0IIIcQFIaHZuoQQnywlK/cDA5P3syXpmb86B+vAKojENtMpepX6K0x0J6Xz+X1P81DzGryh2I8Jox4qs8YTOOx05mJSgrx4MJ2ruhvJ843S3KTQ7U+L11lQ7MMfji3dHBrbg8bJpZ0KVlMRBv3EDXOeQBsjnkMojmtRwikcudJCwBbbX6KPaMx7OwCaRiAyws6ux1C1yafTCyGEEOLiJcGJEJcxs0VHZb4Bo+OG8bLCITbNrGbMqlDpcPAvx2YQVSd+rn3YzK97FtJ33Et2/yBVbgf+7FLs/V58ofGAYVpeAE09jtO9C1+wO15enrGIu2fP5/8uXMRna6eTa7PH7436jhKJeEnuuYuwReHg8vGzT3I7I8zcFgDA4avnyMALiX4lQgghhPgEnfWyrjPZt28f27Zto62tjdHRURRFISUlhcrKSpYtW8aCBQvO16OFEB9B5ZIi2l/QcGdsQ7P0AZA0tYvdnhqmhA7zrP9TrK/v4tbpscNVnV493z+2iJVZdXR1wN09jXSVVrD3BgOqfhhdv4F8m5FUUxijHqqzmtnakczJ00v0lnSeVpJ5tctHpUWh0pxHdUUW3qbdeEIBQMPp3km+4TrSfVPorm6itzFMQVts1mXqeyECdh3N88w0uF4h01ZFUYr8PBFCCCEuBQkPTkZHR/nZz35GfX39pHt+v5+BgQF27NjBtGnT+PrXv05qqqwZF+KTZDAqTK3Scajv0wTL/x0AU5oHc+4Q7QOZLKGe5wanEzpYR25SmM3H09Ey0mhtb+aG7noUg8a+6xVU8wAAXSlDHBmayZV5nQDMLXSzo91EbCmXiqXEwt8m76EvmMTW4WK2jqUCejLM05gb2g9AMOLE7W/E3HU3uuofsudaG8tf9JA+GJvCmb0lQMCm0FVjYnfPfzHs76AifQV2U9bH/v6EEEIIkTgJDU4ikQiPPPIIHR0dAJSXlzNr1iwyMjIAGBoa4siRI7S1tXHs2DEeeeQRfvSjH2H4kGvkhRDnR+mCQtqeixJxzySacgSArGkOegbTUIcdBLIqeWvQTVL/GA326cwZa6R2sIcSj4u37qgkanHG21JSxnA4/fHr/JQIa6rHKEkPU5YRQqcMxO/9bcl7dPpT2DZSxLbhYhyhXHKCsfvDngPYzbdQObKa5vQ32XarnZXPe0hyx85TWfi6n5BVYaAUjjnXccz5MvlJM6lMX0V+8hx0yvhJ80IIIYS4OCQ0KnjjjTfo6OjAYrHwN3/zNyxatOiU9fbt28e//du/0dHRwZtvvsl1112XyG4IIT4inU6hZrqRfW23EU06BrooEZ2HGSvNHH07SsnYMd5LWYiKQhn9pA4OsbS/mWML0xgpck5qb0jro3kklSlpsUxfK6q8p312idXNZ63H+Gz+MdrKUnlutx2fX0PTIjjduzH1riUnZR8O+wjbbrOz8g9ezH4NnQpLNvjZfIeOkVw9oNHnOUyf5zBWQzrlaVfLbIoQQghxkUnohvgdO3YAcN999502MAFYsGAB9913HwDbt29PZBeEEGepYFY+6X4Fg2tlvGyQXSy/fiYZUQ9zR/dQ4zlKmauO1e2HGM2D+ive10B0fOO6N2mYnYNFp3yO22/Ae2SE8IB/0r0K2yi3z/OiO3HavD/UzZjfQc7gbZhR8KTr2XaLjYgxlsHLGNZY+ecw83boSHNEQTvxucgwx5zr2ND8DXZ0/Tvh6ORnCSGEEOLCk9DgpLu7G4PBwLJly85Yd+nSpRgMBrq7u89YVwhx/imKQu28JIyO61CC2SdKNTrVl7n51uspMIUpDPZwRXCIDEbZeVMK6GLBgBJOozjwDdBiQYPOGsQVDdI+bAZg0Gfi973TeWlTCp5fHsL9ag/O37bher6DqC88oR81qaNcXTte5hrbQ7NjGotD0wEYzjOw80Yrqu5EimF/kIo9w6x5xsNNT0WYsSNIivNkxjCNLvdu3un4Z4KRsfP05oQQQgiRKAkNTkKhEGazGb3+zGu9DQYDJpOJUCiUyC4IIc5Bdk0e2VEXpu4vxgMNb3iQfu1t7r33Xv5i6QLmN+9j5w12QrYT+YVVPVnur7B4fg1635R4W4aUZr7UeBu37bqRT+gas0cAACAASURBVB/6NPZtLSztOIBitxG2pxBdthzjV75CJGs6mmKc0I81ZS5qcmOHPUZVP8OeAxzvuYn5uhQABsqM7F1rQTVM/FljGfJRsyfA2qc9XPuUn9pdAWxuleFAO293/Ah/ePh8vTohhBBCJEBC95ykpaXhdDpxOp1kZX3wOm+n04nP5yMzMzORXRBCnKNpK4pxbQ4RHVxLJOc1ANpG3qXANou8N//M4WUWXEXjQYGx/3bmL5iOXq+QwRUM0gSAluLkL3J206vlsjK7jSX3/S2k1DDodMbTCgdOfI2NOskb+G9MqhvjiZ9Kt80e5b+2ZTDkMzDmb6ZzuIKpo1dQlPIu3VqQrhoTzhIzK10rsR1qgJaJGQKTXSGmu2DqviC7brTRX97DW+0/ZEXZN0ky5ZzntyiEEEKIs5HQmZOamhoAnnzyyTPWPVln2rRpieyCEOIcpeYnM6XGiNFxPYq/OF6+t/XfaLO20rTAHC/TjyxgSuZqUtNj4UZF1kJQTQAoxihd/z979x0e1XUn/v99pxeNeu+FJnrvGIMLrsHGcU/bOIlT1qmbzXeT3ZiNk5/j3U3ZeDdxvI7tOInjgjvGmGJjegeDEAIk1OtI0/vMvff3xxUzKEDAthxAOa/n0fOge889954jMZrPnPJxdRE61sLaHX6effMA7x86RDSqjYhEo1Hq6upYtWoVT/3+WZ7ZYUSng1hCG7GxG2Run+7DMDh1bMC3g+3tV7JILcc++NIVtqm8W3UQ79e/gu6R3yHd/nmoTI3eABgSMP+NEKXHYwTjfbzT/GN80c6PqfcEQRAEQfgo9CtXrlw5XJXl5eWxceNGOjs7aWhoIC8vj5ycHCRJe7OhKAr19fU89thjHDhwAEmS+PKXv0xWVtZwPcJlJxAIXJT72u1aRu5QKHRR7j/cRlp74OK2KTvfRG9nnISrmkTWDpAUZCN0V6emX0mRItJ772fW/Ez0eu3/uNVq4kRLG6qlSyukU4n25qCqKv39/dTX13PgwAFaW1vZsmULJ0+exO/X1oL4o3r0EpTqQxisWvCRYZaxGhWOOy0oahRVNeKNzmNhbiPHVe26hBLmpHsTIUOYnIk3YrpyOdK8JZCeCS0nIJFAUqGkMUHYoaM/N067dxf59glYjZkfuo/E79ylb6S1B0Zem0R7Ln0jrU0jrT1w6bVJkiQcDseHvn5Yp3VVV1dz77338qc//Ym6ujrq6uowGAxkZGQgSRIej4dEIpEsf++991JdXT2cjyAIwjDQ6SSmzrGzZX0Rxt5PEC96eWgB2YK57QtMmJaJ0SQlD5stOjLluQywBwBLjpeoPkLktJ28FEWhu7v7rPfd1JjGuIII4ZMq1dXaovY5FSFa3SYOdVnxBA/TYcjA1nwXCyqfYqvqGrxSpdmzmXbfbmpzb2ZsznXob7gddfxUlP9eCQE/kgoz14cxxFQap8Gmlv+PReXfIc8+dtj6TRAEQRCEj2ZYR04Axo4dS0VFBc3NzQQCARRFIRwOEwqFUBRtAW1xcTH3338/S5YsOU9tI58YORkeI609cPHbZLHqUFUVd2sJiq0J1eRKnjO1f468tDFMmGpNjoyekghk0RvfAvooSDC7pZWJSz5LWnbOGR9QWOQ4te4uFnUdI6HT029x0OY2scjWQ6chhyyLtmHGqNwoR3vMhOI6QtE2QvECsqVa5mS14lRjhNFeWxQ1QV+wnjbXerIireTZdahTr0A5fASi2nbCha0JFAn6ilXafLvIslThMBd84P652D+fj8NIa9NIaw+MvDaJ9lz6RlqbRlp74NJr0yU1cnLK7NmzmT17Ns3NzTQ1NeHz+QBIT0+npqaGqqqqj+O2giAMs9G1Fro74ng7P0W06r9RTS6MvTdiDExh0nzbGYEJQGGJGf3BmSTyNgLQOt7Kta5upi++lutqR1F36BDO+sNkNtZRHhhAP5ibxNbTSFN6Pr1+I9vzisjb0I1veQ7phhhmg8rdM7z8Zls2cVnHgH83e9omYzNew90lm6lTguxK+IgMBikBJcw7vl0U+w9whSET+/03E/zdWzDQB8DEHVGMMZXDC2Fb+y9ZVvPwhwpQBEEQBEEYXh9LcHJKVVWVCEQE4TKm00tMnW1j64ZsLCd+ALoIkpxO1Rgz6Zln3zLckaHDHp2LFy048eaD9/e/Qf3D/5IwQJZNwm6WMKMioYLJhHTLp0k/dpiJfR0cyi1nS3Ma9xeprN6Txz3ztMXr+Wlxbp3k54WD6YCEJ3iId06MwWqcxuSCg4zR2dgj+zgkBwZDFOhSY7wQ72OZYTNF912J7/fboFerb+y+GIYYHFgKB3v/xKLyb3/c3SkIgiAIwnkMa3By9913I0kSP//5zyksLBzOqgVBuEgysw3UjDNrO/XKJswWiTETLecsL0kSpXnl+MKlqFYtyeqmO+zIegnZNHSkRVLAasjEbjmMrVhP4bo2jsrFxPUGXo5UsqxhB8+XL+POEm2b4MnFIaIJidfrHKhI+MPHeaOugk3dX2Pq6AS1ZT6qlE72eLbQEW0HQAHWJlxcY9hD+Wen4fmzEdpbAKg5HMOQUNlz7X66/e9T5JjyV/ui2bOFo87VZFuruDH3++ik8+d0EgRBEAThwg3rVsJ6vR6TySQCE0EYYcZMsFBRYyIrR8+shXaMxjOnc52uoNiIwTMr+X3MqjsjMAFQdRBSPDhDx2ilnvevNTMm7RgAvREzgaIMgu91c8CXmnI1qzzIbVN86CRtOlgw2orbuZkjR8y8vrGcusYrGOP4dxaVfReTzqbdB1iXcNGkHCb7nlFQndpuuOJonKq6OPt7/oisDM1Wf4qiJtjX/Qy7Ox/HH+ui1buNE32bL6zzBEEQBEG4YMManOTk5CDL8nBWKQjCJUCvl5g808bCqx1k5Zx/wDUnz4A5MBvi6WevTzr3yIt3ehC7pG0UsVZXyTWdO3n08FQO+/OSZaaWhLhjqhf9YIASjffT5XqTSNRFZ2ucnZuC1L9XQVXkR5jlVK6WdxMejiaOk/vJAqTR45LHp2wOozq7OD7w9hnPE0n4eK/lP2h0rR9y/ETfpvP2gyAIgiAIH8ywTuuaNm0ab731FkePHqW2tnY4qxYE4TKi00sU5GWRaPpnFFszBsmMXk1HjjhQY3Yk9KhSDNXoRjW5UIwDxAtfA32EuEWiqOo4jSenEzJaaMnO46v7/sC/Gb7Cv47bxsyMHgAmFoUx6BWe259FQpGQlRDdrrXkZSzAbqkgHFJpP27GqP8uurLnCKdtB2CL7CVBK5Ovz2Og0w6hIIY4zFwXYlvmK1RmLsBq1HIvucOtbG3/JaF4P7qEypj9UaoPx3AV6Nlzw14icf9F62NBEARBGImGdeTk1ltvxeFw8MQTT+D1eoezakEQLjMFxUZ0iQwMvqngrUX2lUAsHQltnYakmtDFCtAHajG6F2LsvTl5rb9KJjtdC0L2ZFVSEnbynX1P8q8Ni9nmLkmWG5cf5dMzXdiM2hJ4lQR93vdwB95HHdwFTJElpJa7sbk+oc3vAnbIPvYb+0i/OjUak9cpU7nfz/u9zwHQ5t3JxuYfEYr3k9ee4Oo/BZi4PYrNr1LamKCsPszJ/h0fXwcKgiAIwt+hYc1z0traSmVlJTt27GDdunV4PB4ikQh+vx+Xy8XAwMBZv3Jzc4frES47Is/J8Bhp7YHLv022NB2drTESZ1/GgckskZ1noKjUSOUoM/7uYqLGY6gmNwCWTB/+7gLCegt5YR81/h5qfB08ZLyFcquXKqv2AUi2TWZaaRh3WI8zoGWwj8R7CUU7sFoq0EuDA8T+GkxKEfG090FS6VJjqLkGitw65P4oAHkdCerKehjQ93LE+TKmYJwZG8NM2RLBHFGHPL85pNI0Hsoccz+G3rs4Lvffub800toDI69Noj2XvpHWppHWHrj02nRJ5Tn54Q9/OOT7NWvWsGbNmr96jSRJPPfcc8P5GIIgXAKMRonFyxy4B2R0OsjNy8Zo0uHzuTEYJAxGhuRJ0elgz967iYx6BHQJ4nbIr2yit2ks24tGU+4fYJLrBF9veIkH1duJ1Gzn+tyTAKSZFe6e7uFwd4TVR9IJxvTEEi46nasoyLoKszFXG7EZmIY9lkmw9Negj3BQDsASC6M7oqiBCHoZZq0Ls+n27dTUxZiwLYIpdlqjJAkGR2RyemT2H99DJN+HxXD2tTWCIAiCIHwwH2uekwtxauqFIAgjj9GkI79Imz2al6ctgo8nzj6btKjUSHZDCU7ndcQLVmsHK30YB3x4POkcyi1nWn8rc7r3c39aJg+xjIZADl8p249Fr23EMakoQnVOjDfq0qnrsaAi0+Nel7yHJBnROQ1ILXPA7EYyRtle4KLsajC/GgG0oOOGJ/1Yg3/x2lRRQ8a1RYTe2Eu8RytbVRelY/JeRmUvHbY+EwRBEIS/Z8ManPz5z38ezuoEQfg7IkkS46dY2fbu1STS96NauwDIGdtEz54p7MmvYoynB3siytIT7xApKOCJ3mls95Ty/eptTEvXsr/bTQp3TfdQ123hjcFRlFNUNY6sxrXkJwkzYCbuSWfN1BPcMaWU+PtaXpYhgYnVju6WO8mqaccU74IpWXh7ugEob4ixu3+7CE4EQRAEYZgM64J4nU73ob4EQRAAcvINFBabMXXeC6o25UtNS5BW1Ulcb2BnYU2y7A1b/8x/5LyLrNj52tHr+FnLbMJy6vOWiUURvnFFP5OKwue9b+/xUprmq5CZMeS4NHcJ+pX/RfaoVi0wASy1GUhG7XXLFAXToTrCcfdHbrsgCIIgCMMcnAiCIHxUtZOt6KPlGAaWJI/Zy3swOII0ZBbRY02t7yjbcpCnp63nnvweXukdx6cOf4J9vlQSWJtJ4c5pHm6b7MGk13b0spjKKMi4ilzHvGQ5OWTlvV47hluroLQSxkxA908/wfDZ+8j2P48xpu0cFlEVGgwRqE1LXlt9OEq7b/cFtU1VFWJyUExnFQRBEIRz+FiDk0gkQkNDA7t372b37t00NDQQiUQ+zlsKgnCZc2ToKa8yYey9ESk2uJOfDjLHNYMOthaPTZY193UTbKviC5P6eHL8JjJ0Fh44ei3/2TyH0GmjKNNKw3x1YT9F6XEisXbc4aNYrdU4rKlM8f7mYrbbndi/9Tn0330YfXUpmZ2/xRB3oqgq78sBnon3szHu4Z3xqWSzuV0y/U3vnrddiiqztf2/eaXhy+zufFwEKIIgCIJwFh/Lgvi2tjaef/559u/fj6IoQ87pdDqmT5/O7bffTmVl5cdxe0EQLnNjJ1robI1h6ryLaNX/AKBPD2Mr76G3tYijWUXUurV1H/FXn2Mg8+vo8gp5zLaK17oX8Vj3WHZ4S1hZs4XJDicAuXaZ++cP8HaDgx0tnTh9m8h3LCAYaUFR46gJA3UncpiS9goOczGZ3U+jT3hpUyJsSXhwKQrGvuuwDlxJwNpGMP/n2Pu0KWNZexsJTu3Hbjr3tujHB9bS5d8PQIt3KwVpE6nMXPBxdqMgCIIgXHaGfeRk8+bN/Mu//At79+49IzABUBSFvXv38v3vf59NmzYN9+0FQRgBLFYd1WPN6INj0btTeUQcVZ0YM/3sLBhFTKctdDdGgugee5jII0/wwqtW5ps38+zEjYw2mflq/XU81TkJZXCQwqBTuXG8j7tm+tHJ7QSjHWSmTU3WH+7KY4NzgIy2R/HF+nkj3s9r8X7c0QzMJ78J3QsIBLtIePI4OPGK5HUVR+N0uLafsz2BWC91fS+DqmL1KaCqHOz5E9HExclzJAiCIAiXqmEdOWlqauLXv/41qqpSUFDATTfdxMSJE8nOzgbA5XJRV1fHm2++SU9PD7/97W8pKyujpqbmPDULgvD3ZtQ4C61NMdTuWwmn1YPRB3qVrCkncO0fy7aiMSzpPJosnxPzclXjdpRGCV95Lv8+q5EjVTfyf71T2ecr4sGaLeSZtJGOiflBiq5I8OdD+zAoN+HXHycuewGJzmMlvDbzJD3EUAC1byaxlim4wvXEEgMASJIBCmegGtYhJVTMEZXInvVw8yfOaIeqquzpehKiURa/FiSvU6ar2sCOm+BQ3/PMKr7vb9GdgiAIgnBZGNYM8U8++SSdnZ3U1tby0EMPMWbMGBwOBwaDAYPBgMPhoKamhquuuoqGhgacTic+n4/58+cP1yNcdkSG+OEx0toDI69NH7Q9Or2EQS/R1yWhC5cjZ+wDSUHSqVjy3HQEy2gz5xOWbORGfOjRhkckwOQNETnqJqPpACvGQWFGLb/pGEWa0Uu51Q+AzSAzs9hDdyJIPDaTQERL6KhEzQSNUWKeTAJHpuHrShCJ9SIrp+/6pSAp6TiyXWT1urRDwQDMW4LZkMbpmj3v0dj/NvPeDFHQpq1Vcbi1UeXjuR0UpE3Ebsz5MF067P7ef+cuByOtTaI9l76R1qaR1h649Nr0UTPED+u0roaGBgC++MUvYjKZzlnOZDLxhS98Ycg1giAIf6m8xoQ9TYc+NBpz+32gaNsL60wJsqYdozfHxs6yUey++1vIyz8FeYVDrlf8cQZeWsekgZf5ZbmMIbKY57pmEFe0lz6dBJ+oPEJ5Xjs2c1nyOv/xCvyNxcQi596GOBBp5nhJampXfodMz8m3h5QJxz0c7H6WqZsiFDUnhpyr3RUlvzXO3q4nkZWh5wRBEATh79WwBieRSASbzUZJScl5y5aWlmKz2cTuXYIgnJNOJzFuspZZXu+fiKnzMwwOkKC3xMmadgzJEObg4YM82x+i4Z4H4BsrYcZ80KeSLw6sOUA0+ArzM/q51zGWowPX0htNfaqztGobZdk1SOd4SdTrHfSbKwjqbMljihLBHygnmGdPHpO2Dd21a3/376nc66HmUCx1UNICLAmYvTZMbKCd4wNvfZjuEQRBEIQRZ1iDk5ycHOLx+FkXwv8lRVGIxWLk5p57dxtBEISiUiNZOVqgYfDOxNKxInnOYIuSOfU4OlMMn8/Hxnfe5Y/7DnN88XL48WOQqa130ykqTS+24VLeQTU2Mt2ajTmyhEDCCECaIc6CmvVkpU1O1q3X2Ui3jSecuZTD5jJy4h3YlRB6ncqpCCkYaufQhFS+lKLDLryBFgA6fHtQ9+9gypbUBzDGIis591aCXgtQLGGVOW+FqO99hUCsb9j7ThAEQRAuN8ManMyePZt4PM7evXvPW3bv3r0kEglmz549nI8gCMIII0kS0+baMGhxBDrvEtJaFiXPGx1hcmbXY8z0AeD1elm/fj3PvrWOjmV3gqS9zGWEfGx5Mcb+WBuyaRc5ehuH3anXn+r0fuZV9VKcfQPF2TeQk3MLOyxlSMoxxofqKXWEuWuamx9e28NXFgxg0iuEom04rfNQBwdpLCEV9+6XiclBmvY9zuy1qfm/ukwrWbeVYyqxkXF1avpZXqfMmJ1+9nX/flhzn8hK7PyFBEEQBOESM6zByYoVKygsLOTxxx/n6NGj5yzX0NDA448/TlFREbfeeutwPoIgCCOQPU3PlFmnTakK3EFOYyqBos4cJ3v6cewV3Zwa1XC73bxWf4K6qonJcjP6jvLGhjS2SMXI5u3Ms1Sw1VWdPD+7dD92ezsNegt1pnamR7YyydTE5+cM8JUFA0wsiqDXQUlGnLmVIVQUwl5orU3VYd2xm/r6J5j5Sh/6U7karWaybytBb9c2SLROycJSm5G8pnZXFOXIvgvONH8+dX0v8dLRL7Gp5acoqnz+CwRBEAThEjGsWwnv27ePZcuW8eKLL7Jy5UrGjx+f3EpYkiQGBgY4cuQI9fX1WK1Wli1bxr59+85a18KFC4fz0QRBuMwVl5kYGJWgpVEbEQhFHqBm909ontmHolNBUkkb1UFWCXTtyUeJa8MZm2155OcUkT+gJW38bONqHtz6AFW3XUFZZzvZ4Zl0RvoosQTQS3DDqE3E2/xkRI6ycHqAovSzL1afVxlke7Mdf6SJ4+WLqazTdvvKaQlhefodLGEtSFL1OrJWVGPM1T4LUpGQJMhYVkS8N4bsCifXn2wpeIrCqZMw6W1nveeFOOHawBHnqwD0Bo/Q7X+fkvTpH7o+QRAEQfhbGtbg5NFHHx3yfX19PfX19WctGwqFePrpp896TpIkEZwIgnCG8VOtuAdkvG4ZCQmn6TvMfeUHHFyWIJSmBQNxawflSyJI7TNpPjqAKkmszhvFvUEf5kgQoyrzwKE/8EztD/lmTZhJssoTvQv5dPnbGCSVPGuMz47agVF/5v0P+/MYY3dh1sk4zApTS8Lsbe8jFLmOULYFmyuCBKT5UtOzrCuuwFqqZalX0NObt5yCvpfRmfVkLS+m/w8tkJCxhFWmvtHL4YLnmVH6Dx+qf3oDRzjQ/Qd0CZWCtgSeXD09gUMiOBEEQRAuG8M6rSsrK4vs7OyP/JWVlTWcjyUIwgih10vMmG/DMPixSsJg5WTR17ny2RCFzfFkubDcT6RoPZUTtSAhbDTzVtHYUxt9URQZYMxbv+OEZSlx20Fuy8jmj51Tktf/ZWCy1V3Kl+uv40v117PaOSp5fGF1AAmVYKibw5PmnPG88euWkFmtJW4MqzLP9o3njc06XnLXoqoqxnwLjquLk+XzOmVMa9cwEGr6wH3jj/awveNRrN4ENzwbZMHrIa7/c5CB3gMfuC5BEARBuFiGdeTkscceG87qBEEQzmBP0zNlto1927XF5r70SvZP/AHT1/6Clilh6ueZQZJQJJlwwV7yEjk4j1fSmZbN3oJqZvVq06/m9x1i/UtrKL97IdnRE2T5xnPA18W0dG3XrIQi8fZANc92T6A9kslV6Sqfr+rml93juSX/OHpJJdcuU1sY4bizCWfOIlTde0iDmxW6p1VRM9uGFFUIqAlWdU9A7r4BPeBtrmKTzs2SzB7skx1EOiuIH24FtPUn+8p/RtrSRzAbLiyJVUwOsqXt5zjavSx4I4RpcEqZLqxQfcSJf3wvDnPBMP4UBEEQBOHjMawjJ4IgCH8LxWUmKkelEr360qvYvuCnFJ2sZtErIUzh1HbmupIBcmfWo7dG2JNXRacjlY198e4XOdYkE8yLsjwrxhOtS/hj1wSe6JjCbe/fxlPtC7gpPZ3VY92sHLWO2fnrqTHreddVkazjiuogCdlPzJ9J/eJqYlaJnsl5FNx1L+ZoCx4lzgt9pcjdtySvkdDR1HIrzVEjkiSRfZUVJTdz8BxMfaWD+ndXXtCOW4oqs6Pjf8k81MoVLwWTgUmyr47F6Akc+sB9LAiCIAgXgwhOBEG4LE2YZqVqdCpAiels7Jr+L8hLH+Gatnlk96de3vSOMNmz6zHlu1lXMp6gwQyASU1ge+q/8KVfhZK2n38v1XPUO52OwGT+tcjMS6Oj3FN8gPT0N4nZDbwQXM6CzE7+2JXaAaw0M05VdoxApInGgoUkvv8pir/6P2R6N+JUYqxyZ6F03nvG80tyOu80f4KQoqIz68m+dSyKYTCfSwImrjpB49p/R1X/et6og93PkrVhD3PWhlO7g532ym7uieFu2/VBu1cQBEEQLgoRnAiCcFnS6SQmTrcxeab1VCoTFAUOduTRVn0fSxb8llEtaanyBpnMyU3oantZX1bLqbf8uQEnLa+txle8mHzrCR4pk/lxqcyc9C5U+2piaS48xffypP8uflGXSYc3SF80mz3eomTdi6qDBCMt6FwzafLsIc29iZ64k5d9Zmi7D0nVZtCqUhzF4Ek1IjiK1ztmo6oq1uwAtvvuRDZpAYpOgVGvHKbjtYfO2QdNfevJ/POrTNgZTR6TrHpy7qrEkGtOHrMfPIKsxM9WhSAIgiBcUkRwIgjCZa2ixsy8K9MwmaXksaZjUfZtTzBp9o+Zs1HFEEtNdbJX9BJa7GR/WUnyWN7m1/DF8wnk6ZAt75CwriWWUY+3+BbcZf/Ie64yntnfx+dPvM71rz7HUv0Afzht9GRMfpS8tBCRkIdmVyEdA2/zWkBF3/JlJMUCgIqMJ9BIW897BJXDyWuDzqVs8WiL4jOyj2P49oPEbanlgMVv7qP/uZ+ckaDR2buXtP/9DRUNqaBDn20i99NV6CuLMddmJ4+XN0ToDx770H0sCIIgCH8rIjgRBOGyl5NnYNE1aaRnpF7S+roTbNtjJGf+P3PVnwOk96eSEZoyA5y8OUx7hTYtzJqIcPKZ3xPIX4679Go8ZctxlX+daNpETrii/HJLO19reJGbOreiQ2VR+y72+Io4FkwFAIuqA/jDJ5Fc81kXiWFs/SqSnA6Aoio4vbvxBPagyl76nAeI0pq89njrbbRGLOiUMBmOZvTf+0/C6cbk+ayNuwg8/WNURWtDsO19zP/5E3K7UjlYTOV2cj9VhSHLzK6e63GXTEies7lk3E2bh6u7BUEQBOFjI4ITQRBGBJtdz4KrHBSWpN7UB/wK29oqiM38AkufC1BRn1pgrjPJ7LrFSsMsbfpTTd279DW3EUubQMw2BiQdzmCcn77TwtfqnmVJbyphbPnxbVSY1CFrTyYVRTDrW8FfgaX5AXSxPAAUNU6f5z2CkRM4zDITC8OYDQo9zp0ohAGQZDsbTy4nLIPFtwdrtgXd9x7Bn5Nqi237HiKP/Yj4oR3o/+NB7N5UsGWZlEX2HeXorAa64lM52lbB8fhc4uWpbYoNe/cOV1cLgiAIwsdGBCeCIIwYBqPEzAU2Ro9PrbeIx1V2s5COCXczY12YGetD6E4NOEhQt8BC+2gjBlXB+cffJa8LxWUe3tDMF/c9zQLnX+x2JSe4OtHFu64KOiPauha9DuZXBghEWtBFtfUoCTlIt+ttIrE25lQE+daVfdw13cMDi5ykmUK4QjuSVarhSt7omI+ESnrvC9hziuC7D+EqTAUopgMH0D36MMZoapG8aUkFmdcXIel1xHCwoW4xAG3eMWwe/QOiRm074oL6AcIx1wfu055AHT2Bw+cvKAiCIAjDYFjznFxssViMV199lW3bttHfOPNp7AAAIABJREFU309aWhpTpkzhzjvvJCcn5/wVAJs2beLXv/71ect97WtfY/HixR/1kQVBGGaSJDFukhVHhp6Du0MoMqgq1OddT2CCnfH1T5HV6+e9W7OI27UoZf/VVnJ6EoxrP8iR7XsZN3cGv3y3mU9t+y1T3CdSlU+cTrzxGMZIkIWtW/ld2V38uWcC/1Sp7YY1syzMtpZjQC3R+AC9nndwmP2smO6lOjc1apNpVfjMLBdP7JAI2Q5hYzIA/v5FbEvrYEFOG5ldT0HxF+j+5v+j99cPU9CWmsIFIOshtmIKRdWp4+82Xk98cI0LQFRy0F04h8r2Ddj8Kj1H3qZk2t0X3JfHBtZysOdPAMwpuZ/KzIUXfK0gCIIgfBgjZuQkFovx0EMPsWrVKiKRCDNnziQnJ4dNmzbxve99j56enguqp7CwkMWLF5/1a9asWcly48aN+7iaIgjCMCgpN7FgaRoWa2qhfFvRFeye9l1sXhtLnnejJrSXwLhZYvcyG6oEpld+z5Pbmrl53a+GBCbq1Dlsm7SIk1ZtHUlG80GmWROsdo7CE9fWrpgMKtNLOvEED9PteotpJQM8sKh/SGBySqEjwb0z3Lj6j5AwdCWPH227hfZwGsZoJxndv6cwawqRL3+N9jGpEZSITaL5M1OpqknVd9w1lQ5vFQCxhAenbzuBSDO95fNShfZsveD+C8R6aepdxS2GHG415tHev/aCrxUEQRCED0u/cuXKlRf7IYbDqlWr2LJlC2PGjOHhhx9m0aJFXHXVVVitVnbv3k1LSwtLliw5bz25ubnMnj37rF/BYJD9+/czduxYbr755mF57kAgMCz1fFB2ux2AUCh0Ue4/3EZae2DktelitMdi1VFSbsLlTBAZTE4YtubRkz+T4u4jEIjh1t7PE0rXoVNgTNMApQ07qQymPtCITpnLSxnlnGxrQ1JVRnn7QFXRl41iq5qLWacwI10rX5CWYH+7m09OcbOgOojhtI+AtrnL2e4pZqKjH4Asm0yuPcqhdh02azGSakBSjTR5KynPPI4DJ4ZIJ7aC5bRX62k1nMCbo6fphhqWFpViSGjbEnujObx9/JOAREIO0uV6i2jcSSjajpQ2hcquHRjkKEZPAN01t6HT6c/aX6d+RsFgkB0d/8PcDi+253vR7/NgL5eQ82dccNb6S8FI+z8EI69Noj2XvpHWppHWHrj02iRJEg7Hh/9bMSJGThKJBGvXap/q3XfffVgsqWkNN910ExUVFRw9epSTJ09+pPts2bIFgCuuuOIj1SMIwt+Oxapj/tI0SipSIw8hWwE7Zv2Q4o5yDO2pXCj1c80MFOrJi6ZykQyMn8HTujT8+pOkjz+Jd1kvu6+1okgw58S7mCSVVb1jicjay6ndrPD1K5yMyU/lHonLBn7RvJB/On4l/902i9XO1JDHxKIIV1bVE5BPW9cRy+f1Y/fQH3FgDp8gvec5JhasIPfqL6Ms/yRXVyzDHO0AIJow8/rRT6GiQ1UV+rybUdRT91YJRjroKZgNgDmk4D+07rx91uLZgrn1CPaXepE9MWRvnLz3vLR6tl94xwuCIAjCh/Ch15y8/PLLw/YQK1as+EjXNzQ0EAwGKSgooKqq6ozzc+bMobW1lb1791JdXf2h7tHX18exY8cwGAzMmzfv/BcIgnDJ0Oslps2x4ciI0nAoAkDCYGXf1G9Tc+AZ6nMPo7fGUHUSu6+3cfWf/AC8P6uKhvIBsnNPIulTi9DbxpvI60xQdeQEC6fGeSdgYXXfKD5ZdFy732kf+3R40nm441r2B+3JYz9tnk+OIcy8LG0619zKEL7ofpriVkxRbQcwNZ7D68fv5hOjnyeXI+B8iZr829HHB8hs/xWgBSavHf0sMVn7QMYdOEA07hzS9nCsg96KeVS2rwdA3rkBpt94zr4KxTycOPoMS1/2o5628D5xMgjNm1HzVyBJ0jmvFwRBEISP4kMHJ88///ywPcRHDU5aW7V8AWcLTIBkQHKq3IexebOWI2D69OmkpaWdp7QgCJcaSZIYXWvBka5n/84gcgKQdLRXf46cXf+Je3EbkgTBDB0b7kkj6NCD3oXlHPWdnGyi6kichf4m3pFq+VPPJG4tPI5+8H17JC7xbmMuq2LLqI+kplE59HH8spEfNF7JE+PfotruBuDasR5eO3KEbruKMTgJADWepQUoY54jl4MokhlDrBdJTRCTTbx14i78sSwAQtEOvKEjZzxnNN5Pn3ExEVMGlpiXtPpm1HgMyWg6a7t27v05C1b1I4WUM85V7HXimdJKlrXywjpdEARBED6gDx2cjBkz5pL59Ky/X5u/fa4dubKzs4eU+zC2btUWkn7QKV3f/va3zzhmMpn46U9/CmhrXC4Gg0H70efl5V2U+w+3kdYeGHltulTak5cHJaVRNrzZRcCv7XRlMN9JoukZjKN6AQhmnrkmQx9TKWhP0FWjTQ9zFxhwFeiZVr+BzMnj6Iml8eu2GXyh5CAtAwberM+kMWsp9dFUXZ8rOsqczBa+cvR6woqRrzVcy7MTXiPLoo3m3FTbwpuNJXSn78fgmw6Amsjg9eP3cPPoF8hD2xUsJptYe+JOBkKFAMTlAH2+TalntYdRE3qUqBaAhGLd9BbNpqJ1PYaoguXkIdIXXn9GG9vb3qPs/zZi8Z+2VfGodGKNPgBsR4I0u3cwpnzWGddeii6V37nhNNLaJNpz6RtpbRpp7YGR16YPHZw89NBDw/kcH0kkov1hN5vNZz1/ag3KqXIfVGNjI11dXdjtdqZPn/7hHlIQhEtGdq6ZJdcV8caL7QCEHOWUN1TRmhvElJnapEKJGcjy5zJhSxMF7Qn0Mmy4w4GnWJu31TTZRPb6dpbYo7zis/Bsz0S29VVR49xGf8F8DkVToxO35XYwIa0TZ9zGbfnHealvDJ6EhfuPXsdTE97AbpLR62BZ9Xa29t3BCd1ODJ7ZSOhQEw7eOH4XN41+gUyLh7Un7sAZ1BIsqqpMX2A1qjIYUOhkqgr9TM1VONGewftdVkLRDnrL51LRqk3t8r7z8hnBScTrJPzjB0l3pwKT9KsLOZh5OzWdv0YNy5BQMW58G3XyPyJJF75kUVVVDne+QYfnIDPK76QgfewH+GkJgiAIf09GRJ4TVVU/0vnzOTWla/78+cno9EL9/Oc//6vn+/v7P/LzfRinomun03mekpeHkdYeGHltuuTao4OKGhOtTdo2v/7S27Du6Mc3QVtvYgyXcHVnkPxDu1PXODIY836I3cU2ANrHGpmyOcJM9wle0WtTsVoVO7rsWTQnUtM/r8n0ESfE7vUqV/buZNnMfLZZy+mJWWiPZfDzpiX88+iNmA0qZoPKgvwXMbg/yVHdVgyuhVqAIttZffwusi0eBkJFybr7E28Qi2ht0EkqV44KcGWNjE6CqTke+gIGevxdODMWJKd26d+vp6+tFcmqtUONRvA/8hXS+1KL+NMW5ROpraXh6EyqJ1TC3iYAivZ7Odq0mbyMCRfc1c2eLbzf+jh5XljtquPGsb9ErzOe/8Lz0CW86GP9xK1VcJZg6ZL7nRsGI61Noj2XvpHWppHWHrj02iRJEkVFRecveA4jYrcuq9UKQDQaPev5U8dP38XrQsmyzI4dWhZnsUuXIIws4yZbMA0ObigGC0WmOVQeyaTWfB2fPNwyNDAprUL3g59TkqhEH5EGr5FoGW9kfN3blJtSHzI0S1nJf891xGmLS7QfU7m7ZT1F4QGytxzly+mbk2XW+EpY3TwZeXDQwmJQmJf9IlOzi0nkvIuKDICqWIcEJj7jWgIubcpVpiXB5+cMsHRUCN1pM27nlAdR1QSRmJPekjkA6GQF9YD2uqbG40T/59+wtw8kr7HPziFtXi57OxcBEnvy/gHZoAUT+oCMb9uqC+7jQKyPlvqnuPn3Ieb+wcvSdV7afDsv+Ppz0SV8ZLY/SlbXE6T3/FHLtCkIgiBc9kZEcHJq3cbAwMBZz7tcriHlPoj3338fr9dLQUEBY8eKqQiCMJKYTDrGT7Ulv3cVzKW2P8LsF3+DqaM5VXDKbOLffJhWdzqHRn+RzNbi5KmTk00o7j6utJ354chkm8Lk0iya/Fb+ofH15HEdYHmvkRty2pLHfuWewpqjZSTkwWfTq8xIe5k5eSXE89ahSvEhdYft7+Lq6QZgYmGYry3qpzJ7aBmAScURzAaFUKyT3vK5yePxnetQZRnlif/E2HAsedw6JQvHlQX0B4vo8GlbHjvj5TTPTGWWz912CFk5815/SVFlDtb/ioUvesGvlbfW+fAeeukjjxgb3JswyEEALMGjWH27PlJ9giAIwqXhY5vW1djYSENDAwMDA0Sj0XP+IZIkiS996Usf6V4VFRUANDc3n/X8qfwmp8p9EKdymyxatOhDPp0gCJey0kojbSf1uPq1qKB+7KfJ2fl99EDMYKd3yRfpzp/FwNuxwQ/nC1GMX0JVH0SSIJClp6/cwMT+BjBMTdY7yqzy/Vm53Lfdw/Wd2ykNDx1uH+Ns4XBfOznmIgYSRmKqxGr5SnwH3uL2af2Y9GDUq0y2voah8Aa2SmswOq9DUs3EMjfj6W7DqErcOMnDjLLwkLrf6q9mQWYH6YYYZoPK5OIwBzo7cKZNT03tOtaA+n//BftToxiWcelkXFuEJEm823IzIBGJOQGVk45FVOpfwCBHSOuL4z60htypy/9q3544+QJT/9iALjA0kBnznhPnjAby7bUf9MelURNYfbuHHLI5VxOzjkI2XZxNRgRBEIThMezBSU9PD48++iiNjY0XfM1HDU7GjRuHzWajt7eX5ubmM7YU3rVL+0Ttgy5mj0Qi7N27FxDBiSCMVJIkMWmGjc3r/KiqlqDx0PgvkTBa6c+ZiKrqoFceco0uno2hPw85Tws4miabmL15HcuXTuY1j44as8p/TLLyklvCEPRyR8uG1MV6PchafVMP7MV/XQGv948C4FBYxyTHQp7ZvZlPz3JjNqjodTDBuAZjyTVs0q1FkcIo/VlkkeCOBW7y0lLPFpKNPNI8l3UD1XyzfDd3Fh0FYFZZiD1tPuJygN6yOVQ0rUNSVNR925LXylVWMm8qQdJJHOyehz+ajS90nAG/Frzkpi+gZ8JSSg+t0S7YuBr+SnDich4i//FVWL1njrCY2/yc3Pdn8q/40YX+mIaQvLsxq0N/JnpkHL0v4Cm9H6Qzd1sTBEEQLg/DOq0rEAjwox/9iMbGRtLT05k9W8tKbDKZmD9/PuPHj8c0OMHb4XCwcOFCFi5c+JHvazAYuO666wB48sknh+zKtXr1alpbWxk3bhyjRo1KHl+7di3f/OY3efbZZ89Z765du4hGo4wePfojLewRBOHSlp6pp2pMare/7sI5OHMmo/7FS6ThtDXcBu91yX93VRuIKQPcbPHyyug4T03Qk6go4fVjHu49uRa7PPiaZLMTv+87yetqAp24j/iY60hlpH8pkE5MquSpXdmE49riEZ0EY6X13FhdRm3WldQYm7h/fv+QwKQpmM2nD9/MugEtr9MrfWOS54ozEpRkxAlHO+gtS03tOsVbYqTk1kokvY7+UD77uxYSlwO4/HuTZdyBAzQVLEVFe6bMhl4SvW1n1AWQCLrglz8m3ZUKTNIWF2AoSSWiLN94jEC056zXn4/etTH1XOHUFvKmaDs29+azXSIIgiBcJoY1OFmzZg0DAwPU1NTw6KOP8p3vaH+EbTYb3/jGN3jwwQd5/PHHufHGG/H7/djtdh544IFhufeKFSsYPXo0x44d4xvf+Aa/+MUv+MEPfsAzzzyDw+Hgq1/96pDyPp+Prq4u3G73Oes8NaVLLIQXhJFv7AQLFuuZuZvMFonKUSbmL03jmpsz0A+ON+siMyE0uJpeJ9E80cSBze+gTBiFe+wo1pz0kdffytKe1Bv8w5UTeXzHfnpLqpPH7m5exxG/iYzBDPQRVWK3ZTyuSCa/25lDIKq9TEsSlEXXMy7xLNfX+jEMvnorKqzpGsVnj9xIV9QBwOcK+kjIDg748pP3mVUeIhTtoN9QQ8SUkTzuytdjvbUMyagjHLex7sTtKKpEv28HKolkOVkJ0RP0MlCpjUBLQHDt78/oLzUaIfizb5PRl/qQKG1eLoE5N+GbPj95zN4VpmvXM+f+gZyDHDpBthJCVVWC+wboWuWm6XhJql7XBgzRrg9cryAIgnBpGNbgZN++fQDcc88959wZy2q18pnPfIZly5bx9ttvJ6dcfVQmk4kHH3yQ2267DZPJxJ49e+jr62Px4sU88sgjFBYWfqD63G43dXV16PV65s+ff/4LBEG4rBmMEtPm2jFbJMwWiYoaE/OW2Lnm5nQmzbCRk2fAYJQoLNaGTyR0mDtrktc3TzIx1VXPfleMqAKv1g/whROvoUNbbxdwZLFVp40crLcXoA5ufVsYcbGoYz8FptSb+WNRPUez59IbTuN3O7PxRVIv1UWO1GiEL6LjV0em8FD7AmRVK3NtRogvlq9lQYaH104bPZlcFEFVe5CVOP3jtRFrd56O4ysyqbBbkRUdG0/eQjiRRiBykkis+4w+8oTqaKlJjRhZd+1HDaXywqjxGOH//n+ktbuSx+wzszEsGE1DpJJ14VLcVamAqWDdbmKJ4Pl/OKeRna8BED7kwbehh+yuw+jf3Infp+3aKKGQ3vsCXMCCfUEQBOHSM6xrTnp6epAkiXHjxg05nkgkzii7YsUK3n77bTZs2MCcOXOG5f4mk4k777yTO++887xl77jjDu64445zns/KyuK5554blucSBOHykJtv4NrlGX+1TEmFic427Y2vLvJJVOXHSDqViF1HuCxI68F6+kJjmdy2l3G+1uR1GwrKsde2YclzE+rIp8FdRq1TO39760a+UjiTyRlRDgW16WWNMQPxnPnEndt4YqfEP8x2kWVLTeOq7zHz1IlxbDWlFuFPsSX4/qg19MTtzM9s45+bJvOt+G4yjDFMBpUpxSGavZ30VcwjMv4YB3P7uEVfDsTY2XEVvYEyZDmMy78nWadit6ELhgBIyH5ORoyMyy4jzdWOPi6TeO9NjNffiZpIkPjNjzGfOJm81jo5E8fSQtb1zWLLvvcAeDlzFp/nTSQgrTdG1/bfU3bF0JHtc4nF+imI9ZNwx/BtTAVP5piP1jcVJg5uKGaI9ZLmWg8Fn72gegVBEIRLx7COnMiyjM1mG5Ko0GQynTUze2ZmJjabjZaWluF8BEEQhI9VXoEBo0mb/iVJ+ei6MpPnmiabMR/Zw5uHuvl005rk8frSXCJX9mIrcaIzJUir7mLPRAeJwTliGfEgt7Zt4lDQzDXZqQCkNWHkRO58esJWntiZQ2O/CXdIz+t16fzmUBW7TFOSZctMCo+M3sSJaDr/UHcjks6NQdKxpj+11u7U1K6eYBmZjmqKyKDMFKPBOYUGpzZda8C/G0XVkjqih/ypO7AU9Cfr8AQP0z7xxuT3yjuvo8bjKL/7GbrDB5PHLeMzyFhWzPue8WzZdzR5PJKI0jo+FVA51r6DLJ/5AdbZhPpewKCAZ3UnanzoDpA5bfs5diC1NtDq2QreY39ZhSAIgnCJG9bgJCsri1AohCyn/rhmZmaSSCTo6+sbUjaRSBCJRAgGP9iQviAIwsWk00sUlaZWxtt6Um+0nWUGaiLvc2XDenJiWnLE1tEmjtwiY0gbut2vZUInu6pS+VI+0bGFrKiX9zx67ihMvfHukk005MyjL2rl6d05/GxTPpvac6jPmEF8cHF6hl7lZzV11MsZfOXIVfgSFta7y5idFuG1vtHJuorSE2RbTqKqKolQGQsYTY+/lO1t1wAQjLQRjKZGe8ZNbOUzjiy+MiVMrl0LIOKyl3q1kJhJm6Jm8PhRfvpd2Jva+cs82kHmDSV0B9N5ZVcIGBpI7MtIBVUOZwz3tj+dt99jiSB54RYC2/qId2t92VUwl7rJXyRo1aaKGbYcxO3TRr4kVGh6ChLhc9YpnJ2kRLF4d2EMnzx/YUEQhGE2rMFJfn4+qqoOSYZYXa0t/Dy1uPyUzZs3oygK2dnZw/kIgiAIH7vi8lRwohhvRPWmdvqKjPKzvP09FAneX2Rhz41WJIOSPK8f/MRfZ1BoXxwlYNWuNStx7mxZT0wBl8XBp08LUJyqhSPZc4lKJuKSkfqs2YQGZ+UaJZX/qOym1ZrFt+tmklC1bXQ3uSqYn9FHayRzyML4mWVeovF+uvxVOPQhNp68BRU9shLDFUitAZw+ysXdxUaydUZyDAZundbPqSDDFaina8qyVIe0pd7EmirtZH2ilJBs4MldhchK7Iz+c4bceCfNTH5vfvNNVFk+o9zp+p0vYe+IENipjeL05Uzm4KSv0pa/iF0z/oW4wYYt3E/z23qUwfU3UrQfWp7/q/UKZ0pzvkG681UyO5/AGBIBiiAIf1vDGpxMnjwZgIMHU0P7p/KDrFq1iqeeeop3332Xp59+mieeeAKAmTNnnlmRIAjCJSw3z4DVpgUBkt6MsbUgea5lvIlousrm2+ycmJEKWnQxmPdGkDnvpAIVgyPCpmuzkt9f1b2HkmAfG1oC5JXm8fmCVFk3Fg5lzqEuYzpeKbXhyIMlQSjJ5XsHymBwJOU2uYl/3fM4pW3adKpX+8Ymy08qipBINNMTKOPtE7cTSWgjIO7AXhJyGFC5aoyPFWOi6KXU7mUV6Srj8qMAxBIuDlvHo/xFPhFdSTrZK8qRJR2/3TmGSCy1WH509fzk88lKiL35S1EHq7e5IgS2rDpnf8flCOn9+/Gs7gQVZJ2RutrPJc9HLDnUjdPWlxSe3Erd4dRUNsm5FVOw/px1C39BTWAOHAa00ae0/tWgKue5SBAEYfgMa3Aya9YssrKyOHLkSPLYzJkzmTt3LoqisHbtWh577DHeeustZFmmqKiI22+/fTgfQRAE4WMn6SSqRqUlv7d75yENbg6VMEus+3Qa/aWnrb1z67jmWT8lA+mU3vkwY/anRhMiVWHqJ2kBgh6VTzW/BcCv9g8wfUIJX8xPjSj4dFZc+tSC/a/kxxlbm88/77aiDA60zIu2cc/23zHG10bhlk1MsMhsclXgi2vPYzKojMo9Ckh4InkAhGPd+MONGHQqd0z1sGTU2afbLhvvRSdpN+oNNNE/LrWTYTwnl7zbi5GMOp7ZNx5XIJW7pbRoGlOumIQ9K7VrYpc/hGdaKs+V7s2XURNn32GrfWANWRsGkH3a+abKG4lYhmaC7y6cR1fBXCRUzFv20OdLBYyO3peR5ADC+RnDLejU1O+nMdaNxb//Ij6RIAh/b4Y1OCkuLuaxxx7jW9/61pDj3/jGN7jvvvuora0lPz+fyspKli9fzk9+8hPsdvs5ahMEQbh0VY92JP8dy5iHri31vWJIjTiYWq1c/yc3Do+CdNtnkUoqmGS5luyu03beWmzEm6O9HM/pP8I4bwsJReXfdji5ZlopX84/c8rT8kyFT0zK4d8OqHgj2vmCmIdvHf4D0qkF5orCXJObmKpnrTOVW2V6yQBx2a8VURN4wjuwm2Q+P2eAycWpDUzaQml87/iSZOCTZ1OYUart3BWNOzlcPAdTuR1X2WSK78lFZ9bzWt04Tvan8kdlpVcy+coZfHNNC3tjqVGiYLSV+vzlqDqtryyeMLHNb5zRzoQSJX37W0TqvQCErHk0VWmZ6T3BOno8G4jEnADUjfssYXM26YEOTm40k1C0gEyvBHH0vQKqekb9wlB6b8MZx2zOdXCW6XmCIAgfh2ENTs55E52Oa6+9lpUrV/Loo4/yyCOPcM8994jARBCEy1ZeoYU0h/bmV9LpMbWXDzmvKiAdKeKGV3sxJoDqsUizFwOgv+FO5m6SMJyKAwwqW29KIzG4lOULJ17DoCRwhxP82z4Py6cW8o+nBSiz7QoPTEjjfzv0NPRrC75NcoxHmp7FEPAOeY6J7hMAvOQcnzxWlJ4gw6RN3Ykk9pJucPPl+QOUZ6VGLg67Mriv/mY2u8tZ05/K53LVWD+mwYSRLZ5elE/MZcydOgw2PdtaRrOnzZcsazXncPOKa/nlrh6iskqfKT+ZYV5WwvSEoH/m1ak+e/MF1PjQN8HtTa+Rtd6Z/L5u4n2okp5QtBN3YD/haBe9ng3EE34SRjuHJnwRFYnSxrc5eGRy8jpLsB6rdwf6mBN9rF/7ig+gi7sGv9yDXx7tK+FFl/CC+tfXwow0hsCZwYlB9WN2vncRnkYQhL9H+pUrV6682A/x9ywQuDhTDU4FhqFQ6P9n772j5DjPM99fhc5xelJPjhjkDBCJYABBiiIp0Yq2ZEleW5Ys+Tod3XN2beuu49o+19fXu5a9K10HrbOCFUiRFINECiCJnAeYweQcenpmOqfqSvePGsxgBIgCSFCCWv2c0weY6qqv6unu+up9vjf9WM5/p1FqfKD0OJUin1xOJzprKQxHwUZOHkLwK5CTUXo38OTRKzgMy7gVPvU79E16uHg6h2mzU1vpInD0DJPrrC7zmksg5xOpH9YIFdO4tQIXKtexmNNYEOx8otPNHjPDDo/Br7TaeEEO8b8vLpX4NU3+ZPKb1E/dmFvhzSY40rCX2aKTA54Rql2W8W8YWWZzVbjMY/zC7jg+50pewWuTQT4z/i4KpqWW+rKVvKemH1k0sUugmwKjMQeansEQ1rOhdpir0Wae6jaXu8rLkov3v/+9fHUozbmZLNX2LNsD8+SyOg7d+swEQUYL7aNp7LsIhoGkqBhuN2LHegB0LY/tf/0ptrglmqLhHQw1vwuwSh5rS94fE4OCGsXn6iDvrsWm5QglhtAWY6idXfidlmBz5AZwJ09c9zp+3evY6lfiddyJ13EljyFqSQw5gCGveMd+XHg77yOxuEAg9fLy30OLGwi5LWEoF6bI+7aDdPMGy28WpTgvQOnwgdLjVGp84O7jJAgCPt+bny/vqOfkz/7szzh27BjFYtn9W0YZZZQ+rg/tUiq2IJ6vY+H97xuxAAAgAElEQVTkJuLnd/POS4O4dMuoFvYdoj/dxHCfQiFvcvVSgfimR6jLVtFxdsVbMbHezthGSxA8Pn2MfdFuAF4cSvC1jIM16+o4tLaSqzUN/NWpueXjPr7wOl2jK40ThYOPgGQlq8uLEfZ7rTn5W3MrZYXX1y7SFHiKj+6O47RZ4U6GCc9cDfJ7U4+gYR0vYjJf9PDlyIrn5d72LF6HJbp6ZtMMLbbxHxddGKaVMC8g8uijjzGsCDw/GOdnavr5j63f4M+7vscv75ixyvxihXal1QBzu9+5PLbx/FcxC5Y3KPbU/8A9ZQkZXbRzZeMvAVDUkuSLM6u+i6IWI5Y+C0B/xwdIexoIxaYYOm6iaA7eLERDwZ08SWjyc1RM/i+cqbMlG+KkRle8JvF8JbOOd5FX3QDIooo+/MKP69LKKKOMnyLcUXFy8eJFPve5z/HJT36SL3zhC6sS48soo4wySg2hKjte31LZWkFgo17NQ3NJPuyRqIwv9XZyuBjf9TGG+pRVx165pCK89z+x9VgOT2RlKr7woItElfX3rw98jdq8VZr9b8/Ncc50Eamu4Y+PzaHoloG/P9nHY73Prgy8bguRx3Zz7Ek/w1ssr8xGw1r9/nZyHdmiNbZdgofb8yylfFDQBf72YiN/P7+HgugCrAT9v2jWsQkm/zK7ibjqWDrW5KE1ltc3p0zzpfNeitpKONeB/YcI1NXwxTPj/EnnUf5L20kcouWZ2VKRYEeTJT4Mo0BBjdLnfxTdbo0tZXKYrzyLPtJH8Dsnlscc3/U+CoIfgHRupanjtQpgAKl8P9nCOIZk5+KmT6MLMm1XX+T1q7vJFr3ohohhihimgGEKt52CYlMm8Ue/TuXInyKOfIOFkXHGhhSG+woM9xdQCj/ZVa3k1Io4WdTW0LU1wEjh/uVtYfkS8fHxmx1aRhlllHHHcEfDuqanp4lGoyiKwtjYGEePHuXIkSOk02lCodBbcvGUKsphXXcGpcYHSo9TKfIRBIFEIsti1Apl0m1+tl/5MvaJYa71BIk+9htcjNTdcLxSMHG0NRGMXKbh/DSDm1wgm5iiwEy7jbpRDU9OZXN6jFdqdqIJEuemM1ydzzOwaHkTGrJR/vDKFxGXqlwZ1TVc/vBmLiS/SiZgEmmzER7VcAoBXna2UUSinWk6g6u/g4Qi8YeXdjCU8DDuXkmc/3SNwbuqJpkqBOjNyyiGxP7gNAB1fpUrESe5ooRurIy3ft0O9t+7g6+eOsfvNj7HFt8834/WkMqFaRdFXUQQJOz2DtxhgcCEFZZmTAyiXT6JnLV45qsbON/yCUxEdENhIX0cc6m8bb9nHRViEVG3xF+uOIPH0YrmqsEUZWoXrqApfbzo/ACXp5/gwsxBLs4e4OLsAS7M3nvd6wAXZg9wcXb/0v/3c3nuHlJKEJcti8e+MleL6LjNGarNs9iz/UQjGkPjfqYmdMINNmz2ty+d8+26jzRFoSr9DKJgfa4xz2GcFVU4qhowopdxyjkEAdRklKxrOw7nneFYivMClA4fKD1OpcYH7j5ObzWs646Kk7179/LYY49RV1dHoVBgfn6eXC5HX18fL774IhcuXEDTNMLhMHa7/U6d9icaZXFyZ1BqfKD0OJUqH93IMzZohfkUHQHCc6dwLHWHTzTv4mzoyeU2EU6XQGWNTDZtbYgv6DQf7MJ59CWciyIzayUEATS7wPQaG+ExjdpECr+e51zlegqayWzaEiJuNc9f9v0DrqxVsjcfcvL6RxuZ0rpXXaekmdRfXmSmaz+TRYFUDh5vmFx+fzpl49d7H8a5OMsV/1ZMwTI6d7oNfqcxiun6HmGhjafiTvpzlRwOjRGwKQgCBJ063bOu5bHqwq088cQhxgZe4P3+lwjIK+FP51JhfJKCQzSwSSYBl05PxIWmZwm415Owt9A8cwRRKyKoGlLOEiYmcOX+3yJtWKWD82o/mbwlkII+qKz3cUZro7EYWRIsK/knieAaQvGr1MzNkmg7z8K676JVnED39mM4ZzDlFAgm6C4EJCwvzLWXiGHKLObDDCxsZTyxBtMUCDhjSOJKkrzHnqElOMSGmvNk8w6uDFZS22DD/jYJlLfrPkqNXaVauARAUbejtT6JKEqIkogqVuAtWO/5HEmuDFYSaKhDkoQ3GvKWUKrzQqnwgdLjVGp84O7jdFeJEwBZlmltbeX+++/n0KFD+P1+EokEqVSKeDzOhQsX+Pa3v83IyAiyLBMOhxHFH0nRsLsSZXFyZ1BqfKD0OJUqH03LMzejohQsT4ldzVAZv0rOVc2pXb+Lplvzm2yDfQ/4qG+2MzGsYBhgGKB5QtQKESp6h8noHpJN5rJAmVoSKBvnJplyVzPpsfqEiKbBfxv6d+oWxgCINMu89sEgGSF+w3Vm/SIbTyUobD3AmZydBd1Ha2GMOr9K96yL3xs4SCA9y5B3LQXJyi/wSyZ/3arg9J0gEbqPJm2E08k6IqrIfNHN4UrrvFVendFFO4m8jM8b4mffdwjXzL/TyaXlcDHdhL+d2s7/PbqPlO7g3oopAGp9GtNJGwtZcNpqEKUQ9jo7FeOrxVXiwINcFR8CwDQN4vljqGqR1gqFX9m3wIOVk2wJLPJsfBNBxQql0408hlHE7WxisWIDjTOvUjtVYGyjDd2pYDrmMTwj6IFutNAxtOrvoAXOY3iGMR3zSDYVARvoK8nfOd3JZLqBnsX1ZLQKPPYCbnll/pZEnebgMAVF4lJ/7dsmUN6u+0gde42QYxaARX0NYu2O5fcEdzVGYgyHaf2+AvYIZ4c3U9dkRxDemkAp1XmhVPhA6XEqNT5w93G668TJ9XC5XKxbt453vOMd7N69G7vdvuxNmZmZ4cSJE7z00ks8+eSTb9cl3PUoi5M7g1LjA6XHqZT5qKrJwpwV2lVwBKmPnODU3j+gIFj7CCLcc9BDqEpGtgmIEsxHrP2TcZ2aezfhPPE8jdNZolSSa1QRBNBtAlNdNmrHNe6d6edY1WYyNg+fnHyBeybPYArQs8/B+cNu9OtW8wuREJK7YI1hF6ia0aFiI0fUAIYgcTXu52K/xvnCRmK6jC7aiDpWGiT+UaPO+tBVzvof4eOvONnmH6RdbuSVlMR4IcA9gRlqHdb3GPYbjGSa+dBjGwkv/jtuPbo8zqIm8Zm+R3lpsR0Tgf5sJTv9s4QdVpPH1ooiZyfdGMi4HU0kbE00RV9DKi5V86rzc6rl11ANSyRIrmmiC/1UuDR+8Z6VRP5aR46M7CamVEPBqsylaIvY5SCiq56CM0TjzFmq5gSqEi5ax110jHvoHPWydsTHumEfG0ZF1o+nWT8xxZrJS6yZepXOmRdpLZ5Gqz/CXMfXUWu/S7HyKBH3JfqkOEJwPwFnM7K6gLBUcrjBP46qmlzoCxN+GwTK23EfpRMaNblncchWaFzGfy+Cr3HVPqa7HlfyNIIATjnPfMxJrFBPZbV8syFvGaU8L5QKSo1TqfGBu4/TXS1OrkcwGGTbtm08/vjjdHV1MTMzQzwep1gs/lR3iS+LkzuDUuMDpceplPk4XSKjA5Zhp9q8zNXsJOusXt532z1u6hpXQlmDIYnIlEpRsYzrdMFBU1iFkX5ap9OMyg2o9fkVgbLGRt1ogQdj44QDTh69/C0KboHj7/YwscG+nBNu6gLpvhY2nBeI1kjIniUj3wDHlJeJUBsxXSAt+0GQGJTraMmPM+BZB0sr4O+p0PlIeJFI+z4++3qeeEFnNO/hN+rneSYWJGcIjOcDvKtmCACfQ2dHV4CKzKuI5nV9UgoSn+z+AJOK1dF+u9tgThW4nKnmyZpBJMHEaTOxSSZ9cxp+9wZMZOQWP6GRc0h+G2MPfJTpXJfFQYScehpVSfKLe2JUuFf3H9nqi/JMZi2Vhk5RsXhfyz/JBTrxZqapmZ0gOJ3DN5PGPZvEGYljn1tEnl9AXFhAiC1AYhFSCcikEHIZpMVFavpjrO2z41BlkkEdzS5gmBqTuQEG1AXk0Duo1BKIhpXoX+ebxNB0zvfV3XGB8nbcR7P907S7Xl/+u9DwHkxxdYUzU/YiaklsS1XSqj2zHOvdSCDkwOOV3vS5S3leKBWUGqdS4wN3H6e7qpTwD0MymeSFF17gS1/6EiMjIz/KU5dRRhllvG1we0QqqlYMtKx7xQuxdpOTptbVOXaiKLBpx0quRiKmM7XlAxCoQAAePT4GFxuWc1WKLpFX3+cFeZZHT/4b0UaJ7/y8l/mmlVVrLecgdWoth05F2PORj+OcXnkwTHfaqBw/wz7vikGvOYKsyfYx4F0RJq12k9+qU1lo38KzYwJTKStnpDdbzYCa4n0h64IuZ2p4Nd6wPJYjN7AyrmnyXFbn090fJK07lsf9y2adPV6T8UKQf5rZvLz/3tYcdb40+aIVUjRk7MHz6XuwfeQeelP7lverqc8wNzfNB7YlqPVpy9sL6srn/l87jzPuacdms8oxm6ZKNHkU09S5sv4/UXCsdKi/XUipNGuOx3j8H7LsfV6hcloD0ySrznN09h/4lpZFkVfG31Z3kq2hlzn+vTTZzFtv5KgUDC6dyfFvfz/M8SNRzDvU7d4wTMTrqnRlzTAL6gLfGfl9Tk//HZqxUmUuW/kwhmD9lp1ynq21Jzh3Ikcu+5NdpayMMsq4u/DW/LG3AFVVOXPmDEePHqW7uxvDWJnEmpubuf/++9/g6DLKKKOMnww0NNuJL3Vrv4bmdjtrNty8x0ZVrY36Jhszk5a34WqfSfiXfxv5f3wWWdd457Fhvimux7l5DEE0UZ0Cr77XQ8vVolUiWFyJ9S9EQujdYZ4cuUz1+z6K0L6W5iNhxrRpBNlAcwio4TT1YpFr035E8FFwNKCIVsiULJj8t0YNx9pOxkUnX+pevYD0p+PN/FVzln+Y96GaAn89fg8Hgt/k+pzomKHydCHPv/Z/DN20jFifaPL/Nmu47RM8HqzlRMbLP89s5uHKUVpcKUQBfmZzkn+7NIqbBgxT5uLifWSLfgzTEh4ut0Ai08sj69Ksq1kxlg1lLW6tHV1+AUEwCdkK/EL7OV63byM+fhFY6X9S6d/DqQN/hJsspihhCiKmcO1fEZNr/wqYiBiCAKaAs7BAzdhr1MydxZuLIBgGjf0FGvshUSUxvNXOxDob0wzxZcnLz7nacagxADbVnkUUdI6/8gj7D/nelIdB101GBxWGerKsqbjAxqZBRiPrmPUdoL75rReWic5q1HmGV87nX8vp6b8nqUwSy48giQ521n0MAFP2kat4AG/sJQA21pyjb34bZ4+JHHjIe0cS5Msoo4wy3rawrp6eHr7+9a/z+c9/ntdff51IJIJpmgSDQQ4fPswnPvEJPvCBD9DV1fV2nP4nBuWwrjuDUuMDpcep1Pm4PSLDAyuGc02dzPa9bkTxBxtsFZUy4yMKpgGGDrqvkpquSrh8FruhE57LccXeib0mjiCAIQvEw/Kyp8M0BNL9Lbgv+3hy5CIVO/ci/MxHEAQBezrN1fQkNp8lmExBQEx3cVkMoJgCJgL5pQR4gN+oNbi/LYCxbj1//doYV79PaMU0Fz/fGCGW9zOoCKR0ByFHnA0eK8ejR8/yTDHBsyMfIFmoAVb6pKz3pDFcR2iym3xjoZ6cITKYC/FEtRUa5nUY5IppEoXtCIJILF9LuhhcPve6LQLK9LO8Y116eVuyGOCzgw/yJzNetrkc1LmtCl6NzgwXC35qPXXEEpZIuJZ/gq2WnOAjh5c8HvKmi4LppGA4UAw7imGjaNgoGjKqLqEaEnnRx0JoI+NNDzNTf4C8PYRkFHEocVw5g/pRjY5LCo6cyVylTp+ksM7RiLxUXrnaE8FBmtM9TdTW27E7bi1gwTRN5mY0zr6eRUgMcKj9G6yp6sHnSNIcHObcYAe1LRVv+Pu6FfRfTrK14gVEwfLEzAV2cCn+neX3Y/kRKt2d+Oy1AKiORpzp84iGgiiYuO0Z+mbXUsib1NbLt50gX+rzQimg1DiVGh+4+zjdVTkn09PTPPfcc3zhC1/g+eefZ2xsDE3TsNvt7N27l4985CN8/OMfZ9u2bQQCgTt12p9olMXJnUGp8YHS41TqfGRZwDRMYgs61WGZXfs9SPIbG2o2m4AgsJxMn4jrhPetx1mIwcQIXk3BGzfoE9twLgmUa9ByDhIXu2gaLvLYeDfO+kbEX/0sgmx5RlyhSi6ePoet3io1nA2IeC5LOOs6GVRWX9dej8H/2QDGzu0MxBX+8ugYAJKh87G51+hcHKbf30LB4ea9HngqYXkATsRb8QbP08cC3XqWk1OPMZ1aWXD6TNjgHUENw/UKBf8abMYYC9kuevIic0UvLa4YHW6r7HJTsMBIspqiVrXq2qrDMm71CA82Dy07ixYUge9G3s1/xO3oCDwfq+R9VYs4ZUu8bPdFeCm1jkoZMlkr+f5a/okkvvlu8arsIRFcw1T9fYw3PkTG04gpCHizMapnFJoGVcaada46iqx1NiPr1vxe5ZnDKSY4daXllgRKOqlz4VSOyFCEvfXPsavhNVy21WJR10xmMp1U1rz5AIhC3iAx2ENnpdVfRsfJeVFmPj+war+5bC9twYPIogMECUPy4MxaTZYrXItMp1qZjXpwOEWCodu7nlKfF0oBpcap1PjA3cfprYqTOxrW9ZnPfGbV3xs2bOD+++9n7969OJ3OH3BUGWWUUUZpYN1mF2vWOxElbnkFua3LwcRo0ep9YsKVC3n2f+iTMD0OowOsSc4R6/fRba4hsHkIUTYoRCtI9bayfXaKvXNDCC4P4qd/B8FhGd5KwWB61kl1LEhOETEdBoYs4LBdZov7Eb6dXDGOKyST32/QSTc24HE6+KtnB7iWzfAbE89xcMxKlDYReEo+xG9ujrPFFaA7b4VAPT2zi30tz9A/fw8jsa3L4z4ZNPjZkIHhOEumZg+54P14bN/licpJvhprA+DPR+9lr+/L+OwmNgnubT7KCwNruZbhL4iwZWOGmugp5KVLThdF5ovr+eL8yjPFQOQ3++/l7zc+jU0uIIsmH2s8xgn3O4klEiiKgmmqJJWjrG3eRW1NMzab1VNGEAQEkaX/L/0tWOfGhNiCxtyMSiqxOq9CtfuYrr+X6fp7EQ2Vylgva0a+yYP/Mcpr74GvNsh80NWOU7E8Omsqe5AEnRPfexf7Hgzg8d0Y4lUsGgxcKTA1kmZr7Uk2bTyzqqfK9egM9XC+936a2mpwud9c+uj0eJFG/0pIV9GzhvHUyRv2K2gJzs3+E/sa/w8EQUDxbkVNHMO2xG1P0ys80/dRrlzIE6iQqKh82yPGATANk8UFDbtdxBcQ33JZ4zLKKOPuwB31nHzta1+jvr6exx9/nE9/+tM89thjtLa2Iss/monqJxFlz8mdQanxgdLj9NPCRxSF2zKSRFHA4xWZHrdyTwo5E4/fTuDe3ZinjkBRoSETIyrXMxNtJj9TjTJdzQOT/exYGLfaBX7qtxE61gKQTukceznD7KRK3lZB0exDClqr7jaxiF04wOmchL4kAP6sSae11ke6Psyp2Tz/fs4yONvTU/xy39euFQLDr2Z5vn4fB1oDtGpFXklZBnFKqcRjT3Jm6p1cExXb3AZ/1qiDfZxE80YKgT0gCGiOBhoLL3FssYMFTaBoSriNKNsqLI+H31FAFQNE01YI0br10Kn8HW6bVX1L0+HlfJH+hUc5nllt3C9qMh4q2eQfRhDAJxeZV7N0Nu9jcGIcgGIxz0xkmMnpXgQpR03YQ31jAH9QxheQ8PklvH4Jr0/C45Xw+CSqam20djpoarPj8YoYBuTzlpC8BlOQyLnDTIf3E0jOsuH8GNNhhR6fQJerFVmzQt8qXAv45HlOXmmlpt6x7EExDJPx4SJnXs9SoV/icMc3aQqOLIdaARSdrSRrfw5n7iqCqSKJBvmim8nFOuqabj/3xDRNLp3Nsav2JeySVfgg6llLd+o0enQjmQt7EBe2I1ZOIEhFUso0PnuYoLMJBAHdXo0rfQ6wGlEmCyHi+WqisyqNLXbkH+I1vIY3Oy+YpsnFkzH06bOMDxfoH3CQWWpu6nKJbznc7c2i1OY5KD1OpcYH7j5Od1VY1/bt2/nwhz/M+vXrcbvdP/yAMsri5A6h1PhA6XEq83mDsXwSqYS+bFwtzKnUdgRwrl+HeeoIgmnSkpwjE6xDtgd4aOAMHal5AITHP4j4wDsBSMQ0Th7JLjeElEQPsVQfroZFwGrIaEzW8d76ChI6fKJG51BIZLGjlYIp8IffHSNT1BFMgz8a+Ff8ucTyNQbVDN8N7yYfrOZDziTPJmRyhpU8PpVcxzVhEraZ/M9WHZecIda5hqL3urxCUQZRQYzrnMhYno/hfD07bYNUeywPQa1nnJi0g6qwiz0VX8Nlzi4f/tSog2b3Dv5yqhbVXDqfI0VmqSrY6YyPwz6dCqfVa6XVleRczEtddTOz0ZX+K5qmEY1G6e3tpb+/H0VR8Pl8b+jht9kFKiplmlrttK1xEKiQECUo5E2MJeeGKUpEanbjUHJsOd3HbGWOnqBIp7Mdm2Y1MAy6YgTtEU5cbqOm3kEqoXPmWJb83DgPtnyTjbXnl8UCgC4FSNe8h2zVYxi2IB4HCGkrV8fvjHNqcBuVtTbcntvzniQWdRbHptlad2p52xnRwXxuiuT5LSjFRfKFOPbUHqTaIRA15rK9tAT3Y5PcGLYKJCWCrFq/w2p3hL75baiqiKIYq0pnvxHe7H00NlSkQ/8Sm2rPsq66G6eYoH+ijokxGB5QSCxqqKqJwylis/3ohEqpzXNQepxKjQ/cfZzuKnESCoXu1FA/NSiLkzuDUuMDpcepzOeNUVEpMTFStJLjDZibUWnY3oAc9MPlc0imSfvCJOtnBvGrlieBDdsRf+HXrCTyeY2Tr2ZQV+xaBEFCjU3grhnHsAOCgDiX4n31m3lXhUmXExJNDaheD9/oWeTEpOXBeDhymkOTJ264xhl3NZec9TzZ5sTMqZzNrjaInYLJ37RoNNh14h0tqN76G8ZQHfV0FV7jq3N16AgUTBtSZoxdNQVkESRBpyFcoD4YwZW7sHzcq8Mepv1pJuIPc2bpvD5J5V83f4sjiTBpzVoQezVRy+MVUziWcjRa3bOobGLtjl2YWCXtr68aqSgK09PTXLp0iYmJCUzTxO/3v6HHX5IEfAGJukY77Wsd+IMQnVUwDSs+bKFqC4boYNvJi0R9aa5U2eh0d2JTLZEYcMYJOaZ59Xwb0YkkO2pe4kDLd/HYV54HpiCTq3iAZPhD6M4Gikae3vmnuZw8yVrDQAAcssJ8ro6puQDN7bfXrX2gp0CteJEG/5JXydHA9zLdaLObSc0VlvcrFBL4tcOYocsYKCQKE7QGDiAIAppjqTEjJnZZQdXtzGUbSSUMqmrlWxJMb+Y+Sid1Ji72s6vh1eVtle4oXVWXyaseFnPVZNMm0VmNkQGFyHSRQt5AlAScztvzbN4uSm2eg9LjVGp84O7jdFeJkzJuH2VxcmdQanyg9DiV+bwxbHYRf1Bieqm0sKZZifKN921ATMzD5OjqA0LViL/1hwhOF/MRldOvZdG1G8fV0HAp/WjV1rh2Icvx1EF2VchkaqrIVVWykNf4f16fQTfBq2b5vav/gqwVmW+QeP09Xoa32Kmd0LAXTL4d3MLhjXXsKsT5SkzEYMXQ+5Mmnd1eSDaFKVTU3pyoIGG3ZZiaszGiLJUKRkBMJelaKhMsFyPYlfHlQ67OOfj2pMjB8Hb++1QN2tI5f6nhEnuDM2z0Rvj2fBcGIjlDJKM2sMs/iCwZyKKJakaodW6lfecOtm7dSjAYpFgskkqlVl1aJpNhdHSUCxcuMD8/jyzLiKJILBYjEokwOTnJ8PAwfX19dHd3c+7cOU6ePMnlK6eJpS8jyRoO2RJkieAacq4w20+cIe6I01PrpN3diU1dAMDvSNLoG2Z7/XFqvLOrrqPg2USy7mMUvRvRTJ2BxRc4PvU3RLKXSapxKgWZkGj1cnHKOXqmN+JyiwQqbi2EWtNMLp3Osb3uVXwO6zNYcLbQne1BvXqQQjG+av9irohfvBcjcImsOo9N8lDl7sSU3Ih6DpsyCUCNd5b+hS1ohp1ETLslwXS795Gum5w8mmFn9YsEnKuvUxY1WisGqfVOMZdtoKhbvYSUgklsXmdytMjYcJF0Qsc0wOkS7nj541Kb56D0OL1ZPrpuMjZU5PyJHJOjRTw+8S01IL2TuNu+ox9bQvw3vvENAPx+P4cPH1617Xbx3ve+981eRhlllFFGyaC23sam7S6unLdW/VMJq2rTrp//lJUgP26F8yDLVp6Jz8/slPWwvOYMEEXYvtfNhVM5DB2czmZS8zXY1lviJldj8NLlObbu3EtXlWW8/dOFeRTdCgX7xYmXcBYyjGyyceFBF+aS8XbhkIt7nhrCpqucimm8xw7vChp8I249nD9ZrXPIb5IJ+slV1tzAbSRW4Op8noOtfgjewxM1r/DdVDMA3Xo7oclhttbnaapQVx0XScv8x8Ug1evneX1+HYWlcK4Kucj7GmfIBh9iIy/zRP1xnpo+CMBTMS/3+/ext/Y1AJpdCS7Pv0Rj5c+B28WmNV1saW8nnUzSPzhIz/Awi8nk8jkNw2B4eJjh4WFuB4vJHtyuELJpJfzPhveh2APsPPo5+gqXee4BO497NuPKXgas1f7rodlrSVe9C9XdgWHqjMWPcCX6TfJabNV+l/QMnUtloBv84wScC1ztrqauyX5LIUyzkyqiWaDWO7W8bUBbRMxsIJNfvGH/ohYnM9uM1/YB1Lqv0j33VcKeTQScjWRDDy2VFs5jE4vsqH+d4xPvIJ00GB1U6Fh7Z4vhXO0uYCtGaA6ufDd5/y4c6W5E03IbNvjHed/GL3Jl4QDnJnZjsmJAFhWTqXGVqXEVQYBQtUxTq436Znu5T0sZN4VpWL+Z/it58rmVPLCTR7I0tdrZsM15yyXCyws6k8EAACAASURBVLg1vGlx8pWvfAWA+vr6ZXFybdvtoixOyiijjDIstK1xkM0YjC71TJmb0ei9IrLxV38H43N/BPOzCB/7dYS2NUyOFbl0Ose1ZuGSDPfc66Gq1sbkaJHorIZNCrBYqKJhcZhMpfUA3e4+Se/8FrqqXFyN5nh1zFo970xNct/MSS484GR42+qSu9FmmWRDgU2JES7OhnjX+no+o83QbIdqm8nDfpOCTSbd1ATft1o+Fi/wn18cRzVMjowm+fN3tLCus5LaMZM5TUATZAyvm6euGPzqgQWkped8VhH517MVaDaVbd6d/JfIigHwsfpLqPXvQ3W2YMsP85v1Q5xNtDOVtTrX/9eJNr5on6CpwvLAbA4MMjfwEvVS5dIIJtWYtPtNHt3WxHy+koH4IsOJGIquLVfvSuYlFrIScGuG6+zCCda1V5FNWquGsdAGTuz6LLvP/gXjylmef4eNR33bcadXQtYM0UW28mHy/nswEZlOnaF77mukizPL+9hzBvVDEq54JYstiyysUala8p5sqD7PiclHGOwpsGGb64de4+SoQr1vbDnhXhfdXMlcRh77MKp2eXm/5lyCCbfVbyaRvYxn7nFsUhq19nlOTn+Bw21/gCS5yIYewrfwLADrqi7RG91JolDFwJUCDc12nK47Y7hFZ1VGBxQeaFupKKY66klXv5dsxSF880/jyPUDIAkaW6uPsj7cR3/xCYZnwsTmteV7BcA0YTGqsRjV6L1UoLXTTkuH445dbxk/2bjWa+hqd55MyrjpPpNjReZmVTbtcFHfZCtXjLtDeNPipKurC0EQqKqqumFbGWWUUUYZbx4btzrJZXXmpq04rdHBIm6vn7bf/9zyHDs2qHD5/ErvC5tNYM99HiqqrGm9JmwjOqshCAIeRwP+URuZSitzu7p6mN5ojnevC/F356zVe9E0+NTMN3n9STfzzTd/NFw54GTHa718JbKe/L4wvslpfr7KemhrQKqjDVNabdgZpsnnT8+hGpZVOLBY4NxMll3123hn6Bz/GPUDMC11IsR7eHnAxyPr0iiawL+fryCRl6npSHJ0fu1yEnyNrcA71oZZFJtZiBfprH4vlVN/za+1v8wf9HyIgmEjYwj85cwBfscRo8Zt5dLU+k5x88K8UOmBfVWw7ybvpQoSU3EP82k/mVwImyuAIxTCXlWJx+dDEASefvppCoUCmqYxPX+E9R3vYtaKdiLjbeLE7t9j94W/wKYc5ztPPsBDFQ/izFym6O4iGzqEKXmYy/bSPfcVYvkR6zstGDQMaVSOhcnKB5kJ70erdOObHafX83nua6wAYE3lFc5O38/IIDR32PHepEzxNWTTOovzOhtaRpa3JWyV6LE82ezK8ztkwjt/4Zf4ty99hYxsAwzmU8eolx/DlDMkKl+jZ/4bbKn9IPnAHlzJE8jqIoJgsq3+FEdGHkfToOdinp37PD/wem4VSsHg4ukcfkeMtoq+5e25igdAEDBsFSTrfgFH9gre+WeQdOs7t+tzbJK+SMemPSR8jxCdl5ibUYnOahSV66qhKSYDPQqDVxXqm2y0dzluu2dLGaWDhahGX3ee+OLqGUMQobnNTiKmk4xb7xUVk/MnckyNyWze6b7t4hRl3Ig3fef98R//8S1tK6OMMsoo4/YgiAI79no4/kpm+QHYcyGP2yMSbrAxeLVAX/dK0rLdIbD3fi+BihWjtLpOhqXFedm7luLMa8BSyI5fYWp4lJeHfQzHrHEeSb9C/6MJssGVx4KacpMdqyO4xQqhiYdl1vv6yCg6Q4kivtpq7FErhyLd3Ih2k2pXLw8n6fu+bvNf71lkV0MLh9a4+MelyKZBIUyjeIVXR7xcnXOQU0WyRQlEna0VW/ns6HVek5Yxot538p+fHyWa1Xh0TZDPdD3CQeNZDjS+xMsTjwNwMmPj+PxBHml8Cbd0k4ScW4TfqbOhLgV1KTCnwQgh6HWg5CnYO8hXVvLw4cM886zlPYjH4yymT9Gx7iDDfVaoUcFZyYld/xc7uz+H7avf49UPOtjZ/BkEQSCWH+Ny9H8SyVzGVjBpGVapGxIwiruYrH+Qq60dq64n7WvB17OPfH0vLlHEJql0VXXTE91N78U89xz0/kAuk2NFwKQxsCJORvQ07okHWCyMLW9b19GCo66RQ4ce4FuvHgOgqMVI5noIzr4fU87Qx7PUebdS7VlLNnSYwJwVPdFW0ctp20Fyqp+ZCZXmdpXqWtub/vxN0+TSmRxKwWR386llj49mq0LxbFzZURBQvJspujrxLr6AK3Xa2oyJO3kSR6YXd/W7qW/aiGmYJGI6E6NFpsaLKxXXDJgeV5keV6mokmjvchBusP3YShOX8aNFMq5xtbvAfOTG+aKhxcbaTU48XgnDMBkdUOi7Ulj+7URnNY68kGLdZhdtnXaE8m/mTaOcEP9jRjkh/s6g1PhA6XEq87k9iKJAbb2N2cki2lIaxty0SjZjMNKvLO/ndAvsP+TFH1i9Wm6zC0yNqaiqiSS5SSV6CPnmyPssI18pSrw4HEYzoMN9mfWbXka5bsUvHwmR6F6DnnXj9KYRPZaRXQxqzEbW4gxW0NVRg+p2kamuQgn4b+CQKmj86dEpirqJW83TlJsjafMQzetsDbtpqqtjYHSOWVXCFERaxBhisUBOlVB161oq6jL0qwcZVKy/Gxx5PnX/Fv7lSpaLEeuzH4oV2Na+nrAwQYdtmIu5SuKK5VU4m3WzRZJwOOLIgoFmiCimRNGQKBgyeV0mZ9jI6tYrrTlI63ZSmoOMZscnF1eTEgAxD1IU5GFk/RKu5DANukLBXcfkklhbXFyktSNIU3Mt0VnL0DEkO7PhvdRNzuC7+iqDzUnG0ie5PPHPBHqm2HS8QOfpavL6E4w0foJI7R4U582rYGYdbUjJo9QtdYj3ORL0zu8gmzapqJRu2uTRNEwuns4RsEXYHD5jbUPg+VQaZeowyVzP8r6H3v0zOJ1OguF60nOzzCesnJxCMYrH2YIjsxvdPcqc+jptwfswHfVLuScFBEwcDomJeCtglS1uab+5sXYr99H4UJGRgSJuW5qDrd9eFieZqneiORtuPEC0UfSsp+jqxFaYRDSy1mZTwZnpRlZmUd2tOL1uwg02Wjvs2OwCmZSOdp1NWsiZzE6qTI0VMQzw+kWkH9K/pdTmOXhjTvmcQXRGZWxIofdSnqvdeSZGisxOFZmf1Ygv6KSTOrmsQbFoYBjW3Cb+GPN7bsYnm9a5fD7PlfMFcpnVIVw1dTK7Dnho7XRgt1vzkCAIhKpkGpptpFMGuax1jGnAfEQjGtGoqJRxOH80XpS77Xd3V1Xr0jQNUSy7s24HZXFyZ1BqfKD0OJX53D5km0BVrY3pCcs4Mk0rSX75Grwi+x/03bRijCAIZNM6iZiOIIhklQm64kNEWy1j1i/HuRzdw/qaE+xqeRHjmtFlmigDdSSHWxAMgWYlzUKxAndD1FqZdouEF7JcMTdwuDOI5nRg2G++Kv7/nZmjb6FAUEnym9rn6Kw7w+aZSc55tpFSNO5rC+LKLvLagnXuoilTrcytGmN7azv/uFDDtZyPT20xcfoa+NzJWYzr8gcWchoH1m+hLn2BvKubvtg2iobVbHK8WEXQtZYzrke5aOzjnL6XM9o9nFJ2c0LZybH8Tl7L7eBodhvfy2zlu6mtfCe5macXN/GPE50M5EIUdJmQLX+jB0YwQEyBOMka7wIRpYr5lCUeJyYm2L6zk7oGP5FpFdO0GjZGau8huJCl+txLuPvH2Po9AzG9h/HajzHU/n6SgXYMcfVnGnQXWbPFQ3I6hS7YMEUZM2Kno3UMURRwygXms3WklBDJmE5Lx42VsuYjGuPDRdZWdVPvnwAgI1fQN7CVZKqIolpurLDfy869KwFuDa1t9PX0oGoaYKKoC/hcXdiSWyl4zpEXpmjw7wLAkRu0rte5QM/cdgxTplg0kWSByuobgzV+2H2UTuqcPZ7FNGFH/euEfVaTUF0OkK55rxVn8wNg2ILkA7sxBQlbfhxhqXOmrM7jTJ7GFB1ojgYkWaSyWqZtjQNfQKKQNyjkV35cmmpVzhsbVMjnDNxeEccPSID+UcwLpmmSThosRDWUgoEkCUgyb1tY/fWcclmDyLTK6KBCz8U8/VcKzE6pJOM6RcXENEBVTfI5k3TKIL6oMz+nEZlSmRpTGRssMnRVYWSgwNRokciUyvycSnxRJ50yyOcM1KKJiYlse3vKPl/Pp5A36L2U59KZPOnkalFSUSWxY6+HNRucP1Bk2O0ijS023F6JxXlt2YtSyJtMjBTRdZNQlfy2e97utufrj61a183wiU98gn379nHfffexbt26Ozl0GWWUUcZPJfxBiV37PZx6NbsqmdcXENl7v/cNk3erwzbGhqyVf9nThW3kdTB0EAXszjwPdf4rNd7J5f3loon3ZJB+tQmAg5kIre//MP/84iu4xxzk2qyxfJ1DDI5lyKk6btvN8xt6ozleHkkiiwrvafgHRhpNwIYjPEFT9wxnpusZixfYvrETz8AwWUMgIlexXhS4pjo8FXleT6/HXBImra4i+9Zt5m9ORdC+Lz/1/GyWy4lKdlY9ysPGN+htfJojYx8A4GpBZGRB5X3bPEj22+umPpFQeHmkgc+NriE5otHpjnNPYIa9gWm2+KLYxesuRErzoU2j/LMSYnBeQNd1nn/+eX72Z3+W/Q94OfXaSh+avq4P0zxllVvu3b8fTb4xkV0WDRraHLR0OJbLBHt1HycuWhbQXNV+es6cYMs+SzBtqDnHVKqDTNpgbKhIe9fqogYTo9bJGwMrla6GigZmZh/ZwvPL29Zs3Y659GMTBAGHw8FDjzzCt771LQCK2iLJXC9BzyacI59mTPzvNPjO0+jfjSf2MqJRQEJh37orvNq7E4DBHis5/nbi8XXd5PzJLIYODinPuupLy+/lggdBuAUTRpDJhR5C8W7BN/8U9qV8HtEs4lt4Bmf6Aunqd6M5mxBFgYZmOw3NduKLGqMDCjOT6vJ9p+swPlxkfLhIdVimrctBTVh+23Ntdd0kGdOJLWhLLx21aK7aR7aB1yfh9Yt4/RI+v4TXJ+L2im/aMDZNk1zGID6fZHY6z8xkZlW1qrcCTYWMaiw3nr0ZZBuEqmRCVTIVVTIVIemHeq5uFYqic7U7z8iAsiworsEXEFm/xUVN3a19t4Ig0NRqpyYs03Mxz/S45eo2TRi6qjA7qbJlt4uqmjcf2vjThjvqOfnSl77E6OgoR44c4dVXXyWbzVJVVYXX+4PjX3/aUfac3BmUGh8oPU5lPm/hXF4Jh1NgbsYyQoMhiX0PeH9oyIDTJTLcr4AJguRBWLyIK5AiG7QEhce+0ufDk9DZ+ozBSccWTEFgy8IEez70UVxrNzHx+hGKKQdCa9xKPnaYqAUHIe8aGv2OG86rGSZ/cmQazVzkiZb/DdXZ5fd0u0DnYoRL7CCvGtzbHiQ+t8BAVsAURMJiHlvRSmZeV9/Gl1MrZYk/tSeMIEp8/nSEayaSxyYuJ9tHMkXuW7+BUGEcQ+pjsRAiWrCKtvQWJLakZ6lQ8xjzCxjzC5jRKMbcHGZkDiEyhzAbQZyJIM3OIs9EsM9E8KVi7Gip4IltdXRWuogoTl6aCfLcQidfjmzgcqaGoiGx1mOV+xUEnS31ORazEnMZG4VCgWQyyeYtXdQ12onOqKhLYXpJfztJ/028JCGRtZucbNvrpa5xpdrV6OgoQ9N9FBYTCLLFK5eppquyG9EhEXAmGImtR9HdxBc1mtvsyEvGXFEx6D6bxy7m2Nf08nJBtaMDnaTztatCumo6d/Db34twYTTO7kYvDrtMMBgklUqxsGCFrSnFOdzOFiTRjy2xiSnbP9NatQ+baWIvWBXSAs4F+hd3omkCpgn5rEFD82px+Eb30dVLBSJLRSG2hE8uN4w0RA+p2g+CcOs9JkzJQ8G3A90WxJYfQzCtcSU9hSt1BrkwiS6HMGxWdTKXW6SuyU5zux1JgkzKQL/OiM1lDKbHVSbHVBbmVBIx3QoHMq1rUtXCmxYtatFgYU5jcrTIQE+BK+etUKmFOY1s2rjBmAarcWshb5JKWMfOTKiMDRUZ6lOYniiyENVIJXSUvIlhmMjyjaFVpmmSSRvMTqoM9yv0XMgzeFVhYjRLfHElvPT74fKIhBssz1PXRid1jTaqamSClTI+v4jDJSyXuNZ/UEWKm8AwIJuxPERTY0WG+hWisyrplIGumdjtwvLv+1ahaSajgwrfeyHCfGR19TaXR2TzDhebd7jw+qXb/v5kWaCu0U5FpURsQUdTrcHVosnUmEohZxCqlt6WktU3u48MwyQZ17HbhR95/stdFdYVDAbJ5XIsLCyQzWbp7e3l+eefp7u7G8MwqK2txX6bq1aljrI4uTMoNT5QepzKfN4agiGZymqJymqZDdtc2Ow/fAValAQWohr5rIEkOsinL9OZnGGmc7UxXD2pcfCbOY6GNpO2u2lNzfNQexPSoScA0Eb66c3JrM9PkKyxjK8q5wzjqT3sagjccN6nrsbome/hcMe/4XBlb3jf5k0zML+DkbTJg21+GvwuXhyz5sIZqZJtlcNUhPJcNg4wVbQeqmt88Ev3NPGFM3NMJIvIhsZvD32VXxn+FjOyn0lPmPmsxvoaD5XVa2hOX2TGfZ5IfCd5Q8ZE4FJOJp7WKOR0PKpOAwbVQADwI+ATBLyiiEcUcYsiLlHEi4A3mUKci9JY4WL/uloe7aqg0i0znze5nPDwWqKZqYKPA8EpJMFEEEw21hXQDRiP24nF4rhcLpqb62hoti+F43zfyrcMze12tuxy07XRRaBiJRREURReeeUVjh8/ztzcHEllBrejFUl0UnBWIg4NUddh/Q4FUWAy2Y5hWIZYbb31XU+MFJmb1WgJDtIWGgAgb7roHnk38fwIijoPWO0BvjlfQUyDaNEkEU2yr70CRJGGhgb6+vpQVRUwKWqLeJ0dCHgQ4+0suL9FQ83juJMnEDARTQVfbZjRGat8cyZtEAxJq6qJ/aD7KBpRl/v92ESFh9Y8gyRYgiJb8SCqu/PGH/wPw1JX+7xvJ5KWRi5GVj5/dRFX+iy2/Bi6rQLDZuUsXQutbOt04PaKVu6Ecn3Il0k2bYUvRWc1hvvT9HYnGbqqMDlWJDqrEl/UyKSXwp5My4i93ptxLW9jfFjhanee3osFpidUYgs6+Zy5yoBe4QI+v4ggcNPmq8swrWpSmZRBbEEnMq0yMWKFVk2MKkRnNZIxjYmRIlfO5xnus7alk8aq/Jvr4fGK1DXaaOtysHG7i7WbnNQ12glUyDhdIh6fRKBCprJaprbeRkOzVaK5Y62TNesdtHQ6aGi2EW6wEaqWCYasHCmHU0CSLSF7UxFjWgIsvqgzsySgpieKSyFlBpIsYLPfPBTMMKwwq3PHs0yM5tD1lQ/V7hBYv9XF9nvcBEJv3RPm8Uk0t9sxdIjHVogkEzpTY0VcbhGvX7yjHje3200qqTI+kmZiRFkWtePDRWrrbbjcP9qUi7tKnHR0dPDggw9y//334/V6icfjZDIZFhcXOX/+PM899xzj4+PYbDbC4XC57DBlcXKnUGp8oPQ4lfm8dbi90iqj9VagFKyVVICclmDH0CVGttiXc0w6Lirc82KeEU+Y7qoWqvJpHk9OYv/V30WwWYat3+Ph4sAgHRNJ4mtVTFFAlHWm0xL3tWxddb75rMqXLz/PgZavY7sumbyju0iyUsQUBXS7QFMsRp+xEd00Oby2klODCyQ0y3vSZq9hrb2BL6dWStD+2v4G8prJ3y+VPj48e5p3j72CVCywK97PS+F7UCQ706kih7vqcEguhHwPimOckfhmQCBnCPQXBI5nRJ5JiPzTgsTzSZHzWYFxRSCtg1MAj3hDqxYcgoA7ncExN49bMOlorOAd6yrZ0+gllld5dc7LhXQtB4NTOCXLIOmoKhJ06QxEHYxPTNLS0kIg6KOh2U42Y5BJWcb62k1Otu3xrPKSXMPExARPP/00MzMzq7Y7xSx2u9XsMUETneIpbH6JCtcivXM7MEyZZEInXG/D6RLpPptHKZhsCZ8k5LaEyKmxtUQLm1lIncA0rWXx9pY1fCfpXj7PWB7WF1LU1QWR7bb/n733jrLsvup8P7+Tbs5VdSvH7upYnVuplW0FJyTbMkEWNsI80mAGWA8zmGG8ZoYHz8BjwQIezDxgcMIMNrZsI1uSFVud1VGdu6q6cq66OZ74/jilW13qVrDUktpNfdeq1V33nnvOb5976vfb+7e/+7uJRqNcuOAGN5ZdQhIaXq0e7DDVeT9Scox6NYyqu13vg1qaseq2Gh0ovVgc/8ozfKW/o2rF5uALxZrTva3tGM0Bt5bFFh5yjT8N0tugyEga1eBGdG8nij6HbC1lEGUzjS9/BLV0EUuJYCsxEG4wEYkpdPRoJOoVDN0NSl4Phu7SojIpi7nppWxG/9kqoxerTE8YXDhV4cLpKlPjbvbl0sBn2ZBlt2Fka4fK6vVe+rb56VnjpWetl65ezXX062SCYRlNE+C4tR+vB9OAUtEd36szQ5ciGtPoXBWkvUdm4zYfq9d7aWxRiURlVO1H8+OEECiqwOuTCIZkonGFugY3UGnt0Ohc5WHVWi89azzUNSj4gxJCElSrNs4VbrehO+QyFjOTJsP9OsMDOul5i0rJRgg38JgeNzi8t8T4sLEs4FJUWL3ey/abAyTqlauaXZAkQUOTSrJJIZOyapsRlkmtRider7yppqlXQqW8mFEacZ+nw/tSnDqWYXrCfY4q5aWgNhyViSXeXVnsayo4eQWBQID169dz//33s3XrVhRFYXZ2lkqlwsTEBPv27eOpp55iYWGBcDhMPH5lNZJ/D1gJTq4Orjd74PqzacWe9waKKhgZdIMEU/FRN32Y9okitgzrDlZZc0RHFzLf79iCals8ePEIgUf/I6K1c+kcsQQzu5+haGu0V+dINbsLXUCbJOG7nfCihLDj2HzlxJfoqXuypqgkLIcdT5fpOWxSDCjkkq7zHfSneDl1M8MZk3tXRVFMk6Pz7jgzjsYMPqYNd+HeEFN5ZFuSvzo4zVTeQLYtfufcP+E33J112bYQjsOJeC+pskl3zEuyoZtOc4KL9ilUx8dk8QqqTkDOEgzrgiMliadyEl9PyXx1weEHhSJ7KmmmKiYxxUtYdgMWGfCUyvjn5lEqVcJhHzu74xyaKHA+5+P5VDu3RCcILwZmTWGTjpjOmWkPQyPjrF27Fs2j0tym0bve3UW+UsCp6zq7d+9m9+7d6Lp+2bjLZoGg1oEkezFVP8bFNG2r5pGFjSmHmM41AW62IhSR6D9TRWCzq+MpFMmls+w9fz8Fq0yu7PYNEULgRHo5WV7uyBzLWnxMzUMiSiweJ5PJsLDgylJXq5MEvF3IkgesOPPTCzT2dhIpuvUhslUg3NbD4IhL7zYMByFR49+/+u/IcRyOHiiRTbueqCqbvG/Vd5Fw70Epeit6cF1tbFUzjyTeWvM7W41TCe/E8LYjmWlkM1t7TzYz+PLHUMsD2HIYS42DcHfl/UGZlg6Nti6NeJ1MJCbjD0goqkASEob++kELgGlCueS8JlVK1QT1jQod3Rpr+rxs3OqjvdtDXVIlEFxODZJlgc8vEYkp1DeqtHRodPV6WLXWQ3ObRl1SIRyR8Xrd8RvGa2RjFhGKSDS3qfSs9dC3zceNt7bQ1hlAVqsob9GZ/lEhyYJAUKauQaWtU6NnrSvpHIrIKKrA0J0rZowsy33m52bMWoZocsxYVqMjy4INm6NsukEj2aS+o8phXp9Ee7dLr0zNL9HIinmbkYvu/YzGXp9CZhgO6XmTyTGDixeqnD5R5sKpKpOjBqk5Vwnt0kzQpZAkiMTkd73e5ZoMTi5FPB5n27ZtfOhDH6K7uxvLspiZmaFSqTAwMMCzzz7LQw899E4O4ZrGSnBydXC92QPXn00r9rw30DxucGKZoMgBROogq6dStPabRBZcJ2p/42qmA1F+YugoTTfuwr7vowDYluPuRKYsYplBTlgyd50eYmiThi0LFMlktmCztn4ThlXh+/1/gSIfXLp2yea275RoGHb4Uu8uctUoWtv8YvYEotkKF/VVKJLgnjUJvncuhbOY4XglMAH4jV0tLJRNvnLCrXe4c/ood04fXmZnT3GSZxp3UFG8jGZ17lsdI9q0HWZeoOg/RXv0HHH/FAEtiyQsdMuL7Vx5N9F0JDKGl7FymMPFAN9IyXxtHg4XBWO6oGxDRIawXiWQSuMvFLmhI8IT42UWDA9PLnSxMzpPnepS2mJ+i3XJCifHYGo2w+rFhsWv5ZBMTk7yne98h9HR0dprTSGTh7cobG1NIUkOk1mFoLeCIncCkPF20p7ehz8pkQhmeXlyKyAoF23SC27DwfrAJBsajgIwPNZGf+UWssXTVE030OhMNvKs0Uxcy/KfuvaxOpDiVKGegi0zWzT5oFKgHI3Q0tpao3c5AihexBdc79pjNpCuDNJdL6MY7nm9UpG8d2utoV16waKlQ0XTpMv+jkYGXdngV3DHljMkhFsP4wiFbOPPgOTWOR0dfJojh+YZmDxDPO4l4LmcYviGEAJLS1AJbUf3dSEbaWQzU3tbNrN4C8fRSuexlRCWWldLq6maIBRxqZaNLSptXRo37Gqhb1uMWL1JfaNKLC4TCEou3QhqdQivhj8gkWxR6FzlYd1mH+s3e2nt8BCvU/D5pbe0qy9JAo9XcsfYoNDU5mYmVq/z0Nal0dCo1gKrRIPCqnVe+rb56FnrJdm8GAgo4pqY64Rwsy2xhEJzm0b3Gg9tnRqRuILHK7At5zWzTksncRso3vuRNrpWh6hWy69//FUce7xeoaVNJZ9dLjs8O2UyN7MkO2xbDtmMS78b7tc5e9Kl+Y0PG8zPmBRy9msGtADBkERDs0J7t4c1G7xs2OqjvvHdL8S/A55O3wAAIABJREFUptS6Xg+yLLNjxw527NjB9PQ0f/EXf8HFixdriiArWMEKVrCCqw8hXHrB2JCOEDLZQCPMD9fen/cGORlv4f7RUyRVifAv/CYLuonjOBw7WGJyzF0JV3fdi7Pwr6TkMKuPljl7k5stKVvPkSrv4uDE31Eyl5zp8LzFru8W8eccvt++maqqUXU02vol5ta5835Hy3GkwXv4wYU0H98Q56Z6jb1zy1febXUeNiT9fP6H7rklx+ZnJp67zE7VMvj46HP83eoHGclU2TOS5+M7e9jc9bOc7P8rhG+OqG+udrzjQFGPki4nl/2UjCs7uGVH5lARDl1SQtOsOmz0OWzwVdgcmOJrG718/LhBzvTyi6fu4S83HmSz36Uj1QctfvmWBb56xObY0Wa2bd9+2TVM0+TAgQMcPeoGEBGvRV9zmR2tVeqCSw57Z6JCriIxmBqnPTIHaj2W4uXI+G28v/dFPJ4FNnSOcnq4A6AmkdoWXmq8eHx8J45mU6yOLNkTiJPKm3xl3TM0ewvAGLui4/xe/x08k4vyvokSt4kRUl0d3HXXXTz++OMA5CSd2OwPEcn73N9Hukmvb6axdB4ArTzAht4Uk2NBKmUH24ZTR8vccNvyzvH5nMXp40sOY0OjRLu2DxZ3yMvhHTiK6/Ck8wuMH1uLbAUhD/ufKtC9cYgNazrfGmVcCAx/Dxl/D2p5iEDqWbTyQO1ttTpOdOrLGJ5mirG70QPrXlPGWFEkQouKWbDcMbRth3LJplRwnVRVE8QSyrtaEyCEwB+Q8QdkGpp+PBWkXslg+YMybZ1uLbNedWt/UvMmqTmTTMrCXkxiNbWqrOnzLqqYvTc2B0IyN90ZYHxY5/TxSi2bk16weOGpPOGITD67NOY3gtcniMYVogmZzu4EdfUesrnUO2jBu4d3LTgxTZMjR46we/dujh8/jvlalVYrWMEKVrCCq4qGRoWxRRnZbN1OzNFDKIsE7t3Na7hlZpDu/Bzh3/gCUiQGc3Oce7lSC0wAxtJReio5RkJ17Dw6wOBmDd0nIQmdH178ArC00ZQcMrnpB0VUHS5EkgxH6mvv5UZaEL1jOLLAClr0BQ9wIr+LJy5kuHtNHXvnppaN/We2JTk2VeTMnOu07po9QV1hMcgQApItMD0OwL1Th3is7Q7mvTG+/vI8D2zvRmm+j7smn2NP6Qy6Y6MgUISEIgSKt4ziG0Fl1H0dgW55mSvXM1WqZ7RUT3+xnmy17or3ddIQTBqCpxZLFu6P6Pz5WoXPnrMxHJlfPnkz/2NHHZvk/QAEPDY/f+MC3z75DNPJJI2trbVzzc7M8MMnn6RYSLG9tcLmljKdcZ3X2jD/6KYsf7lbw/aeQ7Lc+ztWv4uxQ4fouM2kr+kYZ0Y6ltF32qJucDI9mSDlWU1Fn8KyKwBIQjAq1fHrHS8tBiYuevwZ/mHj43xx6Gb+eKqL7YECcUagq4vVq1fT3+8GX+NihtbqPJKnDksKcfhMnvvaWlCrbl+ScH4P67d8lKP73d332SmT6QmDhkUxNstyOLq/VFOi0jyCmzcOoKTTADhIlKK3u/93HA4fnEVYTbVxCivI0AmYGZ3ghhubCEXevJLXq2H4usi0fAalPEIg/Sye0oXae2p1kuj0VzG1Rorxu90O9a/Ta+XVkCSXrnSl3kQreHvQPBLJZqkmAmFZDvmsheaRfiQJ63cSQgjaujw0NKmcPlZmYnRRdtiGbPq1pcwU1RVFicbd+pFoXF5Wn1Zf73/Nz/444h2ndZ0/f55vf/vb/M3f/A27d+9mcnIS27YJh8PcfffdfOYznyEWi72TQ7imsULrujq43uyB68+mFXveO3i8wpUUBhwtyoRxkYBR5Wh9J17L4MaZQcTG7UQf/SxCCM68nObcycqyc5gmtPjzXDAqbJ4bRzgw03H5DmT8lIc7nsggW1CWVb7btQ37kua8WSlIrz5Ovt59rUGb5FTqZkYyOo/uSPJsf5ry4hp9U9LLAxvr+NO9U6TLJsKx+d0L/0ygWsBQYd9P+Dl6g4FWhfiMheTYeC2dw3XryesWTWEPvQ0hTHkNm5Qom3xdbPR1st7TxjpPE2u0BnqVOKuUMN1ygC5JY5WisMmnsyuc4YOJCR5MnqOlbi9asJ+wdwFFMjAsD6Z9ufLkQFXQhMmuhMqhnAMInpyu47ZVHcSMfoRwkCXY0Fjh/PkBwon1yA6c2P0cI2ef5Jb2WR7cmGVDU5WY37qsKH/GakCjjCwcPIpD1G9xaMggrsWwpQgIQaYYZ1X0JB4tix7awtyCO06vUuSmtmcB2HPiVvJqE9niKXTT3WntTdQxH4TPtB25zC5VsrkrPkpALvPt+Wbu9eholQrxDes5e+4cpmniAKJ0EW+wDyEE5axG65oGgpWTAMj6LErLThbSao3WklowWbsxiiwLDu9fYHpiKRjefrOPtuq/IlluqqoS2kJ1sdHj8FCWyYElyoiDhcB9noyKxvBgBcuE2NtsfmerUaqhrVT9a5DMAooxX3tPsgp4CyfxFE4i7Aq2HMCRAz9W88KbxZuyybHx5o/hyR/HkTzYcvhyVYl3GZLkUsFeXbR/LXxHiiJoatOIxmVS8+YyqtYrdSJNrSpdqz2s2+xl/WYfbV0e6pMqwbB8We3PtWDTpbgmaV3T09Ps3r2bF198kdnZ2drrqqqyfft27rjjDrZs2bLSTX4FK1jBCt4FaB6JWFwmvWChyAF0fxvfijTSm5nmzomzCI8P6ZFfRQjB2EixJuH6alTqdlGdvUhO9dJzokL/Vg/lkDuP245E8eQaHnr2QO3451rXYcjuMrOjbwNDQ8MsFIpUBxsQa93aE4I6PZETDGS3sns4z8NbG/irgzPEPBI/u7OJA2MFBlNuoHTj/GkactM4Ag59wF8Ljo7f6SE6a5KYtrh7+jDfar+LGV+Cvz8wyr1rGnBkH8XE+9/czXJMhK0v/lRQ9GnuqYyyJXCKPeWXSDn7cBwoGWEWSs3kC+2MLKwh44QB+Id5mT9srfL+mMLTaTBsh98+XM9f3/lzJGe/iizcDNbtPWkGz/0teRNubc7j67gyxdmSYyz4NvPnZxt5btLDTzee5j92uPU2fU0Vzk4XKPguQtFtnJmKruXcoUb67k+xseko/cO3o1cdWhcpXelZHxPeLTiOTbGyROlqi0f4YNu+2u/ninG+NLGJL/Tswyu7Y/5o8gLrg/Psyd/KbQJaENx5xx384IknAMhIFlr+BIHwFmzh4Vh/Hfc0xZDNNAKbQHYvfds+wPNP5nFsqJQcTryUoqnNz8XF4Bmgc5VGW3QQZWqm9lopdgfgKnmdOaYDbtDlBC+y7YYQRw/PIXLrF79DicHF/h592/w0trw9Go/pbSPb/CmU6iT+1LN4i0s9YRRjjmDqKYKppzDVeijvhPg2cPzvuXP+bkEpjxCa/y5q1VWUC2R2Y3haKUVvoRrse3PNMv+dItmskqgPMz6sg3B7WIUj8jtapP/jgKuaOXnqqaf4x3/8R772ta9x9uxZikV3x2Pt2rV89KMf5Vd/9Ve5/fbbaWpqWpERXsRK5uTq4HqzB64/m1bseW9RLjkszLl02rit8sCJr9CTn0MCxE/+PNKGrVRKCk99b6JGrfH6BBu2+mrNH0uGSnJ2D1UcGks5ghmbsdUaRTPE8Qsf5D889zTaYnO7gXADh5PdAKxJRLnzIw+i+f0MDg6Sk4Ks1sfJ1bvUlqQ2wZnUjYxldX7tpibuWRXlI+sSxH0KX3xxglzVAsfh9wb+N8FKjpO3ehnZcEnmQgjmW2Q6T+sotkPIqnCwbiNF3SIR0OgI/QgUGiGBpOLIXhwliOVpRA+sQY3dRlf8Xny2yXx1BFkuE/HO0xAepKP+BBOp9VRttw5nb17we80mJ0sSaUtQ0G2GSwF2brgZkXoZVXK3SeOBKvWhKuqrhmcLP+XwdvL1H+HZ8q38zj6VCxn3oNOFeraGp2nyuOtrV6LKvn4IqAIbt+N8SrTRY+/HF0wTXHMbVV1mW8sB/GKOg0d2kNa6KOuTFCpuTYUiCW5fn6PF72ZRqrbEb56/h+P5Rp5a6OQD8Rk8shuw1mll4t6LVK0wwaqXpD/AuGWSXqRfVYwZ/L4eZEkjnxU0dUUJmWcBkPUZrIabsWyF1Lz7kM3NVBgfKWGabnAWDEvsuNlPdO4bNYnfSmADlegtOI7DkQM5CtlXbliF2/f9GYmL/bTftZUR7SmsQiPCdikupgGTowbZtEmsTn5TvYFeD7YSohraRCWwEckuIetzXOrJSHYJke9HzO7Gmz+CbGRwJBVbifxYByqvNdcJM09o7ruE57+HbOWXvSdbObzF03hzLyHZOpZWjyNd3rD1vcBbnbslM483e4jgwhN4imcxvB04svdtj0eSBdGEQjTu9ol5K+IH19p6dE2pdX3+85+vyQs2NjbygQ98gF/5lV/hwx/+MN3d3ajqj2fh1TuJleDk6uB6sweuP5tW7HlvIctuIz6AiidG1+iTyI4Jq9YhffJXqJQdXnhygWrFpdzICtx8Z7BWTP8K7SDuh7HqAmsy04QyNu3HHP4fz2/x8y//kO6iu3NalRQe79yCISu0YPKBR38BWZaJx+OcPX6MkgMdkznSa3S3h4RmkKskmMjV0RbxsK7Bj0eReGEox1ODrrzrzoWz3D+6m+H1Kidv811mn+6T0L2CpiGT9uI0e+s3k9cCXJgtcP/qKMpV6GEgJJV4qI/O6B1UzCzZ6ph7rySLxvAgw6nNWI6MieBgQeLPOi2ezgjKjmAip6NpQXp6byM/foygtlwe2LQlKr4NFOs/SL7hAYq+Nfx/L1f5h6Nz6MtkQgXH8kk+Ut+PKtmoMsS9VUYUD6LUCULCVANYg/O0rZpFC8VpWNVBIvsdivMO+/Ifx5EUMsWT6KYbUNy/WmFT01jtCn89up09mXYACpaHx+d6eCChoynu+q5JNpo2ioOOWorS3tDIsYlxl94lQDIK+HxdgETJStATPopwTAQWjuwj2NrDxIj7TDkOtcBEkuCmO4KExTCBzPO18eSSn8BWIkyOGQycXeK/rD//NZKzJ2B+BmXfHrrbdzC1dg8lcwGp3FmjehXzNiODOgKIxeW33c/CUYJUg31Ug5ux5RDCLl/mnEt2BbU6hi9/BF/uELKxAMhYauRHqlG5FnDZXOdY+LL7iUx/Fa06vuxYU2uoUfEAJEdHqwzhy+xD0ecWe8e8BVW1q4gfae62DTyFUwQXfkBo7jt4yv3IZgbFmMNTOIHh7cBWo+/wiN8Y19p6dE0FJ9///ve54447ePTRR3nkkUdYv3597Yat4MpYCU6uDq43e+D6s2nFnvcWXq9gaEB3syJCIpobJKjPIf36FzB9EQ48X6Cw2FROCNhxa4BEvds/wjRhYdbNiJjeBnLp4/RmppBx0GyLoFHhrpmjtWu92LyGyWCMmF7iwUc+hRYKL55XIGSZkdFRyraPTnuK7GL2pF6d5nxqB1MFg/tWRTFt+OKeCYq6DY7Dfx76BpVogf0f8vNKlbiR91GZSaBFXGconVSITVuEMzYRq8T++j7Kho1fk1h3FQtGVdlLa3gnDYF1pMtDVK0cHqVM1DfNSHojICjYgoEy/PcOh8fTAgvByZkSGxujRFpuYOjCKUKazmjWRzpwG3bPp9EjW7G0OibzJv/1uTEOjS+tD15F8Es7GxlPlZmqKKQNH7fF3IAiEbCYnjUpSDmwFhsz+rpom32RYF0O09OEP3eQIy+tZ9a7HsexmM/txcEm5LF4aOscsuR+9ydySb44fDNckhOoOBLHs83sisSxxQTa4rHICzjyNMFqPWowxoUZt+O6bmUJ+nqRJJV8HhpaA0Qct3Be1meoxm/BF1CWCS4ArN/spbFVIzz7beTFWhjdt4pS/E63MePuQi2rF86fpe/MV5ZGaVuIMy/TORNE32wyG3kCqdqIZLjd6R0H5mdNpsYNQhEJf+DtF6Q7sh/D10UlciPl0HYsNYomA3p6WUZFODpqdQJv4Ti+7H4UfQYHgaVEQbyFcTgOYAPOuxLoXDrXqaWLRKe/gi9/DOEsFXAbWiO5xk9SrPsA1cB6cCwUYw7B4pyCg6JP48u9hFa8gCOpWFrdexKoveHc7diolWEC6WcJz34TX+EEirHAq0NaydHx5o9hKxFMT/M7O+g3wLW2Hl1TwcmHP/xhdu7cSSKRuFqnvO6xEpxcHVxv9sD1Z9OKPe8thBBkM1ZNVlZtrKfxJz+M09LJ4b3FWg8KgE07fLS0L9Gm/EGJi/1uTYBpy8TTxxBmiZju2r46v7R7OhGI8mLTGvymzsdvuYHA2o3YlsPLR8qcPlamta2e4YHj5BWNvuEZptc7IASqViVbqWckE2dNnY+TMyVeGHZpPVsz/dy58Dy7PxbA8izWuFQV0sfWUp2L4UlkkT2uozvbptB51qArM83+uo1ktRAXUxXu742iylfXEQpo9XTH7nSd/dIFQp40iqQznXfpbFOGQMbhUw0OT2UFDoKjkwXet7qeeMfNjFrria66D1/d6pqT+vxQlj94YYK50pKiZVfMw/99e5K7Kil+NlCiz+fwl1MJtofmafS6O/bt0QoXbRkz140jNGxJpTTl0NNyBtWex5xP82L6ISzZS6k6QaFyEXB4eFuG+qB773Rb4dfO3kvB8uDBZqcyybjtBpazpsBrhSg73RjONAltUTBBKuOoQ7QqDbw0XUI3TRwh0PQcHr8bKOWMenqjBxHYSI6OpSbw1rWSSVkUC+7zWN+osHGbD7U6TjD1ZM32XMPHsJQYxw6VyS02ZhROhZtf+hNks8xwuB49ECZQLrjOY2qe5PFpYvWdDHU9ju2ZQy52IxyXUqRXHcaHDYoFi3idgqJcHbqVI/swve0Euu6F5B3kTT84FrKZQVyiZCccE0Wfxlt4GX9mL57Cy/izB/Bl9uHL7sWf2YM/8yL+9G4CmRfwp5/Hn36OQOpZAqlnCKSeIZh+mkD6WQLpZ9GKZ5HsCpYSwZEvzyheDQQCAaimUEb+idDCD5ZlRmzJSyHxQfINH8VW3YbathJCD66nHLkBR/Ih63NIzlJN0RLl6zDC0d1anXeR8vVac7esz+PP7CU8+y382b2o1cllARiApUSpBjeiVGdw/6IdPMUzYOsYvp73jL53ra1H11Rw8slPfpJvfetb7Nq1i2AweLVOe11jJTi5Orje7IHrz6YVe957WCY1RSQ9UEf3DU2cPFJm6pId7L5tMTpXLd/NVVVBNmVSXMysBPxBFoojdObnlx1nConHO7dgCokH/ZD46CdxHIeXD5cZG9IxDIeFWZvObsHE9DQYCg3yPLk693pRbY4LC9uZKZgcmihQNt2sye+Of5Oj9xuUXpGHtSB9oher6AcEejaEr2kOIYGlCQpRidYLBnVmkT31m9EtB02W2Jh84+xJxbTpny9zcDzPDwczDKer9NZ5kV+DCiSERENgA5ZdZb7cT51/gkI1Rqbi1n+cKUvs8Nts8MPhokTFdBhYKHN3T4xIJIwsy7Xr/vXBab7+8jymveTMfrg3wh+s0eiYmkRZ7BTf5oFzFYn/PdfMx+vPo0gOigQRq8IFMYWobAQgG2ynbvAA8fYcJw92Me531a6yhWPoVpad7SVu6Vp6fv9l8gaeSbs7wGuVLJ/7yA4OnjxPTnbX8+MlwcfCMl+ZWUXRrrI2uLB4EyxQR+kKBzk6aeMgqJoZgoF1SEKhVBTEGnzEpEEAZGOBSuQm6htVbFslUe9h/VYNRZEIzn0PxXClog1PG8XEvUyOGfSfWXJu15//GnWp0zzeuYUjDd2cCTcw2NiJbZpE9DKqqRO6MEHXQpLxjiFKTfvB9iCV2xCL+9/5rM3oRR1FFYSjr9+h+0dBIBAA2UvOilENb6UcuQVLc/WSXxEGeAUCG9kqIFlFJLuEZJeR7AqSXUVydIRjuHQ4x0Jg15zhSyFbebTygOtMlwYQto6tRK9efYdjEsjsgQv/o1bwDuAgqIR3km36WQx/z5UzIJKG4euiHL0FU0siWXlkM7v0tqOjlS/iz+xDNuaxlSi2Er46434dXDp3C6uMN3+U4Py/EVr4AVplCMlerlRoC41KaAuFug9TqPsQenADhq8LT/EcwnHnTq0yilKdQA+sfU8EAK619eiaCk4ee+wxVFXlkUceuVqnvO6xEpxcHVxv9sD1Z9OKPe89PF5RU0UyDYdKyWF0aKn2oWtVkFvubLiiTbIimFzU5K8qCYz0S6zOziw75lCym+FwHR+cv0jrr34OoXkYOFtdpsRk29C5uonhgeOkPH5uGhxjrM9dzD1qmXS5gYvpqBuYAJtzgyTW7GOhdWnBz57tQl9YkqB3DBXbkvAk3ExLPi4TyNlsGJ7ipcQ60p4wF1MV7lsVxaMsOVFF3eLCfIX9Y3m+fyHNV0/M8b+OzvL0xSxHJ4sMpqqcnClxYb7MTW0h1NdQ0BFCkAxspGLmSFeGaAoPMpXroWy6i/P+ouAXG2x0x5UbniuaGLbDlib3GRpOV/jCs2OcmF667wFN4g9uSPCIkiOQzSKAnAUHi4KQDC0qfDPloU7xsz7k0rsiXgtDGKQX2rFFEIQgW4rR4Rxlb+EhDC2E7ZjM5/cS95t8cluGV5JJA4UWfndwB6/QuT7YYrNpVTvtnioHx4sYkgYIDhUFf9QB/2Wojf5SiBsjk6iLNK+wP0dPwuDUtAfDkfBXMyh+N4uUriRZF9uHECBZRQxvG8Jfz4ZNSTp7glSrZWR9hvD892r3IN/wACW7joO7izU6VzR7lo3nvsKZWAsn6jtqx5YRjIbqOFHXTsoTwGOZxGem6TnroPtt5rvPYIfOuAGKGak9i7NTJsMDOtm0hWW6IhBvJ5ty2bwgqZieJqqhzZSit2J6WgAJycxctiv/diGbWTylC/gye9DKQ+BYWGoMpLdW76uVLhCZ+jJy+shyCpenhWzTI1QiN4F0uaT2ZRASlidJJbyDqn8dOCaKPlsLtAQOqj6NL3cItTSAI7R3lPIV8Hkg/TLK5PcIz34Lb+nssqAJ3OBL962mmLiHfMPH0UN92Gqslhmx1RiVYB9aeRDJcv04xVjAUziL7l+NI7+7fUeutfXompISTiQSpFLXR3fKFaxgBSu43uD1SYSjErmM60xeGpjEEjK3vT/5mjvIDU0KXp+gUnZwEAS8Lcx7B6mruAvzgifAsboO7pg4T9cnH0UEw0yM6pf1SwGYmZDY0LuK4xcGGHWaaemfZmK160D1JV9kPLuGV5zke5KPM9mz5FxVL9ZTmXabIjY1NdHS0sLhw4cpjyXxJjJoCZfmdPxOH/XjJo+M/JD/tvFRSobN3x+ZoT3iYTBdYTBVYSq/vObhtXB8usR/eWaU37+rjbDnyjUCQgi2N30K064wkt3L7V3f4MkLn6FsBjAdwefGZP6hy2BSV3i5LPGtMynW1vlIlU3+/sgsxiXZkk11Hv6oV6U+O4UAdBu+kZL4uzmJgi1oUh2+3mOyyuPwl5Or2ek9Q3vcLW7fES4y1PUNzJHPut9LfAMvnn0fxWY3I1KujIFj8/FNGTTFvWbG8PD0zI04iwXkCaFzd18XOA4b1/Zy34WneSzvwxYS86bgT8cFf9oFvzDQzflSgj9a/QKdvgwA7fEq963N891TERb0UZocA0moZDIS/eW76fW7vVb8md3ogTXL7qE//ULt/6aWpOpbw8n95VonbcmusOXU31FUNPY2rb7i92ALiYFoIwPRRsJ6iXWpSdY+P0XrgMSh9w1T7vlTlNRteGYfwLFcx9rQHSbHjFoNTCQm09Ck0NCkXpUC+hokjWpwI9XgRnBM1PIIwq4sOuESzuK/CMn9LoQA5Ff9LuEIGRAIu4y3cBpP4cSyHiwCB608iFYexJl7DN2/mkpoM3pg/ZvKqEhGmuD848skkwFsyU8hcT+V8Pa3HDiY3hby3k9QSHwAX+4QvuyBZWICWmUErTKCNR/G8HViywFsObj44/7fkQPYShBHeN48jcpxUKqTePNHYfgkwsxzJZ0tU0tSCW2jEtr8hoX7thoj3frLhGf+xaV2AYoxS2z8/yXb+Ek3o7SCt4SrmjmZmZnh/PnzbNy4kfr6+jf+wApWMidXCdebPXD92bRiz7WBctGuybi+gkBQ4qa7gkSj7k7XlWwSQmDoDqk597OyP8lEdYie3BxlWeWJ9k2syUyxfXUP0gc+Tmre5PCeYq1DueYRWNbSGDbf1MbZ08dJewLcMjDM8CbXUfSpRVKlRvLVBLf5n0NaM1gbg29cYXpgLSCQZZkHHniAjo4OTp8+jWla6OkwwcZZkMGWBekGmZuOTHI81suCN8pwpsqJ6RKjWZ2CbvNa8CqC3oSPZFBltujWfiyUTQ5PFLixNYj/1dq/l9yj5tBWctUJyuYQdf5xhtN9OEiUbcGJkuBP2k2ez0nkbcHe0TwvTRS5JC7h/1wf4HOxMqFSERx4Oif47TGFH+YkdMd1xAq2ICzDtoDNczmJ5mA7HepZPIqDJKBJsRhaCGM5LrUsF+qsnT9XfIEbOlJsb1vqZfO3o7eyO9tAznLPv1mZ4eHYP+Mpnsbw9dDT2c3pl48xr7g1BaO6YLVms9YPz2V9PD7XQ1+sQrPqbk62RAwG5z2kqirR4hwiuAqAVLmR9YkDbjNKM03Vvw5fpBGASnaC8Oy3a7vp+boPMTZbx4VL6Fzrzn+NutQpftjWR8oXXPyuFH6hbzNBTWOhUka3lp7tqqwyEYzzcl07xaqPNScqaEqJdMcYRvQAXpqhcrmvUq24z/nYkM7QgE4uY2FarqjEG2VV3vS8ICRsNY6lNWBp9VhaHbaawFbj2GoMW41iKxFsJYythHAU1yl3ZD+O7FuUug5h+LspR26mGlyPLXmRzewyWpLAQTEW8BZP48/sQalOuZkMJXZ5Mb5t4E8/T2Tm66j6UlbUQUDyLhbqfxrT13l16ipqlK+bMbWuwVMCAAAgAElEQVQkspV7FeWriqLPoFbH0coX8ZTO4S28jC9/GH92P4G0W4/jyx1ymz8Wz6CV+lErI6jVKWRjHsnMIewS3vxxQnOPEUg/h1odQ9jLlfJsOUA5fAP5hgcpxt+P4evEkd6kRLBQ3F4uOGiVYfclx8SbP44j+zG9bW//Xr0JXGvr0TVF6+rq6uL555/nzJkz3HTTTXi9b1//+XrHSnBydXC92QPXn00r9lwbEBKMDy9lDFRNcPNdQfx++Q1t8gclhi64C7spBzDyp9iX7OTlujaS5Sx3lOaRPvufKVVlDjxfxDSXrnHr+4PMz5joVdf59Ac8qPokU6UKTakiUrhMIe46SyFPmlyljm09/8biZj6heZuhs1vAcY+59dZb6erqQlEUFEVhZGQEx5Ixqx68DW4WoRyWkE2HvpEFnktuv6JNAVVibb2PW9pDfLA3yiNb6nl0WwP3rIpyZ1eEXNViYLEJZK5qsX8sz/bm4OtkUCRaQttJV4aw6cen5pnI9QIwbwrmTcHnm0y+n10KNgDa/RJf2qRxs5VDsm1OlASfH5f5ekomb1/uDPZXBZ9rtPlORmKMIK35FB0J126/7FCNnGN2dtcyR9K2DST285ObM7zSA/mJ+W4mCxs4WHTtETh8Kr6PNbEcspXHWzgJ4bU0BgIcH52nLLvPyOGi4DeSFoMVwYSh8ORcCw81juOR3KCnLaZzeMxP1cgQCPYhhIxuSHh9Kg2+YfdadgUleaP7/7Fvoy1KM1tKjPnwAxzaU64FtLHMGTae+yoXoo0ca+gEXBrbo9s1kg1B1gTa2NXcRkswhG5ZLJQvaSQqBBlPgMFwkkwmScMAmIk8leRBtKZTrG3fjN8bpFq1l3XqBrAttz5lesJg8HyV2SmDStlGlgRer7gs0/iezAtCYCshDP9qypFbqPp7cSQVycwgOUuOuMBGMWbxFk7iy+xDNmZByFhqDK10jujUl/EWzyyri9G9Hcjrfx2St1Esv7lM4482dgnL00glvJOqfw3CMRb7x1y5Kemyj+Ig2VVkK49iLKDq02iVUbTyAJ7iGbyFE/hyh9HKA8uK+AEcoVANbqCQuJ98/YPogbXYSuitBV5CYPh7MNV6PKVztfogT+k8wiyg+1e/46pk19p6dE0FJyMjI3R2drJ//36eeuopMpkMlUqFfD5PKpViYWHhij91dXVXawg/dlgJTq4Orjd74PqzacWeawNer8TYsNtjQpLgptuDRGIuw/eNbFI1ifSCSWlRYSmpVwlmTtNaTLNruh/ll38Ho76NA88VKZcW+eQS3HhbkGhcwbYc5mYWGzoWbLbe2sHJUycpKho3DI0z1OdmT/xqge7YaZDd63hKNmJvM2nZrTNpamrirrvuqjmG9fX1nD9/nmq1iln0E1Wz2BHXkZprUdh0eobJwCryoQTrFwORj6yJ8bNb6vn01nre1xNla1OAzpiXsEepnVcSgu3NARzg9Kzr7BYNmz0jOTY3Boj5rsyMloRES3gnC6V+POopqqaPhVILAINVQZMGPxW3eCor4QC/1K7yfzUbRI0qY1X4wymZv5iRmTWXHCXh2NwZGmS0GsERbiYmqUK7x+H5lM0dPV0sTF+gZdHuJkViQs9RKvfWzqFX9/OxTYNEfO59LZo+fvPc3SRVmcGq6zx1iSK/tvoInkXKl3B0PPnjRFq3UJycoL8awBIKNoKjRYk/7rD5fkZQsSXOlxLcn+hHCAhoDrYN/Rkf9fkp7NBigFZqZH3dISRhI+tzUH8z2Abq8JdrTnEhcT+HTyTIpt3IRLKr3Hj0TzExeLxzC5YkE/Wa/Idb08SCaSSGMb2TSI6fBm+SrQ2N7GxsxqsqLBgGVWPJqTZkhQU5Sn6mEWkiQFnJMqc9jhM5Q3evnzWr2ggEVRwHKqXLs2uVssPCnMXoJVkV2wavXyDL4r2fF4TAVqPogTWUo7ei+7pAKMhGGuEsKcAJLFR92nXgM3vw5Y8ty7hYcpBC/QMU6j5MIOZSAt9pm2wlQjW4kUp4J6bWgOFpxdSSWGocWw7gLNY94RiXyfq+WejeDqT2n4BVj5JW1mJp9VctcLA8jej+XrTi+Zo6mVqdQK0MUw2sfXP1OW8R7/lz9yq83eBEOI7zxuHpm8RP/dRP/egDEIJ//ud/vlpD+LHD1NQUV/EreNN4hXY3Nzf3rl/7ncD1Zg9cfzat2HPtIJexmBzTaWpVa4EJvDmbJsd0juxzF0DJMbn7hc+imUXE7ffDw7/Cwd1F5meXnKCtN/pp7XQX5WrF5offzdWoXjfeHuDgD7/GUDrLJwYOceE+i+mu5cW7wnLY/h2Dx8O3gHDpXA8//DCxWGzZcefPn+fJJ10JWqGYtG4/ih50XZjwgsX7DrWh/NYfIUmv7Yg41QpMj+NMjsHUKM7MJCLegHjgYf5tuMzfHZmtHetTJP7zna2vqwBmWGWeH/ki86Uhnh38GWYLne74cPjzdgtTlukMyLQ7VTIm/P2cxDfTEqaz3PXa5h/nt3teoiUW5Df2dnPUcrnsjarD33SaPNSvcFdPlA1jz3Fv7xniAdepT1sW3z3+a5i4CkhrG/6KXW1LO8h/Mnofg5kG+quC0mJ25h7xMv/thmOX3xtkxoMP8CffHeQl/+baDvNPRG3uDDv81qgECP543WFuC7u1CqYFf72njmraoq7pUziKy6bY1naIrQ3PuedtfD9ICmLyCQAsOcRJ6Tc5cuASda5zX6Zz/GmeaOtjMJrEp9r80s0L1AVNXg2bJGppE8J2n2XbcThfLrF/ZpKB0THsK+yMq94SoU1DqKESquSnI3oLPbG7CcitzM8YzE6ZixmT116rhYBYnUz36ihtnQEMM3vVFMCuChwTrTSAN38CrXhmWUZl2WFIlKO3UIy/r0ZtuubmOsdG2CUks4j0itrZJf+K2u/ua7YcohrsoxJy+wi90/ZIZo7I1FdQL2lQaSlxMk2fwvIk35FrXmvfkRCCpqamt/z5q5o5+eY3v/mWPveJT3ziag3hxw4rmZOrg+vNHrj+bFqx59qBxytRl1Tx+pY76m/GpkBQYmRQx7LAERKe+hjx3ib4+M/x8nGjJlUM0LvBQ3fvEr1XUQTZtFVr9mjbsGZLE2fOncMWEn3jMwxvXL67uOPpMmeMNWS8bo3Brl276O7uvmxciUSCoaEhd+y2RCCn4bS4RdpVv4SVn6dJXY1oaMIpl2DsIs6Z4zgHX8B+5ns43/4Kzr/+I87uJ+HYARg4C1PjcPE8zumjrLn7dprqIxwaL+AApu3w4nCOjpiH1vCVi4xlSaUtvJOZ4gni/iOMptdh2F5AsCcv+LmESaOw+PqCxH8akzlakrAv2RPu1Bb4Qu8B7urNMeQPcrA6iRY6w7m5bTi4xfG9XgdVCF6cM3h4RxfPHL7I1tYyQoBPkhCxY4wVG4nXPc09LbM11spMvp0vDPVxY9DmVNl9DnzC5jMN++iI6phqA7nkx/AUz9ZoKmH9HKFoJxfGc2RVNzg8XxHcHrJpUOBUWWJvqp6fbhxEkQwkCRrDBgemQrRkxjAi6wA3e7K27iiKZEJpAoojtV39hcC97DucWKJzpc+y8fxXuBiu56XGHlTJ4dM3pGiKLAUmTk0gGARFHPUitpxBWFEkvNSrGlvidWzYsgU1v0B+fp6KshQE26ZKZbyO6KyFnUizYAwxmH6G2dJJwhGNVV3trFrjp6lVwx+QcGznioFKueQwOVbm3Mks48MGpYIFwhWikK5WUf1bhZCwtDqqwY2UorvcpoGOvUzeWPd1k236FNXw1mVyuNfcXCcESBqOEnTrdjxJTG8bhr8HPbCOamgTlfAOytFbKMXupBy9GcPfU1PQeqftcSQPldBWZCONoruNSSW7jDd/DNOTdLM1VxnX2nd0TWVObPu1CwxfD6+3k3W9YyVzcnVwvdkD159NK/Zc+3izNp05UWbwnLuzHQpL3HF/iIGz1WXKXC3tKltv8l+2ezw9YfDSHnf3Xkhwz0+E+d6X/iczpTKfPreHwx9Rmel0Hcfew1VaX5L5+uqbQAgaGxt56KGHXnPNGB0d5bHHHqv9vqnhMDN9S/Prbd+H5JwK6fkrffz1EU0gffb3OSI38MUXJ9CtRQUpAZ+9qYm7u19b2adiZnl26A8ZzZo81f9pLNsNwFo1B9uBSWP5PYrKBT7QeZz6xAAL+jQOywUMDo5+kMHUVgDaNYffb7b4P4YVfmlnEvvok6yOD3Bb91KG5HvGPLeSIKa610mVFB4vf4q/HzTZ4HM4WnLvZx/z/NmWHxD02PzB6P1k1FV8bptB3cyXkWyX1uY48D+PrOLblQ1k1SgAAcnhS90mvz8uc7Yi8WjnNL+YXGqk+NjJCEP9NrGmT2FpbpC5sfEoN7b8cJldtuTjianfYGrc9SUkq8ptB34PWU/xT723UFVVHt6WZm1yKasy6b8TKbqJWOYpPKVzy87nIJCMHiS9D+G4DQp1n5dUQGPsX/4Xp/JVzseW7+42lLJslM+TWmsy3aHgyAJV8tMZvZWe2N1EvC49z9Ad5hazKjOTRq2W6kqQFahPqiSbXQWwV28KvJcQdgWt1I8teTF8q65Yc3G9zXXvmj2Ogz+zm8DCk7UaGgdBMXEfpejtV7Vh47X2HV1TmRMhxFv6+feMlczJ1cH1Zg9cfzat2HPt483a5AtIDPe7tBC96mCaLGuSF6+T2bErcMXdYn9QYvSijmUCjrur3Nwe5tzFYTyWwbbTC9gytJ8zWHu4yu7mtaS9QWRJ4sEHH8TvX6JRvbKx88o6EolEmJycJJdz+51YehOR4Bi633UGx7scRroMxnpVprpVZttkUo0yuYRMMSJR9QlMrwrxeuSGNkQ4BplFefxKGefg87Ss72VD3yoOjOUxbAcHODhewL9YWH8lKJKXlvB2Fsq78apjjGbWA5CzxLJid02qsrnpBW7ofAzJO0TJyrs36VWIeOfpn98OCLKW4KagzbQO53IWn9jWzg/2D7EuWSHocZ38XsmHb7FHi+3AkZFe/rXSzSrJ4FBxyVHeJY5zV8cChwutPJaSGM+VsNV2uju34ymeRbKrCAHd0SwDF6tMaC3YQsJwBGfKgv/aavH9jMThTIiHm/Oowi3Q74jr7J2J0DJ7kXKsD4D5UpLViZNo8hK96Fz1Ac4OLNH11vV/nYaFk7zQspbpQIQH+7Jsal4KgI9V+/j0gbX8YMikofUG6pJrUfRZZMv9/gWAnMJRB3CEhbDiKKZDoFQldMPttIY8NJ0/xoTkRZfdTEFR9TImNbLqTJkbD83jL9iUvSYT0kUG0s8wUzyNJGQiviYiUY3GFpWeNR6STSpenwAUyqXlwaRjQyFvMzNpcvF8lZlJt6heUQQez3vsBwkFS0tiq4nXdJbfaF5wbIf5WZOBs1WGB6rkcxYC8FwLGaMr4F2bu4XA8HVieprRimcRuPdFKw8gmSl0f+/limlvEdfaenRNFcSv4EfHSnBydXC92QPXn00r9lz7eLM2aR6JhTmTctF1ftMLS86YPyhx051BVPXKu8NCCKpVh/SinHG1bLPphmYGj7zEtOpjy8woTSMm8RmLtMfPi81rQYjL6Fym4XDwhQInXiqjaYJYwnUuE4kEp06dcu2wBevGiqS7KiAJHEmg+yTKYYl8XCaTVJhvVZjuUplYrTKyXuNin8qF9SZnV+cY7Cgw1aViqgJ/3kapmDgv7aG+Icb2XVs5MJanYrrBw7GpIg4OfcnAFe1WZR/Noa3k9R9gWBVmi0sNBAUWa+oOc1vXv9IYGkYSywMSVfLTGOyjPXIjc6VzeJQKuWqCbMXtPD5aFfxMwuaxOYc71rdQnhzj9KTB9tYSkmCZ87v7YgCl4U7+adRhvdeuFcInJYNPNx6iKeLwtxmDdY17WZU4xtEJL7d0b8cK9aGV+5GsIj7V4f9n772j4zivu//PtO0FuwAWvZMgWEGRFJsok1S1RNmyZFmWyyvbikviFMd2XOKU9xfbJ4mTvFac2IkTHye2JTu2X1kWJcrqEkVSlNgrSBC9d+xie5vy+2PABSGATYQlmi++5+AA2Jl95rkzuzP3Pvf7vdclpekd0hmxmqWAR1QBhwj3+HRejAjY/AtZKZ8AQUeRIM+ucbIngdNRjybbMQyBjG6jKq8VgLjq5aXm286hczWzrPkn9Ljy2VtSzy310Wnd7Cesi3lw/yp0RNKawa6uCHG8LFi4Gd1WjJzuz2V7EHSQRjDkDjAkBN2HLZHEnleI/d13s6g0QLy3m7HJbJguiHR7ChhTvKxoG6PheJLy1ixy2mDMFqIrc5j20EukshM4LfnYZA82h0hBQGHV2lLql3iR5DQIpqj+zeSIdGpSVN+RoeVUmtZTKVpPp+hoTtPRkqazNU1XW4bu9jQ9nRl6OzP0dWXo78ky0JthsM+kT44MqaSSOhariGL57QUBs90XDMMgHNJob05z7GAi18gyETNLlfd1mdXNxkdU0kkdUeKdD8Qm8XbfuzVLIWnnYqyJllzRASUzhCXRRsa56JJ6z1wMV9vzaD44+R3HfHAyN7jW7IFrz6Z5e65+XI5NogiDfdNLiyoWgY2TZYkvBJtDpKvNXDFPpw2KyxQ8Njg9NII/HSc/bVKSdpUuImh3U5zv56Zbb53m2Jw6lmSg19QdjA6rlFQoWK0iTqeTiYkJxsfHAQg7SlnV0cJwtXx5NApBQFMEEh6RoRqFlussjJbJ6JKBY+9BCjIpNty+iQMDCeKTPVOaRpLIIiwNzC6St0hOStyNpLVfksgKRNN+yryt3FjzK2r8TaYGA5BFKwHnUmp9W1hRdD8riz9Kdd5GAs4lpBknmOjGYw3SOm6WRw5qAnd4dY4kBBI6bGko5tCJNgBq86cyE4MRmWdPFRGtW0fHSILQOZmbZdoAH1rUxn6hkohy5OwpIOA+Q8e4j8XFi0m5GlFS3UhqmDJvluGRLCNpB1HZFNwfTwjc4zNI6gJ7QhL3lLmR9S4AAm6VlqSb/M4WovkmJS2UCFDta8auJNnZ/1FCEfO8SVqa64/8E+gpdtSuYlVNmtsapp6VGVs1f997K20hFRGzKShA81iSo4NxllbWIBVuRJdcKOl+BGPycyqoGPIAhtwNuh0p68QZnMBpdbBo+Ur8BQX0DPSjTlLUI1YHp/2luLJpSkNRino1Fh7JUNinoulZeiydtEReIpjswK74cCgFOJ1OLBYRxZqmrNJC7SIr/gIZRRFIp2aWKj4LwzA1WJoKatakjWXSBumUqW9JJgwSMZ14VCcW0YmGdcIhjZFBlc6WNIO9GRIJHUEUsNnnNgg4974Qj2l0tWY4cTBJ2+k0oXEtVzJ8NpsScZ2xYZWeDrO6WSiokc0YyIqAYnlngpV34t5tyC5S7pUoqV4k1dTCSVoEa/Q4WXst+uR36PIHVhHVMA4jCNEOjImT2GInsUUOYp/YizP4CqqlGF3xz6E1F8dVpTl5/PHH39L77r333rmawu8c5jUnc4NrzR649myat+fqx+XYpGkGLzwZyXXvFkRYv9lFQWD28rpvxp4Xo7mMS/UCC0uvs/Hj7/4LSd3gutFuwhY7Lb4SJOBDH/0ofv/UwzU0rrLnxekLO4XFMuve5UQQBMLhMI888khOB7kxHWJJz2ESHoGUQyRjF0jZBdIOkbRDIG2f/HGIpBwC+kUa7QmaQaBXpSJZgeumP+Obe+P0hKeCgIdWBbh78fmdgVCqm1c6/5asPln1TFAocCwg4FxCwLkEv60WSZz9PEqOJP9z4Pcx0NndcR+9EbPL+hK7zg1Og5+EZP7rnjqefuwXjAbH+L1141T5s2Q0+I+9BVSULONJsYGiVIydUTOIFDF4UHyB31sX5l+iYRR5eNoxNV3ixsrPU+FtBD2Dd+hnWBNnGI1JfGdPMa97NpCY7H+SLxt8rUTji70y39xSys3xH4JoVjkLJ0V+/bSALfAR4k6Tj15ZNEFd+QSvHKrOHW/JmUeo7n2BnWWLEJYUcP91E5xlB6mWIk57PsHv/2aQu/M0vlCs05YW+Mteif5J7Y7TIvLH60vYUOFG0FM4QrtwTOyZClJyhuUjpa9D0AO5l2KZDI+1t9I8OjJt17rwMJv7m7FrU2OoMgzUmlm3oSoZr3cB62o/TG3BBsbGxmdcO8MwiEV0hgeyDA9kCY5rs7H2rhiyMqVxKSy+co2Ly+WjszXGmabgtCzpuRAE8zvoy5cJjauMj6hos++ag80hUFikUBCQKSiS3zYtzlu9d6uqweiQqTOyWAXqFlmxWC9zzoaKe/Qp7JH9Uy8JCpHAfaTdK87Zz0DQU4hqBEkLI6oRRDWMpEbMv7WI+bd28QXuSOD9pDxrLm+eV4gr1Zy846WEAX7xi1/M1RR+5zAfnMwNrjV74Nqzad6eqx+Xa1PrqVROBL9yrYOKmkuv49/TkebYAZN2oygCt77Xw4mXn2NXc8u0/W5Ys4rVGzfl/td1g13PR4mGZxZguX6Tk+IyU0y/a9cujh49CoDVYuFBt4A1mwaXG5wecLkRnO5p/+N0gSSj6inSWpR4epSB47+kV2oj6Z7dCRE1KLAtZWffYo4NLsSY7Br5+9cXcUe9b9b3AMQzYwzGjuK2llJgX4B0iT0QCgsLeeH0P3Fm+EXGEyU81/JQbtvflqv8736Jh9YUUy+O85vf/AZFNFhanKQ/rDAaV7jtrrv5yutJbnDpvBYz57pISvCnJU+RWVDBvolXcuNlNQtKThOicFP1Vyh0LgJDwz3yOPboYXa3O3msrYyD3nXok/0iPlagsScqUl7i5a8WJnCE/wthkqr2epeD1C6RjqV/mDuOYhHJTmaf/KFm1h36OwacXo6tWc7Hrg8iTybiNMlLqOIPePhAnBM9YR5fqGKbvCxJQ+CrPSJ7Y1PXadsiH5+4rhBFEhHVCM7gS9giB2Y2+NNdCFoAQStE0AoxdBeHh4d5qr2V9DketkPLsrX3JNXRmYGHJsFwpczAAoX4kgqqyu6i2nsDkqjM2Pcs1KxBJmOg6wa6Zn62dZ1z/mfmNu3sPmZp7tFhlXj0wsWIvD4pJ8bP80uXlK1QswZD/Vn6ezKMDqkzqGln4cuXKK+yUFJpZi7PQtcMQkGNseEso0MqE0HtvGOchdsjUlAkU1CkkB8ws02/DVzOfS6TMbVCQ31ZRoay6OcEXBarwJJGO+XVymVngOzh13GN7pjW8DLtaEAwMrkgZEYw/RYR899Kwn/TnIx1qbiqBPHHjx+noKDgvD8Oh4N4PI5hGDidTmpraykoKGDr1q1zNYXfOczTuuYG15o9cO3ZNG/P1Y/LtclfIOEvkKldZCNQcn4nbNZjuSQ6W9MYk46W2ytRvbyGk/v3oU46uUUWmZvvvmfag7+tOc1Az9RD2+URc5WSJsY1quosiKJAYWEhTU1NaJqGpmkIS1ZS9d4PICy5DmHhEoSqOoSSCoT8AILHi2CzI4im4yaJChbJicsaoKRyKwvTSwk8vQ85miDhFlHP4fcbIsT1UQpdpyj39tIZXIyBxMGBOIVOmVr/VCnlc2GRHPjttbgshYiXIYp1Op0UuKo50b8DuxIhGK8gmjGDoJAKKx3welDjQ2traGttJZ5MMRRVSGQlPA4HqbKVDI/F6MgIuX4qSzLtbFuW4PnECQzMYKQ7tBxZeD+ieARJ1AGd3sgBil3LsCt+Ms4lYGSpsbXRPQLRlEjIkg9AZ1rgw36dx4dUbllZS95EEEEwS6qWebOcHsogqSWkbWZ2ST9b+UzLcP2Rf0TQkryxaiUfXhfGMplA0gU7E+Wfoj/l5nv7hvjjIp0VjilvVxHg3XkGkihwKA4g0Dqe4tBAjBXFTlx2h1lm1rUcSY0gZ89xTIUMSCEMuR/D0oJhaaXEm2JtmY+0qjEUUzEQyIoSrXklpAPllEbHkdSpbJlogHtCp7RDpWr/OOqp/XQNPEvEmsTtq5s1SBElk9pksYpYbSI2u4jdIeJwSjjdEi6PhNsr4cmT8Ppk8vwyvgIZf6FMfkCmqFShZqGV8ioFh8v8DF1M49LVliF6tnGk3WwceRa6bjAyqNJyMsWxAwkGerPEYzMDH5dHpLbeSuP1duoabOTly8hvyjYKooDDaepwKmut1NSb9DaLTURTjVmrm2XSBhNBjYGeLO3NaUYGsyQTOoIwt1S1i93nUkmdvu4Mp4+nOHkoyVBfllh05nnVNLP64PiISl6+PC04uxhUWwVZWxXWeHOujLacHUNSQ4h6clrQcikwZDfYisgoJWTtdaSdi0m5V5L0rCPjrM/1rHm7cFXRui4FiUSC7du3s337dh588EHuvPPOt/PwVx3mMydzg2vNHrj2bJq35+rH223T0f0JejtNB6+gSGbDFhen39jLC/sO4BIF7v7gB8kPTDUti0c1dj4Xza1eVtZaqK238upz0ZzjsGi5jfol5oO4qamJl156CQBJknjwwQcv+sA0DINsNksqlSKTyeD1elEUBSOVwPifH6C//hKjZRJ99Qp9C5RcJbCzGInV81Lb+zEQEYAv3FDKu6rfIp98Fpy9Rr859i06Qq8wEqvgxbYHc9v/qlTlGwMS/3B7NcZYN88//3xu26rrruOZVCX+ZJxdUXPeTkHnY9LTlNzg4nR4LwCqptAd+gKfXdvA1158kU3VP0cSzZNukVzcVP0XeG3lANhDu0l0Pc93Xitmj28LWUwn+fNFGj8YFfnI6mLeVyJi6/0XbBbTGRyKyHQ9ptLU+JVptp2lcx2uX8i77rDhtk32wzEkJso/hWqv4juvD9LSN8H/XaBy1h82YFrH8EMpiS91Tulp7LLIH64r5sZzroOS7MI5/iyWVPdFz7mmi/SEZLqCFrpDFnonFBySg/d67AT6Wkl2N5sNPM+DcKFMelkDvg0PYK1ePidOdjqdJhgM4vF4cs42mNSjsWGzaeTwYJZU4uKNIwPFCqmkzkDv+UsiO5wyJeUSZVUKnrxLy3lR8xAAACAASURBVL5cCKmkztiIytiwythwluQF5gkgy5AfMLMqhcUyLrf4lucw230uHtUY7M8y1Jc9L3Xt3HmMDU+nrQki1C2ysnCJbUagdiFImTG8gz+ZHiyfAwMJXfagyV502WP+LXnQJ//XJl8rDJTMsOmdxFVF67oc/PSnP+Wpp57ir//6r1myZMmcjJnJZHjiiSd47bXXGBsbw+Vy0djYyAc/+EHy8/Mve7yhoSGeeOIJTpw4wcTEBDabjZKSEtauXct73/veOZnzfHAyN7jW7IFrz6Z5e65+vN02jY+q7H15Knt8811uHE6JVCqFKIpYLFNUJ8MweGPnVPd5q01g6x1uFIvIySNJOlvMUsaSBFvv9GB3iHi9Xh5++OFchrqmpobKykrS6TSpVCr3c+7/6XR6Ws8uWZbZuHEjjY2NCIKAfmAPxqPfg0QcXYCRCpn2lRYGa6dWxvvCK9nVeScgIArw5RvL2FDx1lcRz8XZa9Q9cIanW/8M3ciys/UhBuKmI7DRpZPQIb/Yxx+tK+KRRx4hHA4DcNe99/OFV0MsthmcSpnByRopxIcWHuaI/QC6YXpbxwY3c0PF+9m2yMcPDw1zcGA/76p5DFEwz4tN9nJT9V/hnux2bY0e4Y1Xn+W/h1fTbasEoMJisNGpcwAHD99ZQ17bXiw8lbPj2BGNrtH3MJZvlhb2hZpZf+jvGPd7KflwJQWTXe51AyIlD5JxLWYwmuGzT3XwN6Uq786bzJZlMuxJxLg9UISSmcqojRsif9Qu0paechRvX5DH760OYJWnAkoxG0JJdaEku7GkupAz0/U2s0E3YDgq0x20YBNKqLDW4A6GSXeeJtl5Ci0ePe9703kOxOs2YF1zMyxYjCBeWtbMMAyCwSBdXV10dXUxODiY+5wGAgGqq6upqakhEAjknHbDMIiG9VygEhq7OLXqXMgKlJZbWNpYSFGpnfHxt9Af6BJgGKbYf3R4MlgZUXNatvPBZp/UqxTJFBbLWG2XnrUoLCzEMAzaW4cY6s8y2JedlSZ6FharQHGZQnG5qY+RJIFEXOfk4QTDA9OrAdidIstX2SkqvfRMsqCnsIf3IeiZ6UGI7MEQnZdUyONqex5dVbSuy0F1dTVPPvkkkUiETZs2XfwNF0Emk+Eb3/gGu3fvRlEUVqxYgWEYHD58mN27d7N27VpcLtclj7d//36+/vWv09HRQSAQYNGiRTidTgYGBuju7p6zjM88rWtucK3ZA9eeTfP2XP14u22yOwT6u7M5R0RRRAoCMrIsI0nTnbbezgydrVM0mpVrHeT5Tc6PL1+ip3Oya70BqZROaYUFj8eD1WrlzJkzAExMTNDd3U1fXx9DQ0OMjY0xMTFBLBYjlUqhquqMxSJd1+nu7mZwcJCKigqsNQsQ1m7G6GlHGB/FFdYpb8kSLpSI+s05e2xD2GWN/kgNBvBGb5Q6v41Sz6Vrcs6Hs9comzJIq1GCyXasygRdIdPJ780I3OfT+PWgyl2L/NTVVKFpGqtWraJN9RIZj9KcnnLkliSbcC4ZI5o1nfJYxsvr3XfzqTUluKwSNT4bvzghEkr6KfeeQRBA1dP0Rw9T4bkeRXKgWUvwuRVOHz9Dn70SEIhoAnf5dJ4e1Vlb7sZVUEa89wxOm/nMyw+IyK/vI6aU40iM0Nj0n0hSGudHFlLkmVqSjuTdRca3CoAfHRlBSqT4SqnpSHam4SvtSQ4NTTAQHmB5VSWWrBmgOASD9/kNRjWBM0nTuWsPptjfH2N5kQOPzfzsGJIdzVpCxtlA0ruehPcGsvZqNMWkyolabAbFRhDAbdUpz8tSnBfC4eog7BhhrNBOon4pUs0qnI58SCfQU9O/S3Iqi9TVibH3JbRXdkBnK3S2YAz1QyQEmQwoCoJiIZPJ0N3dzZEjR9i5cyeHDh2it7eXaDQ67XMaj8fp7++nqamJkydPEgwG0XUdl8uF06XgL5SprLFSs9CC1y8hSZBKGrMK1kURisoUGpbbWLHGQUmFhaKSPARB+K3dFwTBpLbl+WVKKy1m35gyBYfL/JymkjMpVaoKkQmNoX6zZPFQXyanvTlffxVDNwiOabQ3p9i7c4TW0ynGR7VZs0V2p0hljYXFjXaWXWenuNyCyy0hCDAwMIBhZFm4OA+vTyI4puaqsKlZg/6eLJGwlqvSdvETIJO1V5N11KHaytAsBeiyG0TLJVcYvNqeR79ztK5z8dBDDyEIAj/84Q+veKxf/OIX/OpXv6K+vp6//Mu/xGYz0/o7duzgJz/5CYsXL+Zv/uZvLmmsrq4uvva1r2G32/nSl75EQ0NDbpuu63R2dlJXV3fFc4b5zMlc4VqzB649m+btufrxTtjUejpF83GTEmN3CNx8l2cGXSOd0nnlmWguiCkqlbl+k3PafucK7AE2bnXRsLQETdP453/+ZyYmJi57boIgTLs/W61Wtm7dSn19PYauYTz7OMaTPwNNQ5Ng9z1Oxsqnqmw1Dd/CscF1ACiiwF9tLaexePY+KJeKc69RMjvB061fRNUz7Gz5AwaTpoZji1unOSXw3sZiti2aEuX/1Ys9uOKxnGi8TFa5y/cc0bKjuX32dN2DlmzgX/f+HZRWIn72z/nh6ThPNYeo9R9lfeXTuX3dlmJuqvlLbLIXDIPf/PK77EitpF8257jKoaMIkF/m5zPXF+PoaYfof+Oyml7xyKCO9pPT5mAiiB9ZTFHpVOA0ol4HDfcDMBTN8AdPdfB/KlQ2uQ0iGtzXKhHSzP1lPcNiY4Cvb2qgLBKdRvN6Jq7wN13GZAs8sEoCv7+2mJtqvRc/4YaKnOrHMpldUVJdU/1TLoCJpMRo1Ekm7kYaUnG3tCMOXZhCZgBhi4Nudz5d3gADDm+uyMBskCQJ7QIlsURRpLS0NJdV8fmmPguGYRAOagwPqoyPqkgSlJQrlJQrKJbpx7zU+0JajRLPjpFnq0K8wLwvF6pqEBxTGRtSGR1WiUxcuAyYKIKvQKawyKwCls0Yud4w56OtAbi9IsVl5jmYjboWjUZ54YUX6OvrA2Dz5s00NjaiqgYtTSk6zqSnBVGSDIuW2ahZaP2tN6O82p5Hv7OZk1QqxS9/+Ut0Xef973//FY2lqioPP/ww2WyWL3/5y7mLBFBfX8/+/ftpa2tj9erV076c58PDDz/MyMgIn//851mxYsW0bYIgTCtpeaWYz5zMDa41e+Das2nenqsf74RNTpdIxyQlS82Cv0DG6ZqeNTl+IMFE0HRIZBnWvcs1w4Hy5EkMD6ikU6Z3EA6pNCz3IUkiPp+PUCiE3W6noKCA4uJiysrKqKqqoq6ujvr6epYuXUpjYyOrV69m7dq1bNiwgRUrVjAxMUEoZHY61zSNtrY2JiYmqKisRFm8AmHpaozTxxDjcUrbswxVK6Sd5twCrg4yqo/xRBG6AXt7oiwJOAg4L694AEBG0zkyGOdAfxy7ImEjiyLZyOopxpMtKHKU7snO810Zgff6dF4Zy/LuhT6zvHJK5YcHhkjqAvFJLcYqhsirP4SKeb1HYhUcGbiZTzb/iqqxDhgfwYiEqN26hWdaQowlikmrdko97ZNzijEUO0GFZx2yZEUWVTpb2xmY1KMMZgU+4Nd4fEjlrkU+8OQxdGaAQrdJD3K6BdIRDX0kie09VRTUTjWj6xgvxrLiE7mV4/8+MoIrleSPiszV8X8clDiaPKc6lCAxIubxZE8Uye9imaIjTnqKCy06txVKvBQye7BoBuzrizESz7KyxIl8IcdRENGVPLL2atLuRhJ5N5JyryAtBRifiIOWxCrPpATZFIN8Z5qAL0pBRRwabAQXVzNRVUPMlgehCBZNRRVEel1+judXsLt0EQeLaulxFxCx2DFmWTUPJMIsCQ6wfrSN9Yleqot8+GoWo1ttM/wJwzCIRCL09PRw/PhxmpubiUQiCIKAy+XC4ZIpCMhU1Fgor7Lg9cnTBPJncb77QjabJRaLMTLex4G2J9l34pe0tb5B88hrxFNhHEoBVov9ivUpoijgdEkUFitUL7BSvcCC1ychKwKZzMzeMYYBybipaenpyNDfnSUc0mbNFPnyJWoWWlm+2k79UjsFRWbp5TfPubW1lSeffDJ3LwDo7u7G4/FQVFRIYbFCcZlCNKzl9DOGDqNDKsMDWTx5EnbH3AVsb8bV9jy60szJpRWk/y1gx44dgMmVvFI0NzcTj8cpKiqipqZmxvZ169bR3d3NwYMHp3UYng19fX2cPn2akpISVq9efcVzm8c85jGPeZwfNrtIoFhmZNDkbvd2ZigsnnLehwez9J9TnathhX3Wh7wgCCxbZee1l0wHLRLWOdMUZvHyPAoKCt5SPy2Hw8G2bds4deoUu3btIjtJGTpz5gwDAwPceuutlNcsRPzCN9C/9RUs4RCbfh1n5wddxL3mHFeX7yCl2umeWEBaM/jGK318/eYK6gvsFz1+IqtxsD/OG71RDg3ESammE+yx9fLdbdV4bTIN+XfSHnyJMu8ZiqxRhtOmQzCSFRiOZmgZT7GowM6+vhgNdoMTkw69hIHHfoCkYa60GgYc6r8VDFg3cGRqEntfxrd1G7ctyGPHmRAtY9fjsWapLzRLDofTvezq+Se2VH2FykXrKd19mIARY0QwadTNKRGPofFGb5TNNV4CC26lpauT+oCZLfPcXEymxIpr8RTt+sywE3fjQ+YSODAcy/BKxwT/XmXavz8msH3iHN0IOvpkCeekaOe7LVmecop8qUxmnWIGvpVCll8vlvhSt8C+iPm+lzvCtIwl+fzGUhbkX2I1I0FEsxSh+Yuw+DeQAuKJEZLDx5DibeQJI3itM8XxHpuOxxaHojg0QHzrAvomLAxFZJKqgE0TqFYF0mqKjCqQUkUyqoCR0SgMBSmfCFIZG8dxToUwYmAf20vpvr2s8Oehrr2Fvop6ukJhuru7SaWmzyMcDnP06FGOHj2KoihUVlZSXV1NdXU1TqeTbDZLMpnM/SQSCZJJM0uUSCQIBoPTtqszui9W5f4appd9/A8AdocNt8tj0sycTlwuV+7vs/9bLJZLDmKsNpGyKgtlVRYMwyAeNfUqo8Nm5azzNboEM9YtKbdTVevC5U1ftLdKOp1m165dnD59etbtL774IlarldraWjx5EhtvctHbmeHUsVQu0xuZ0HntpRiVtRYWr7Bdfm+U/wcxp8HJWV7v+ZDNZhkbG2Pfvn0cOWLe/G644YYrPm53t5kqnS0wAXIBydn9LoSTJ08CsGLFCjKZDHv37qWjowOAqqoqNmzYgMMxe/ffecxjHvOYx+WjstaSC04G+7JkMjoWi4iaNThxcGol0JcvUb3g/LoNf4FMeZVCX7fpnRx+Y5zahVcmRBcEgaVLl1JeXs7zzz/P4OAgYFI8Hn/8cVatWsX69euR/uSv0b/159gTKW58PM4r9zsnMyg6m6ofJ9P+YQaj5SRVnf/vlV6+eXPlrGWGJ5Iq+/tjvNEb5dhQAlWfSUOJpFRe7Yrw3gY/VtlNff67aRr9NYuKXmW45y4AXo4I3OzReb55kEWbanmtO8K5i+JLLSk8da25jh8dwUZCyRIaYj1YjOlOp/7f3+HeL32b51onyOoGB/s3sDQgkTVeBCCYbGdPz8PcWPVnLG5YSOfpdkbcjQC8EBb4X/k6L7aH2VzjRSspZujYMqr8h7DKBhargOW6KTZCx7iFdN7d+FxT1+2xpnHWOQ2ucxokdfjbganMWok4wX80Ps+3W6/j1WgdxiSdqDsOf9Sis8Fn43P+FHU2sOsa/1qh8ZOIje/2qoBAXyTDF5/tYnO1h480FlDkunxdkOQI4Kq5FbgVT2Eh2cQYA807EaKtuI0BfNaZNDCnVWdRUYpFRTPHmw2G7sPI5mGkNfSMhpHW0dMa6lCKVEcUBiaQn32MBcCC6oUY67YwUt1A18goXV1djI1NF7Nns1na29tpbzezYLIszxJszA2SiRTJRIqRkZHz7qMoSi5QcTqduN1uamtrKS4uvuDYgiDg8phll2sWWtF1sxzx2LDK6JBZeUsQIVBsCtqLSmXKysyTfjEK1ODgIM899xyRSGTaPNeuXcvhw4dJJpMYhsEzzzzD3XffTXl5OYIgUFlramZOH0vlqhEC9HRkGOrPvuXeKP8v4R1twrh48WK+9rWvTavI8lbw4x//mKeffppt27bxsY99bMb2rq4uvvzlL1NTU8O3vvWtC471gx/8gBdeeIH3vOc9HDp0iIGBgWnb3W43X/ziFy+5wtgXvvCFGa9ZLBb+/u//HiC3Evd2Q5bNuPS3dTN6u3Gt2QPXnk3z9lz9eKds0jSDX/yok1TS5F1s2FzI4uV57Ns9StMxUysiinD3Byvx5VsvNBSJmMpjP+1CzZqPtiWNPtbfWDBH89TYvXs3r7zyyrSKXsXFxdx3333kDXYT+vrnQdcJFYq8ep8L1Wo6IJLo4OnTHyWYNGnHeXaZ7963gtp8JwPhFK+2j7GrbZzjA5FLahpem+/gkY+uQhAE0mqcn7zxcZLZGC+f/jwjGTMrc7NbZ09c59EH1/N7P9lP2hBIT/Y2eY/vCO6q3wBgYOPXJz9DSnXxxeafc8PQ4RnH8/zBV/i+ZRmPHTODs0KXwuduPMipwR25far817O2+A/5l3/9Nw7nbyaM+Wx/wK/xeEjkpx+/njKvnURfP7ue+zZ3LAlPO8ZgRObAwCre84lPn/Naig/+6AA/rs5Sb4eHh0R+Nm4GJ4Kh828Nv2FlntkUce9QPv/YtoYhZbpDKwLv8el8plCjcDIpd1py8akTqdz5AFAkgXtXlPLxtRV47ZdPvYPZv0NGJkK0/xCpkWNY09145eil6pwvGXpSJd0VJ90eJd0ZQ09oIIpYV63HtvndpBc10trdzZkzZ+jo6JhT38OqZnCoWWxaBknXSShW4oqVtPTWzuG5aGxs5Pbbb3/LFCFNMxAEpmk+Lnaf0zSNnTt38uqrr07TnFVUVHDffffh9/sZHBzkhz/8Iem0mZmzWq184hOfoKysbNpYQwNJ9u4cYSKYmfZ6camdjVsC5PmvvEjGpdj0TkBR3vr1n1PNyWOPPXbRfRwOBwsXLuR973sfH//4x3Mn9Eqwb98+Ojs7Wb58OcuWLZuxPZVK8cwzz2C327njjjsuONbu3bvp7e3NrSb88R//MZ/+9KfZsmULsViMtrY2Dhw4wObNm7HbL56Wf+6552a8JkkSt9xyC8C0B9zbCXEyXf5OHX+uca3ZA9eeTfP2XP14p2wSRYFEQmV0yKShJBMa+YVWXntlaqV1xWo/tfUXd1AUi4ggwkCvuVo9NpKiqtaF3XHlzxpRFKmurqa+vp6urq4cvzsWi3Ho0CH89YspX7mG9BuvYk8Y+IdUeusVDFHAMLI0BDroGF9IRrORUnV2to3x3OkRvr+3i/3dEwxH0zOO6bXJ3FxfyMev97G1roVE+hUMRHomPGys8VPosiJPdpfvnziCTRDoipgsgt4sLLUJvNw5SL5h0J81r69HNFha9wiCaF7nruBNdIXM9/xB8//FoqvoImBM9Q9JNx1h+Uc+yuPN4+gGJDI6K8s3UOZNMB432QXh5AAZxpEihUQicUYVs4R/d1rgXW6DQUNmdUUeisdD87EeHNIIXrs5h1BC4ueHi7nvwU+jWKcC0H/b3UlFMsL9+QYnEwJ/OyBhTM7qRlsLH12uQ/FWiLRS6Ypzk7+bod4YIcNFWjKf0QZwJiXwq5BExoDFNoNSMnyw3EqzZqEvbjp0ugFNQ1G2nxjEABqKXMji5VFwZvsOCZIVq68GZ/l6bFXvhpKbSchlRFIymqUAxV0KVj8obpBsIJhOnWBcWPh9LgRFRCm0Yav34FpXgLXWheSWUbt7SLzwAtqLT1KERuO69dz43nuorqnBZrMRj8dn0L/sdjter5dCXx5FkkBpPETlWB914REaQoMsHe/jutFu1ox0ckOkk43uKBsXOVm/ysualS6u96tcnx7guqFmGkb6qBkfpiI6TlEigj8dx5VNYRNFRFkhKwgXDMaHh4c5ePAgkiRRVlaWO7+XClGc2bzxQve58fFxHn30UY4fPz5t/y1btnDPPffktB1ut5uqqipOnDiBrutomsapU6dylV3PwuVWWLTEi2IRGRlMcvaQsajKmaYwqmoQKLYhzqL1uTw7r77n0ZsrLl4O5jRzcrGTcrkfqkvF97//fV5++WXuvfdeHnjggRnbBwcH+dznPkdJSQnf+c53LjjWt7/9bd544w0A/uIv/oLGxsZp2//8z/+c9vb28x7rcjFfrWtucK3ZA9eeTfP2XP14J22KTGi8+txUfwi7Q8gJS51ukc23u2cV684GTTN49dlorrt1fqHEhq2uOaVRZLNZXnvttWlOjCAIbNu2jeqWIxi/+jEA/XUyr29zwOTKrSQEeOzkh0lmz1+1q8Ahs67CzdoyC3n2M/SGX2MwdgID01k1DIFnWx5ibVkDn11nZglUPcWOli+QyMZ58fSfMZ41Hdwb3Tq7oyJ1VoP2yZ4fW7wjlNb8AACbXMiPDj2EbsiUJEb53v5/pGuxwqFb7LhiEhu2h/EEJ5/tm27hB4vv55lWM5uV75D59/dUcXDw3+mLHMjNv0K4izdeGmeffwupSS3IR/M1nkla+cHddUiiQGJ0jCe2P8K9jSF0Q+DXx73csO5Wqpcvz40zGs/yh0+28T+1KsUKfLRDpmPSBqcW5+drXoD6z6LLHqTMKO6RX2FJdRNNifz4oJ/jqTLaHQtJSNPPtU8y+FRA5x6fjiBL7Jc9/P2ZJAPx6cFAvl3mQysKuKnWi3SJ1Zbm9DtkGGBkEfU0wrk/RhpBTyFlI1hjzciZngt2FNcSKumOmPnTGcOweRHWbUZYvxXKqgiHw2SzWRwOB9ZYGPHoG3BgD0Z329QgkoDst6AEbMiFNpQSJ0qRA9F6cf9FT+moo0nU8TTqeGbydxotksUA1OJK1KolpIsridjshHSNlpERRoLBaeP4/X62bNlCeXn5Wz2jwOzXyDCMGdoyAI/Hw+23305JcTFSJoMlFseSTKIpCvF8P519fezYsSPn/7pcLu677z48npmNVxNxnZNHEgz3X3lvlEux6Z3ElVbrmlPNyW8r+LgYzmYwzqbX3oyzr58tL3whnN3H7/fPCEwAtm7dSnt7O01NTW91uvOYxzzmMY83wZMnkeeXclW5zu0Y3bjGccmBCYAkCSy9zs7+3XEAxkc1BnuzlFbODYUCTMrCli1bqK6u5sUXXySRSGAYBs8++yz33nsvgdA4xss7KGtXWfVyksO3mFpFzRjhA8t+xc+OfRBVn8oQlHssrK9ws67cgdfWTXf4KTom9pMNztQrCILB2tJn2d1dkmsqKIs2lhTezZGhR7mu8CgvDlwPmOLxxTad06mp53Np4d7c34b+HnTDdAVuG9pPwiVw5CY7hiQQ9eq8cr+TG7YnKBjUYM+L3Hv9bbwgCqi6wXhC5eWOGLct+Cx7tG8zFD8BQMRyHKelnGp1kGbZpLm8GhUJiBmODsZZXebCUVhAUX4p//m6ubpaX1I4LTABU2typ1enwgo/GBFzgQnA/Z5DSDUPkJVNJ1CzFDJR9mns4Tdwjj/Hp9aP8/MjGgWjowxYy+hw1JEVzfMd0gT+YVDi5+Mif1SkscUd4te1Ik3Y+OeOLMfNjw3jSZXv7htie3OQj60MsKbM+fbqBAQBBAu6aAFmzxom/JsR9DRKog1b9DRKohnJiE/bR3LIOJbl4ViWh6EbZAeTpNt3k/r+M2hSAM+GraDrCAf2oPd1IrhkMwhZV4BSaEUO2JD9VoQZ38FLW1gVbSKWCieWiulBop7R0IJng5WDqKdfo0TIxxpYwu21yzjkL+C5rk6Skwr3YDDI448/Tn19PZs2bbqs3nUXQjKZ5OWXX84xZs5iaX09t61YiSedwdLUjPQmypRzZAx7SRHpW2/NsWRisRhPPPEE99133wx9ssMpsnaTi6H+LCcPJ3L3uGRcZ//uOJ48EUk2G7cKojBJRzMdfUEwu9Cfu+3c7U7XGIIAqVRyxv4FRWZp5N8lvGOlhOcS/f39HDt2jPz8fDZs2DBje0dHB3v27GHhwoUXFeB3d3fT1NREZWUlN91004ztkUiEPXv2YLFYLkoRuxTMlxKeG1xr9sC1Z9O8PVc/3mmbDIOcMP4sKmst1NRfWGcyG1xuiWRMJBI2HZtQUKWqbu77DeTl5VFVVcWZM2fQNA1d1+no6GDBe+/DGhyBwV58IzqCBqOVZhCgE2F16ThOy2o21/j4zPVFbFuUwabson3ix7QGn2ci1Y3+JmG6Na6jWcz5O6xRxhL5uCxl1PjMRbU8WyXtwV3I1jP0j28gZYhoCGQNctqKGqtKecmvEQQIOBezv3cLgzHzHH22+TGatwqEA1Prlros0NOg4B3TcId0HH2thK6/hbaguejXNZFm2yI/+Y5q2kIvAZDWwpS4Gwn3DE5rynizR+dITGBTlRlQlNcuRIsEKSvM54bbt02jeY/Gs/zHvgH+rlxjKAt/1S+hT9K5KtPdfH5rMbpv5fSLIQiotgpS7pXY1GFWFgwQTYnEQ0nKUn0IGERlb040H9YEXoiIHIwLLLHpLJay3J2ns61QJK0adKVBRSCS1tjVHeHEcIJyr5UCx/lXuN+R75Ago1kCpN1LSPpuJOVaRkawoaUnUIz0NH2LIAhIHgVrlQvnSj/2OhF5tBlLoh3HYgnP1mLcNwSwL83DWu1CCdiQnDLCBb43uuQka6si7VpC2rkETfFhCAqCnkEwzq+BECQRyaWgBGxYq1zYF3uxNViQSydQMycJpLpZW1CIquTTH5sKuMbHxzl54gQiUFRcfNkL4+deo56eHrZv387w8HBuu01R+MDipdwWKMYVT6Ck0ojnMIMMMoCAaIAtEqVcVpAChXRM9j9JpVL09PRQX18/q3TB5ZGorLOCAaHxqWxdOmWQShgkEwaJuE4iT6H04AAAIABJREFUphOP6sSiOrGITjSsEwnrRCY0wiHzZyKoERrXGBlMMTxoNpUcH1EZG1EniwKokws/b29x3istJfy2BidHjx7l+eef58SJE0iSNCdlhMHsDv/qq6+SzWZn7dz+2muv0dTUxMaNG1m6dOkFx0okErz22mvYbDbe/e53z9je2trK/v37KSws5NZbb73iuc8HJ3ODa80euPZsmrfn6sc7bZPTJdHROtXIzGoTuH6T87KyJueissbPmZNhDMPsoWIY4PVJudXGuYLD4aCoqIiWlhYMw0BVVbp7elh0//9C7miG4CgFAxpZq0CwZFK4aoyztChKrS9Da/CnnBh5jLFEC9k3NfiTMgaVZ7Ks2JXkup0pJgolYpOd6PMdAxweWMFNtWa1K1GQUCQbQ/HDFBgB2mIm1eNc0ffmwnYs7iYEBNaW/gn/fTiFboAvHeYm7WVO3niultJ8nyEK9C5UsMV1fG1BqhZU8Uwyz9SeZHXyHTLLiooYjTcTz5pVobw+F8EWHclRQBAzeFIE6Ipk2FLnwyaLSLLMmo2baFixcgbz4ZGjo6w2Emz2GPxZr8TQpF7GqiX5ZEkrlY13n7d7tiHZSbmvw7Dksdx9GhGV7qCCXw1RkhpAl2Si0hTtZigr8ERIJKzBCodBgahzo9vgQwUGhbLBSFYgqAmMxlVeaA/TPZGmxmfDY525Gv1Of4cQBAzZheZcQNa/iYh7Nb3ZcZKpCRyCgCRMz3aIFgmlyI6l1IGcZ0FQzu/oG0iolmIyjoWk3KtI+G4kln8HifxbSXlWkXHUk7VXk3EuJuVZQyLvXSS868k4G8jaKtEUP4ZoBTREfXamC5iZAckhI+eLWHwhFuQPsM6vo1gtDMUMVF1A13V6+/roPHWKEgR8Die6LOfKT18ITqcTNZ3mpd/8hld2755G41qQ5+P3lq+gyu2ZtNkAIY4h96HLZ8jK+8B+Al1qAiGLoPuQVKiVZHS7nc7JqmiJRILBwUEWLlw4q/ZCFIWp3igRbVqmeK5RXKb8zgUnczrbAwcO8Oijj7J8+XI++clPTtv26KOP8tRTT+X+f+qpp7j77rv58Ic/fMXHbWhowOFwMDw8TGdn54ySwvv27QNg1apVFx1r+fLlWK1WhoaGGBsbo6BgepWXU6dOAecvWzyPecxjHvN4a1AsAlW1Fjpbzco2y1bZsVjeOl3Ym2dh6UofJw6bjdPam9O0N6dzx7JYBCxWwfzbKmCxiCjWqdctFgF3noT1EvoSVFRUcMstt/D8888DMDExwdPPPsf7PvNVxP/zFwiDvTS+miJtF+htMOllfZED07QaOegGRT0qVaezlLZnkc9ZfG7clWK4SkaXBZyWCAgvMRitpMRtjlnjexfHB58gr+A53KMNRLUpB17CIM+/iyxQ69tKT7iArG6u9t4wepSjW6cCk3x7HcuL7ue1nn82AyZR4PAtDlLOFIu3/xc3P/APPNdtBlKPnRzn5to8FvhvYSRh9oMYTR+jqPQmoqMt4FkLwNGEyDavxs7OCHcvPn8z47FEltc7J3isTucXQZGT5zRbXJY6zapN9543MMlBEEh51pBx1HODYzteWyfbT3qxGmkWRU9RLnUTKr+eMzHzvGkI/Dwo8XxE5E+KNO70GtgFgw/4DT7g1zmZEHg8JPJCWOD13ij7+6LctiCPB5YXkGd/x1rGXRSyxUdB6cfQ9CwHQ7sZCf6GSlWnTnThFrPnPY0xQyMhubG6luEJNIKznNGYBMJl0IMmA6Ws7CJrn95jTtDTSJkR5MwoUmYEUj0I8R7sgjojSyNaRFyBJDcHkmxdBN0hKyeHrDQP2xiLx/nZnt0sa25mW+0CnL48Mi4XaZeTjMuJMRkYCJqGJR7HEkswdvwEvzhwgKH41OKwJAjcXlPLDWXliFIEXezFkEbQpGFEcapgwFnrBcnAkJpRlVZEtQEx08CthUVkYjH29PUCMDAwwDPPPMO2bdvOKw735Els3OoiOKaRSujoBhi6YcqNdLNIg2EYGPqkBMkA/c3bdQObzY6uGyQTKfRz9tcNA4fzd6+vypxmTrZv305TUxN33HEHVVVTzXi6urr43ve+B5haDpfLRSKR4MyZMyxdunRaR/e3AlEUSaVSnD59mt7eXjZu3JhLpe3YsYNdu3bR0NAwrRP9s88+y3e/+12CwSDLz+G5yrKcG2twcJA1a9bkxjp69Cg//elPAfjUpz41J53i5zMnc4NrzR649myat+fqx9VgU0GRjNMlUlNvpaj0yjQiTqeTQJGNM00TaG9il+gaZDMGqaRBPKYTmdAJjZuUiJFBlcHeLH1dWTpb0miagS9fviglrKCgAFEU6Zukd8RiMSbicRa+/8OwfzdCOkVph0qwSCI+Cwc8b0Sj/mCaNS8kqTuRxTuuI55lkxSXI9z2PixHj6IqMF5mPpfyHQN0jC9jRbG5kCYIIlbZyUDiDYq1alrj3tz417sT5BW+iCI6uKHyc/ymJU5b0HS87rb+krGFk6u3Bmyq/AKFjoWUuBsZiBxGNcz9Ritk0laVdcMqz1pqctmTQqfCypIqOkO7UPUUBgaBgnIm2mOorlIihkmFKrXAkYmpzvWzfeYeOTrKDUKcCqvBV3sl1MkMTnF6gPcvclKzYPEFr8O5MEQradcKAoX51FpO0TwkoRkCFiOLJ9zFunIYkwLEMuaJTuoCO6Mi++Iii+06+ZNxR0CBzR6D+/06RQoMZwT2jaR5tjVESjWoybNilcWr4js0G0RBwu+oocx/C2GLjz2pM+xL9zGhg2zYmdDhpBbmkBal27kYW9knsRTcieZcjLOwHhQPicRM/dNbhiCjy15UawlZxwKyntVkCm5iwruWNi3FUH8btlAKq02ZpnURBPA5NBYF0txQE2dRIIXbqtMdTvJy9yCSqlInybjCEVwjo9jCUZzj43j6B7EHJzjY2sLPjh4hkklPnheDpUUSH1+Zx4KiYQzbIQxLM4Y8AFIYQbhwaV5BMEAaxVDaQNCod9cSTqsMTAY+ExMThMNh6urqzputFQQBh1PEkyfhzZPw+mTy/DJ5+TK+fBl/gYy/UCa/UCY/IFNQpFBYpFBYrBAoUSgqVWhYGqCyxoXHl6Wk3EJphYXSSgtllRacrrdfb3JV0bp+/vOfE4lE+OQnPzlNfP7444/T3t7OmjVr+OY3v8m2bdsIh8N0dHSgqirr1q274mPX19dz4sQJWlpa2LlzJ21tbezYsYNXXnkFt9vNV7/61WniqcOHD7Nv3z6KiopYu3bttLEWLVpEU1MTJ0+eZOfOnTQ3N/Pss8+yfft2dF3ngQcemJPmkTAfnMwVrjV74Nqzad6eqx9Xg02CIOD1yTicV/5AdTpNSphiSREc08hmL586YRgQHNPo68pgs4u4PeIFKWGlpaXE4/Fc1ZxgMEhWVqi6830Yr+9EUFXK2rKMF8skvCL2mEHdsTSrXkqyZH+a/CEN5dwWFDX1iB/+DMIDn0KsX4q4fxd5bSG6l1pQLQKioDMaH+P6sk2Ik/Py2ipoHX4Vh72D1vFVZCdpXVuLj2PY21kR+ABFzqX858ER4lkdPyOUrtiPMekE1knXUVdiaiptspdyz1oGR18nI5oOXahIJpvqwO7ZSEfCvE7dE2nurM9HN1KMJpoB0JUo8Z4AkpZlQDFp3H0ZqJdVigrdFDiUGZ+58USWH+8f5OulGn/dL9GTMVd9FT3DmtRxtt15V65/QkqNcGb8GXQji8tygW6GgoBmKcJRch1LvD209sXIaOa4iWCINXIztUU2OpIetMlzNZwVeCIkMS7INNo0zibPLCIstRu836+zwWWQ0eHpviQ7WsKkVJ0lpXnYFOmqvS8IgoDXVk6dbyt59gV0Zwc5nGnnjBHF4lnF8vLPUu3fiuWcCmdv531BEq14XEtwl7+b4cACjocGSJzswDGWRXYqiG/KpHpsOrX5GdZVJWgsTRBMj/HGwBAWwUWB3YmkqkiqSjSd5menmzgw1Ee5L83K0iRbFsS4e1mUFWURrNZRECMIwuzlm9XxNKmWCPGD4wRPpDBGYihFtikanKCDNIJhaaMh38d43M5w3AzmxsfHSSaTVFdX/9YKKlwN9+5zcVUFJ4899hiqqvKRj3xk2us/+tGPiMVifPazn83RpKqrq3n66adJp9Oz6kQuF5IkceONNyIIAv39/bS1tZHNZlm/fj1/+qd/OkPf0tTUxKlTp6iurp4RnEiSxLve9S4URWFwcJD29nZisRgNDQ089NBDswrl3yrmg5O5wbVmD1x7Ns3bc/XjWrMp129ASFFbb6V+iZWaeitVdRbKqiwUlysEihXyAzJ5fgmPV8LhFLHaRWRFQNfNDAuAqprd68f/f/beOzyO8773/Uzb3rCL3gGCFSRIghRJkZQoUV2yLCmOixTFlst1nDjXPolPTnKdnDiJc+5N8twkJyfJdXJy5LjJimzL6lahuig2gQ0ECRYQvZftfXfmvX8MuCBEUiIlSIJw8H0ePAB2Zt55v7Ozs7/v+2sTOt4iBavt4qESkiRRX1/P2NgYkYjZZHB0dBRbSRkV265H7H8VWRfUdeZobM+y8kCGsn4dW+ptwql5PfIX/k+ku+9HqqgpGDUOj5f8gT1YUoLhJtNId1knCKfqqfNVFOagSk6G0m+wXqlgMOlnqzuDp/xn2FQ/m6u/xnAsz8+Pm80Lbyl7BNVnfhdZUoJtq/4EVZlZYLQoDmqKtjNx5nlSDnOeMb9CRbaN48lW8oZG4pz3pLyB01MvAIK8kaLUvZTYQJCYq46UkBFIrLILujMSm6rdF9xzPzk6yQ1ygsEcPBycEagr48e5vqWJxkYzPEg38uzq/i6D0X30Rd5EUxwUO5re+YaQLWjFLayotjHQ10sya17TSEomMzHJOmsfNqeFkdy5fAPoTMDjUQ2H18EyJY98XoWqsmlvyp0+g6wueGIgxc+PjpLM6VS7FKzq/A2nkSQJt7WMhqJrqfVezYrA7TQW7cCqXmhQfhTPBUmScFqKKS+9Gsvym+jy2+k62oH01ihqOI/sUJDfFk5n1wQ1RTmaK+LY7D30xQfQZInh1Bin422sqRrjE6uibKxN0Vicxe/UkeULFyyEEOTH0qRPRknsnyT86hiRaCn5Jbeh3/oVlBs/R1BXiP30ZZSkjlZmR1LPEynqOM3lEbxWK91B0IXE+Pg46DrVtbUfyPWab8/u9ytO5rTPyb333ovD4eDBBx8svBaPx/nyl7+M0+nk+9///qz9P//5z6PreiFU6n9HLPY5mRssND6w8Dgt8pn/WGic3i+ffF7Q1Znm7MkM57fxkiSoX2plebMNzXLxldBsNsujjz4669x33HEHjaERjH/9m0ucUUK6ajvSrb+GVLvkonsU+3yM3bsTkc/z8uechMpNAy2TL+f+lr9Cns4JEMLgF0f+E4YWwk+ACBF0Kc/2mt+nyrOeJzqDfP/QOKWuXm5smvkObj1TydK7//qi584dP8Des3/HyJKZalX5TBFPd91PMueh1KnxvU82cmDonxmImrmePm0pp57zEfctZ79ihnu7ZUG5Fb5753JqK02Px8TEBFPJHH/2q7P8U02O3+hWiRnmtS3OjrMhfZwvPvBAoXXA8fHH6Zh4dNb81pR+mlUln7zEtZ2NTDLC8089Qu9Y+oJtusfLCfsqxvOzjavlARvfWGZnXT6G5SIhTlN5+MmkzKMhGSErfGJ5EXet9F80cf7jhPn0XAgmexg//Aucuw9QExLYlnqwLXVjqXS8+8GXgNANciNpsgMJsoNJskNJcoqGsWYt1tadSKvWI9kubLodDZ0m9IPvUNOVwnlVAOdVAeS3vdepnMJrXQ729zvI6TI717eyevu2d8+ZukLMp/cI3n+fkzn1nDzzzDMkk0nuueeeQmm39vZ29uzZQ3NzM9dcc82s/Z988kkA7rnnnrmawscOi56TucFC4wMLj9Min/mPhcbp/fKRZYniMo2qWo1E3Cg0dQQIT+n092SxWiU8PuWCcA1FUWhsbKSrq4ts1kzw7+7upmbzNlxlFdBx6LydVaRrb0b+6h8gX3sLkvfi+YxCCOxOJ/mzJzGG+/FOGvSuNvNyVDkOwk2ZyxQ1kiQhshYmckdISSmEZGDL17Kx9j4kSeKh9gnG42mua/gZNs00tItG82ys/hJSWVVh0ex8XkppFZXPd5BOjBEuM40wWU1T6+tkJNZIMGWjzKWxsqSU3vAbAKSNILZMI5nJScYdDeSRyAqJdXZB2mphTXWg8B49dHSS29U4jwQVTmVMG0IRedbFDrFpfUvBaxLNDLF38HvwtsaD44kTZq6LY+W7hs+omo1lza1UlpeSiEwQjc+IFDmToSQxhEvLE1Z96NONJKdSeZ4dTDFis1C7tBKrIqOl05w7k0OGLS5hNncUgscHUjx5Kkw6b1BfZJvXnpR3wnx6Lti1Ioprt+HceheDTV7Ge7oQLw+SORhED2bJqSqqW3vHol1G1iA7kCB1LEz8zXEiL46SOhoiFpfJrNiEes//gXrf19A2XGd6LdWLl4622gOoG67liHYA55vjZA8EEQZopbaCJ0VTBE0lWTbWpDCAvacmKY+nKCkpQbfOXd+l+fQewTwL63rrrbcIBoM0NjZSWVkJmKFeAwMDXH/99axYsaKwbyaT4Wc/+xmBQGBOwro+rlgUJ3ODhcYHFh6nRT7zHwuN01zxsVhlquss+PwKoaBOLmsa7roOo0MzvQRs9tkWkcVioba2ttADRQhh9kC56XZspWWQjCNt2YH81f+CvOlaJOeFX+ZCCMbGxjh69Civvvoqzz33HInqRmpPH8YRFyQ8MpESUyhMJLtY6r8eVTaNnmJPPSf63gBLCqHLbKn8HbzOEpI5nf/51hjLit+iwX/83InY+mwW56e+Tld3N4888gg9PT00NjYWcjwA5OpGyn/wFCCYrDa9NpqSpd53nIlEDZ0TNj61qonhWBsZPQpAwF9MsBe8Th/DwlzhzggIxuPcsdb0pgxORXny4BAbHYL/NTmz+rwscZIyKc5tt92GpmkIYbC7/x9I5qdLtmbdpHIurGpq+hqcJG9kKHOufleBIkkSXl8RK5vXUltbSyqVJBwOm9sAVyZCWXoEXbMQk8+9NxJnQjq7eqZwOkYpayxGKG7U1IxIsclwlcvMS1GFGe71+LRIaZgDkZLVDUZiWQaiWRyajEX5YEXPfHwuyJKKt2gZRa13krrmasbkCbIn+pEPTJFom6I/bmPc4sZpN8jpEoNjCtnDk6RfGyX60gipjgiZgSRxn5f8NTdiue8bWO75ItqaLUiBUiTp8q6pRXHir9/GnrpOpGAEx8EYySMhEAK1zIY0/d5YVMHSkiwbqpMcHxvHOmFQKanknI5CRbH3g/PfIyEEoVCI06dP09bWRn19/SWrhX1QmFfiJB6Pc+zYMTo6OpAkif379/PSSy8hSRJf+cpXZiWknz59mtdee42GhgZ27NgxV1P42GFRnMwNFhofWHicFvnMfyw0TnPNx+VWqFtiQVEkglP5Qj+WdErQ351FViBQMjsO3uFwUF5ezqlTpwo9UHp7e1l+8x1Yr78daeW6C0JGDMNgcHCQw4cP88orr3D48GFGRkZIp83V/fFwhJXZKNZ0Ev+ITleLbbrGaY68yFLpXguYBkKN5yoiE3mW+++kobIFgEPDCfYPDnNNw6MosplU09CRY4mxGmPTDh577DGy2WwhsX/58uUFQ1/yeCEcouTNU1gTgtF6FSQJRc5TV3Scoagfj7WS+iIbI/EjAOTVMMmBUuRUlAFbDQKJmCFRLxssry/B57Dwb3v6uFmO8/djCqnpcK6iXJBlyZO0trYWvCZdwRfpDr9SuFZ7+u7i+Nh2Ktzd2LTppPrUGTL5KBWulstOQHa73Sxfvpympiay2SzBYBAAVeQpyYzjzYeIqR5y08IvYyjsnXByeGgMK0fwleWQbcVoWZCmbwyrDK1OwaeKDGyS4In+FI9dpkiJZ3T6IhlOjKc4MBjj5e4IT3YGeah9kh8dnuCZ02Fe6o7wq9Mh4lmDWq8Fh/bBGKDz/blgtfrwLbsWy3W/xmStjWR4AH/HKOrxCQ6dtjB8OEnZgbNIA3FyaZ3Uijqsd30a6b5vYrv5c1iWtyK5ve9+oktAU+xU+6/mcPkZRvxRintzGF0JUkfNEuZama1QccyqCpaVZtBsfaSiCUpCCpKQyDkd7yvUSwhBZ2cn+/bt47XXXqOtrY2+vj5CoRCVlZX4fL73PPZ7wbwSJ42NjbS1tTExMUF7eztnzpwB4NZbb70gpOuZZ56hq6uLHTt2sGrVqrmawscOi+JkbrDQ+MDC47TIZ/5joXH6IPjIskSgRKW6zkI6ZXZuPofJsTw+v4LLPdtI9Hg8eL1ezp49C5iRA8PDwyxbtqywopnP5+nr6+PgwYO89NJLdHR0MDY2VggJuwBuL7UTA2ZlLzHTfT6Y6qXasxGbahpbNquDhop1BLyVhUOfPBnC73icgHMEAEvKYOtTSbTb76Uzmix8dwNEo1EURaGqqmrm3A1NiNefxz+cwTupM7xEQ8hm5bAaXyfHxqq5felmzgR3YYg8hsgT8NQQHcri9pYzZpgGvkuBWHqCxvIynth9mrghcTQ5Hc6FwdroIZwqBa9JIjvJm4P/gCFMQdUbWsVQdAefWF7Os6fqKXf3YNfMTuLBdA/JXJAK9/orqpDkcDhoampixYoVGIbB1NQUQggcRorK9CCq0IloM13mJ3MO3ghW8ot+D13RAXRrLxVFTtSchXP9Di0yrHOY/VKcsuDJgRSPngyT0c17p300yZ7+GM+fCfPLE0F+dGSc/zg2xQtdEfYMxGgfS9IdyjCeyJPKzQ5lyxtwcjLFM6fDTCXzVHstuOc4x+Xj8lyQZQVXxSpcW+8mdVUrsfww5cO9+I0EidWNiE/8OrYv/CE193wZ17JWUrrx7oNeJlTZSo13Mz3WLk4si2FLGHhH8mR7EyTbwyCBWu7gnEPGpgoc9glychf2RBbHpEASEmomY/5ksyi5LEouj5TXkXQDyZhudALkcjkGBgY4duwYu3fvZteuXZw4cYLJyckLnhl2u31We48PA/NKnJyrmKUoCpqm0dDQwF133cXdd989a798Ps9DDz2EqqrcfffdBAKBuZrCxw6L4mRusND4wMLjtMhn/mOhcfog+WgWicoaC4ESheDETJni8dE8VXUWNG22QVxcXIyiKAwMmA3a4vF4YXX+wIEDvPzyy3R2djIxMUE+P7u3giRJVFVVsWzZMkZGTEExjkrrZD+yEPjH8hxfXYRsyQOCeHaUOu+2ixrlQgge6TjA6vIXCq+1vJ6mZEQgff53ef7llwsemnMYGhqiuroaj8esYiVZpz09J9vxhAxKBvMMNFkQphOFnDHOkqKdyHKMYKobAItTJ9ztwSGy9KjlAEzmJdRkhoFIiGY9x0+mZozqJYkzlOQmCl4TIQR7h/4/oplhADJ5O6/1fJbblpZxX0sxXUGDPf1LKHP14bDEAAin+4hnx6hyt152mM452Gw2GhoaaG5uRpZlJicnEYaOLx+mPDNMRraSOK+ylYFMX9rLq1PlPDKs0JUbRlJjVKgOtOlzqxKsmRYpPsUUKU91RTkwFOfERIqBSJZgKk9Wf/ciObIEFkXi3K6GgLPBNL86HWIokqXSrc1Zc8h3+xyNx3M8dybMv7WN8cixKc5MpVAliTKXhvIuvYE+KFhcxbjW3oDlls9iueWzODbegrVqGZKqfmDPBUXWqPVuYTLfy+naEKFShZLBPGrCINuTINUeImmzYy2xcO6yyHIeoQ6BfBZLIogtPogtOogtMowjNIojNIZzahLbxATh7l5OtXew78ABXt7zJidPnWJ0dJRU6uL9Z8o8XtbU1LK0vgHnHPTluxLMq2pdi7hyLFbrmhssND6w8Dgt8pn/WGicPiw+sYjOG7ti6NNlh4uKza7Pb2/aKITglVdeoaOj413HlGWZ2tpalixZQkNDAw6Hmavx+OOP09/fD8Dtk900jJjGf9uqcnpvnjFSttV8k2rPxgvG7QkmeL77TymyjwPgG9O54T/iSE2r6Pv1r/L0008X9nU6nSQSicLf9913X6FalshmMP7r70DQvLbj1Qqv//pM6LYsfodbltbybNcfFV7LnNxIeEiiv/w6zuRM78lau4EqwUhOYjg3XZ1LJFgT3INVU3lgukJXb3g3+4f+tTDWnr5P0hdaw7/e1UiZy0Iiq/Ofn+tjPBHjusZHKHUNFPatdm9kS/XXUeT3bqxnMhna29s5cuRIwRiMqF5GrJWMW8oK4V5vh1PJssMb4Wa3i81OFfW8WyIv4FhSQgAypuCQAEUCCYEiSVgUCYsMmiyhyRKqLKHK5j4gcVZX+V6/zp6wDsy+366qcvHrzQFWlFxYaepKcLHPUTid582+GG/0RemcMK+HUxZ4FRjJgUDCaZG5usbNtfUeVpc6PjKh8nZ80M8F3cixb+h7DEbfQksL1r6Wor5zpnnRaFkx2esa2FCb5ErSjwwBmbxEJi+Tys3+nc5JCKHh1pwUWT2U2L3YFAeS0IiUNZEsq/kAmF4a86pa1yKuHIuek7nBQuMDC4/TIp/5j4XG6cPiY7XJ2OwSo0OmxyOdFAgBJWWzq/xIkkRdXR3j4+OFxOvzoWkajY2NbNq0iZ07d9Lc3ExpaemshHS/318QN0FZY3XQ7EZfMRHnzeVN2O1mEnow1c2SousLpYXP4cXup7FpBwv/X/10EkdcIN3xaV45208sZnodlixZwnXXXUdnZydCCHK5HFNTU4X8E0lRwe2Fw3sBcEYFp+uLMFzmNQhnxthS9UkmU6dJ5Ewj0OdzEeqzUWxR6JLMldzJPNRaoTN9LpxL0BxpwyayBa9JOh/hjf6/RxdmuMpwdAlHRnaysdLF7cvNcSyKTEu5g5fOxjkbXEnAMYLbal7jaHaYULoUM+lBAAAgAElEQVSPas/GC67H5UJVVaqqqmhpacHpdBIMBpHSUYpzk9Sk+/Dlw0hCkFWdhepeADmhcCbl5LmIxi+CBoNZA7ssU6aZnpQKi/lTbjH7ppRpUKJBsWqGg6V0wXgWulOC9jjsjQh2BeGJScEvJwThVJ77/Xm+Wq2gyBKnEoL8tEgZjmV58WyEjvEkAbtKmUt7T00Az32OJiMx3uiL8aPDE/zrW2O0DScIJXNsdQm+XqrzXysNfqPY4E6fQbEG41l4ayLNKz1RXugKM5HM47IoBOzqB9aM8Er4fFDPBVlSqPZsJJmbIpjvZ7hJI1SqUDYkULMGrkSSiYE8j8br0RQod+e4HN0mSaApYNMEbquBz65T4tIp9+Sp9uWoKcpQ6onhcU6iWIYQWi9CO4uhOMh43qUH0BxjXoV1LeLKsShO5gYLjQ8sPE6LfOY/FhqnD5OPt0glmdCJhs049uCkTlFAwfm2/BNJkmhoaGB4eJhYLIbNZmPp0qVs2bKFnTt3snz5cgKBAKp68VX+2tpa2tvbSaVSpFQLq6JjWPI5JKAn34TROIUkCXJGEkW2UOKcqZKZyoU5PvHPyNNdsOs7sjS1mwb/1G2fZe+hw4V9b7jhBioqKtA0reCpiUQiaJpWqMZJZS3iWBtEzPA0bzDDQLMppGxqhEy+njpfQ6HnSU4OkxouJRePkPQ0kDAkBBKD2RnLbI0+RFFqCE3TCrkmbw09SDBteohyusar3Z8jZ9j4Unma8of+DoYHYPlqfA4LlW4Lu/uS9IdXUmQfw2Mz5xbPjjKVOjstUN67B0VRFMrLy2lpacHn8xEKhcikUziMFCW5CapTfXjyEex2O0nJUug4D5ARCifTKs+EZR4LSYzmTO6vxySej8g8Hpb56ZTMgxMK/zwu8++TCj8PKjwdlnk5KrM3LnM0KXM6LTGQlRjLS3SkZH4ZUmiLClptOv9XlcEyl0xfWhDWzXOPJ3K82hPlraEEHqtClcdy2eIgqxscHk3zb3v7+B97htjTH2MknqPBKvjNYoM/q9L5Nb+g0XbOm2PmEq11mNXKbvIaeBUYSAvaxtPsOhvhlZ4o4bSO16rMWejZleDDeC5IkkyVez1ZPUEw1U28SKFnlYo7ZcUzkcWfSaCmsjyXruHokJ28IRFJK0RSComsTCYvo4tpT9r7LMaWca4h5/xgmj9eCovi5GOORXEyN1hofGDhcVrkM/+x0Dh92HxKyjRGB3Nkp0sNT4zmqaq9MP9EURRWrlzJqlWr2LJlC01NTRQVFRX6g70TXC4Xsixz+vRpcyygJmZ2ei+JxnmhbiPFTjMvYyrZRb3vGjTFDOs5MPQD4rkeAERW4don46h5oKaRN+0BpqbMccrLy9m8eTOSJFFeXs7ExETB0zM0NERNTQ1ut9v0oJRXI/a8BIA7ZnC8oRTJlTH5J0a4uvpeesKvkzfSgMDnLiY6olLldtNlzISBAVQoeWqm2pARBa/JUOwQx8Z/Udjn8PCNjMYbKXGofPnZ/wd5ZADOnkT0dyOt30JtwEkmb9A5kWEgshKPbRKvzSw7nMhNMJk8TbXnKhT54r0rLheyLFNSUsKaNWsIBAJEIhGSySQyAqeRxJ8cojrZR5VLxufzEsqCcZ5QSRkSx1Mye+Iyh5Myp9IS/VmJibxEwpAwuDLPwmReYk9c5mdBCdkQPFBi8NkSSOQF/VkwkAil8uzuj/FmXwy7JlPjtSJfRKTohqB9NMnPOqb4x32jPHdygt5gEqcs+GSRwR9WGPxOmcFah8DxLo6oIhU2OgWfDRhsdwvssqArYdA2luK5M2H29EeJZ3UCdhXXh9Ss8sN6LkiSRLmrBSF0JpKnMFSJwSUSiQofFcMKpZFJVEPnjK2Es1NWjo/aOTps5+Cgg/39Tt7scdERrmNYXk/atx3KryPnu4q0q4WMcxVZxzKy9gZytlo0XxPYK8hIHgzVg6E4ELIFJJm0dx26pfQD5Xox7ovi5GOMRXEyN1hofGDhcVrkM/+x0Dh92HxkxazkNdCbRQizD0o4lKe67sKVakmSsFqtVxze4nQ6KS0tZf/+/ei6TkSzsW6yHwlw6mlesuzAW9mHquQQ6GTyUao9VzGRPM3RsZ8UxmnYK1Pbb+YKZK69lRd7BgvbrrnmmkKhmnOhaKdOnSKbzSKEYGBggJUrV6KqKlKgFDHYA6Pm8UXBLAPN5mq4LEcosi3FoRUxnuwEQHGkifYEUNIRhh215KYNdgnBlvRxpGys4DURco43+v7faWEDoVQN+wduAyTusU7QfOzFmQszPow4exKpdSstVV46J1KMxnUGwitwW0P47GZoWTI3xVjiBDWeq1AukSdyJZAkiUAgwOrVqykvLyeVShGJREz+CNTkFM5gN6vtMdbWV2C1WRlP5BGXKT4UyaBYS1Jrj7LMOcVa9zhX+4a4wd/LFt8Qcd3CeNZZ2N9Aojsj8WxEZm/MFAbfrDAo0wQDWVP4RDM6+wfjvNIdQZEl6nxWFAlOT6V57ESQf9w3wnNnwvSEMhiGwdUuwe+U6vxxpcG1HkHJebrOENCbk3g17+DnaQdPZRwMqzY8qkSRmF3YoUSDq12C+wIGrQ6BJkNnTKdtJMXTp0IcHI6TzhuUODXs2gfXu+X9PBdGYlmeOxNiKJql3ndxcXc+JEmizNWMIlsYS5g9hSK+PAPNLmpZQXXXCYQEw84ic265NEui46yLjHCtkmWD20qt24nH5UXylCLsAQzNj24pJW+tJG+rJWdvxFm1CfzrCclNpD2tpL2bSPm2kiy69kMXJud4LybEf4yxmBA/N1hofGDhcVrkM/+x0Dh9VHz6uzMcfWsmOX3pKisr1ry/pORzOMfpiSeeoK2tDYC7ew9TNe09ebH8Kp7f2sTm2l8VjtlZ/yccGv0R4bQZnhWLB3jgwe5CqduDd3+FfWd7AbPs8ec///kLvDgjIyP84he/KHxfNTY2cscdd5id6MeGMf7062CY4WIP31ePVmr2eLDIDdyy5Pd4puv3CiWA06dXExmwo1Rt5oW0WfJ4pz2ONLgHgI0bN7J161bahv+ds6GXp2eg8nTnl4lmilFl+LfD/x1ZjNK13oJ30qC+I4ssgCUrkL/xp0RlG7//bC+TyTwSBtvrn6XGd6TAx2er47q6P8SqvncD6mIoLi6mr6+PXbt2FcLhzofX62Xl2g0EHZW0DcfJ5XMErAKfVcdvyeG3ZAloKQJaEr+SwKvEUIwUspFC0pPmb5GbNWZP0svTk008O7GEUP7i99kGh8EnfAY2CZ6KyOyNSwWB5LUp2FWZ0fjMuA1WwSd8Brd7zfyRc5jKw/GUxPGkxLGsyomk6Z25GCpcKluKFLZbs2zSstguojdyBuyNSzwXkXkjJpEWEhKwpszBzkYv2+vcaHPcZPJKnwuGEBwZSfD0qRCHhhOcY3tLk4/f3lR22QsMXcGXODjyQ5geQZMd3BC7DdfPHiOUziAJ8GaT7yxb/cVQVY9UXTf9ux7KqiidTj6fL8/uxYT4jzkWPSdzg4XGBxYep0U+8x8LjdNHxcfjU0jEDWKR6fyTCZ2iYgWna+46QdtsNo4ePYoQAh2JJVGz+lZ5aoofBz5Fue9soefHQPQAydxUYQzjQBNrh03DWZRW8LRwYhjmXLds2XJRo8Ltds8qhRwKhbDZbJSXlyO53BANQW8XAGpUYWKlOZ4uwpS7VmOIPJGM6V1xeS1E+txoyXHWl5awqUgh3bsXXRgFr0ko28Wh0R8Vzj8e30nnxDIAttribOp7hlc+62KiRmOkUWO0QcU/qmMbmkCcOIxt03ZWVft4pTuKLiT6w0spdWZwWYcASOcjDMePUO3eiKbY3vf7cg5OpxOfz0dtbS319fWk02lCoVBheyaTYbCvh8xoNzsafHxqYxNbG0tYW1XMsvJSakoqKA7U4vAtQfKuIOteS9qzgZR3C6mia0j6ryfh20HKu4WMw8wnKmaIzd5BPlt+ghXOKbKGwmDaPcs7M5KTeC0msy8h0eKALxYbVGiC/qxEJCeIZw08iuBOn8F/qTD4epnBcpvgbEbipajMw1My/2NM4V/GFV6ImKFowxlTXFwK8azByajOC0F4KKhyMG8hpEt4JDMPRZLMPJU6K9zgFXzOb7DEKsgKOBzOsWcgzgtdZtPKao91zrwpl/tcSOZ0njsT5h/2jvD0qTAjsRyqJGi2CywyHJ7IYAhoKXe+4zjn4Lc34rKUMhw7BAgMkaPX1k3xjb9NsaMcmyIj5XOQeod5pZIwPgxdnXBoL+LVZxHPPUp6z8tkT7aTHxqAdBI0C9jsH1nhgUXPyccci56TucFC4wMLj9Min/mPhcbpo+STzwle3xUjETOtN4tVYsctbmz292dgnc9p165ddHZ2oho6X+p8HW3ac/G3K+/jdKOfm5b++ILju4NruOvxfpZHTXEyuuFaHs2a4U1Wq5UvfvGLWCwWjOls3PPLIQshePLJJ+nr6wPMvItPf/rTlJWVIXrOYPzf3yrs+70H1lDiM8/htTbSWn4vr/T9t8L2yb2r0ZPmKr+iKOjTdZg3btzIpi0bef7st4lnxwBwatU82HY/hjDF3Z/1/ZiR7T3EAm8rNqALVryVYeWBDHJZDfLvf5eXpmT+cd/oOQbcs2o3dsvrhWNclnJ21P0BrjkKfbnYPTc1NUVbWxunT5++6Pe9w+HA7Xbj8Xhwu90X/G21Wt/xnJKRwRpvxxY9iCVtvjdTWRvPTS3h6fGl9KYv3v28wSq43WvgkgVuBeosgtMZiY6UmWjfnQb9MsLPJAT19girXBO4lBxvRSroThW94zEVNomrnQbbnDpXOQVv/1iE8/BaTOL1mMz+uIQuSWyv83Dncj9NgfcnJt/tuTAYyfDM6RAvd0dJ5w38imCbW7DNZbDZJXApoAv421GZnwcVvrqxjDuWvzPf8zEUPciewX/CmA57kyWVrdW/S5VnAwAimYDhPsRgLwz1IQb7YKj3nUXLxeBwQlUd0vabkbfuvLJj3yfer+dkUZx8xFgUJ3ODhcYHFh6nRT7zHwuN00fNJxrWeePF2LloJwKlKlfvcCK9h34Phi4Y7MsSDSs0LHHh9KaZmprioYceAmDnwHFWhs0GjQf9K/hvLV9ie/1j1PpOFMbI6lbeOHI/33vj7wqvPdVyHf3CzBHZsGED27ZtY7A3y+EDSdxumc07XNgdM5ZjMpnk4YcfLvQ/8Xg83Hvvvaag+ePfgglTCPx87Wak608Wjrum5lu0j/+MSMb0vCjhJoYPzjboNE3jgQce4HT0SU5Omv1WJCRS2W/wyxNm8nyNmuZT7r9ivO7SCe3eCZ0Nu1L4RQnyt/6S73UZPN91rnSz4EsbDpHWnyvsLyFT5W6lyX8jpc5V72u1+Z3uuXA4zKFDhzhx4kTBU3U5sFqtFxUtXq+XQCCAosyINCU7ji16CFvsEIoeQwg4kSjmqfEmdk0tIWlcWB1LQWCVIWlcHu9iLckq1yTNrgmanZOscE7hVGeHmo1mnOyLVLI3XE1bpIKkcen3S5NgnUOw1WWw1WXQYDW9KueQNmB/3PT87I5JlBU5uHNFEVfXuN9T75SLvUe6ITg4HOeZUyGOjiZYaTMFyXa3YJV9to2Wn27Ursnw/QmZfxmX+c/bq9he57nsOYzGO9h9XnlsCZm15fcSsDdiVdxYFDcWxVFoHiqEgOAkDPXOiJahPjPX61yDpUtA+tQXkG/91GXPbS6wKE4+5lgUJ3ODhcYHFh6nRT7zHwuN03zg03c2Q3vbTP7JsmYry1dffv5JPi8Y6M7SdSpNOml+V0gSXH+7G6dLKTRlrIoHubvnEGCudn9l65+Qcwrubv4XwDQcDw7eRN1Rna+deQyAnMvD/6y/CiQJWZanGx462fVklNx0xbGigMLWnbMbSg4ODvLYY48VvruamprMBPYnf4p4+hEAghYPP/6NJqq8Z81xbA00+HZwaPQHAMhYGX21GaHPGNYbN25kxfpKXuz+DgLTeG/y38rfv7mJWEYHBL/pfxC9dqxwzMqBMko2foa27n8i6Tzvu9QQLD+YYdUpF3zjL/njozlOT5mJ9Zos8c2tHQzHH7/gerstFTT5b6Detx2LcnnhOufjcu65eDzOoUOHOH78OLlc7pL7XQ6cTietra2sXr16Vj8chI4leQZbtA1r4iQSOmld4ZVgHc9MLOdg7PI8RXY5x0rn5LQYmWSVc5JS6+wVfCGgL6Sxp9fNVEKlpSLB5rokNs18P3KGzLF4CXvDVeyLVNGVfOdu5eWa4GqXwe1ewTrnbPvIENCelHgtJtGe01jbGODmJh+eK6j0df57FM/ovNgd5pUzIRrIst1tsM0lCFxES/Vm4CeTCr+KSPgU+MtqnVan4MmQxN+MKnz7ulrWVVz+PTOZPM3rfX9Lzri4R0RCxqK4sKpurIrLFC2qG9v0b6vixirs2KeSBBI55MFR0l2nYagPQpOFceRvfgdp9YbLntdcYFGcfMyxKE7mBguNDyw8Tot85j8WGqf5wEcIwaF9SYb7Z4zQLTuclJS/cynbXFbQ25Wh+3SGbObC74jGZVaa19vp7+/n8ccfByH4/KnduHNmGd8Hmz7JM9XbWV/RxYbqVzk2WsGBgdv4k6PfZ33ILEN8umY5u3xm5+iVK1dy0003MdCT4ciB1OxzLbfSvG62oDpw4AD79u0r/H/dddexpqTITIyfxrev/wKta2cEwNXVv0vb8IPkDHP81Nkmor2m90TTND7/hfvZPfLXhKdDk5xaKU71j/jve818mTWle1hT+UphvOpTWa5e/afIy5rJDnfR/safcnb1bCPVHdTZsEdB/vXv8q0jOSJpc5W52KHyre1DdIceJ5Gb5O1QJAt13q00+W+gyF5/wfZL4UruOV3XicfjRKNRYrFY4ef8/y/Xw2Kz2Vi3bh0tLS3YbLPDniQ9ji12BHv0IGrW9GwNpV08M9HEryaWM5Yz95cRLHGEWOWaYJXTFCP19giKdOH9pysecpYyOsc97D0ZZ3giOmu7VVPYuNTO1togXnlq1rbxrIN94Ur2Rap4K1JJXL901bSrnIKvlugXiJRz6MnA7rhMwuWmZWkJ9f53F/4lJSWcnYjz3IEzKKEoW5wG66arh10MJ1ISP5hSeTUC58/CKgn+ukZnm1uwOybx5yMaf3JDLUsDl7/4EEr18VrfX5PRY5d9zDtBkTQsihtn3k7RlIx3Usdx9SepqNg2J+NfLhbFyccci+JkbrDQ+MDC47TIZ/5joXGaL3xyOcEbL8RIxE1D02qTuPbmi+efZNIG3acz9HZlyL/DorqqwU13elFUePjhh5mcnGTL6Bk2TJiG/VlXFX+w8ZsA3LmiiKdOhnDkU/zgzT9HFeY8HmvYwLDLFAf33XcfgUCAN3bFiYQuDBO5aruT8qoZQWUYBk888UQhQV5RFD7zmc/g/95fwoDZS2VX+VWcuM2gymsmyhfZGgjYm+gK7QJA0wMMvtoASGzatAnPknGOjf+8cI7r6v6Iv3vTxcnJFNXek1xT/2gh3Mc/nGfH3gDaf/3HQhiWOLKPscf/mrab7CR854kUIWjqAGXlH/Hnx1WM6a/cljIH37m+ivHkMbqCLzISb2e2+WkiYG+iyX8DNZ5N71p+eC7vOSEEiUTioqIlGo0SDocvEC+aptHS0sL69etxOBxvHxA1M4wt1oYtdgTZSKMLiZOJAHkhscwRwq7MLv8rUMBZBY5q4qKIvKWCtFJM55kBDh06VOh/cymoqsqa5uVsWemjSBpBS/eiZkaQpj1jeUOiI17C3kgV+8JVnE4GLjrOBp/Cb5XkWW/JX3Q7TFcSy2toJUXU1BUjq7OFqp7X6e2bIjsZYRlpat4hlccQsFe38aMJiUPBS59TlQTfrdK50Ss4lpT4zqiFb99YT6Xn8stUxzKjdIw/SjgzQCYfI6vHC57DucD68vtZFrhlzsa7HHxsxcm9995rTkCS+OlPf/pRTGFeYFGczA0WGh9YeJwW+cx/LDRO84lPJJRn94txztmSxaUqW87LP0klDc6eTNPXnS3kqJyDrEDdEit1Syy8+VKCXNYcZE2rnfqlVjo7O9m1axf+dJx7z8x4M75x1bcYdJYhYZrc14wd5vc6HwYgo1l5cPl2hCRRW1vL3XffTWgyz+6XZipI2p0yqYR5LlWDa292z6o4lkgkePjhhwtVj3w+H/cGbMiPm/1UEoqNb970NW5d8e+FY1orHuDQyA8K/y+RfxOPUk9ZrYsXuv8EY7pMboNvB6WO+/nmr3rx24e5cemPUWXTSHRGDK7/jzj2X/sa8nW3zbpWxpMPk3v2YY5fbeNMq2VW8oIzIshKv8EPuxsKr92z0s8DrWaIUzw7ztngy3SHXyOrX1hJ06K4aPTtYIl/5yUT6D/Mey4ej3P48GGOHTtGPj/bgFYUhebmZlpbW/F4LpILYeSwJjqxRduwpLqQEOiKh7y1nLylovBbtxRTUloOwMDAAMeOHePo0aMXrXRVVVVFaWkpx48fJ5vNztomyzKrVq1iw4YN+Nw21PQAllQvWroXLd1fKI88mbWzP1LJUxNLORoru+AcraU2vlSj0iKS2DOZS16btAHDqg1nuR/DMEiOhanU0xck3p+PvCyT8rh5JWnh4d4UXaELx6/2aOysyvLzMxKp6UsuI/h2pc5dRYLeDPz5hI3f31lPwPHeGn0KYZAzUmTyMTJ6bOa3HiObj5HR47Nfz8cuGRoGsKXqt6nzbX1Pc3mveL/i5MLMqA8JV5IMtohFLGIRi1jExxneIpXm9XaOHTRDmibH85zpzFBZq3G2M8NAXxbxtq9FVYOGpVYallqxTjeJWLbSw/Gj5mp1z5kMdU0Wli1bxp49ewgC4zY3pWkzRGTH2CEearyt4AvYPNlRGPusK4CYNtzXr19fGO8cAiUKLRsdvL4rhp6HfA4O7kmy7QYXimIe53Q6ufnmm82wMsyE7zfdlVwzPYZTT1M8lmWwYinV3jPmOUKvUupYxXjSTNSXA/1sXXUvj7z1nwrCxKb6WFd+Lw8eDOPQIuxo/FlBmGgZwbbHE9iEDWnLjguus/SJz6IO9LD2jX1Ud+Vou8lOzG8KqoRXAn7KJ5es51c9N5A3rDzWGcRnV7h1aREuSylryz/H6tJfYyB6gK7gS0ylugpjZ/U4J6ee4eTUr6hwtdDkv5FyVwuy9ME1DHwnuFwurrnmGjZu3MjRo0c5evQomWmDXdd12tvb6ejoYPny5WzYsAG//7xcD1kj424h425B0tOAjrhEjk0kEmHPnj289dZbF82RaWpqorW1lfJyU8Rs2rSJ9vZ2Dh8+TDpt5vkYhkFHRwfHjx9n2bJlbNy4kUCgyRxA6KgZ06viSvVym72P24vP8la0gv81uI5j8RkheGg8zaFxaK1w8Bsry2mWM+TGQ5TkMyjn5cbbZGg00jA8fB7nC7kFZQ054CXpcfPiWJ5fHgsyFL3Q0F/hzXJ/9Wmucx5GkQx2LA/we6dvJZpTMZD4y2GVhK5zX7HB35Sl+as3+vit6xtwWa68fLgkyVgUJxbFiZvyyzrGHygik48xPNZ7gaApstdd8Rw+anxkfU5GR0epra2ltraWzZs3fxRTmBdY7HMyN1hofGDhcVrkM/+x0DjNNz7eIoVY1CAeNVXI1Hie3q6sGUZ1ngPdYpVY2myjdYuTskoNVZ2xusorvZxoNzuQZ7OComIVt0fFMAwGBgZQhUFd3IzxL0sFebp6O0gSmp7jt089ijbdCHF/WSMRq5NAIMD27dvJpAVH21KFeaxaZydQquFwyowMmgZpJi3IZQVllTMrwl6vF8MwGJ42AseiMVosoEbN3h7eXJxfeW9gafFhANL5MDXezUwmzbyXcGoQIQRdk68Wxtxc9VtY1Rr+eX8fOxp/gttqijFJF2x9MkFgzDDLo7ZefcE1liQJqWUD4sh+HCNhGjqyCEUhWC4XvCgW6yhL/B2E08XEs36OjCR55lSI8USOIrtKsdOKz1ZLY9F1VLpbQQiimWEEMy6teHaM/she+sK7AQmPtRpFVj+Se07TNKqrq2lpacFqtTI1NVUQEUIIJicnaW9vZ3JyEp/PV5hjAbIKFwlXm5ycZPfu3Tz99NP09/fPWlRWFIXVq1dz6623smbNGlwuV2GbqqpUVVXR0tKC3W6fNR8wSysfO3ZsZj4uN4bqIW+rJeNuIem7hqxzGVXWCHd797LWPcpg2s14dmbeI/EcL/TEOJmCiqWVWGtK6c3JDMdyeNCxXEIvpgw4I2ykKqtI1ZQRLS3liZE8f7N/gld7o9OFF2awyTfGtxt287XKfTRaR5Cn829KLCm2eQd4LVxPSjfX+fclzJNe4xZss+f5QVeClTU+1PdQUexK4XK50RQ7elbFaSnBa6vCb2+k1LkCq3r5VcTmCu+3z8lHJk42b95c+PnfGYviZG6w0PjAwuO0yGf+Y6Fxmm98JEmipExjeDBXqIZ1PuwOiRVr7Kzb7KCkTCt4KM6H3+9hcjxDNGwae7msoLrOgt/vp729nbBiYe3kABLg0DMc9zUybvezPniKnWMHzWNkhdeqViAkme3bt1NSUkL36QyTY6Z3wmaXaNnoQJIkPD6FTNoo5KGEgzouj4zHO7MiXFVVxeDgILGY6bFx2SyUjZsNF0vSYX5a+Um8jnG8NlM05Y00Egp5I4VAMBw5Vhir2nMVq0vvYVdXEKv2A0pcQ4VtG15KUd013RvigW8geXwXv86qhrRqPWLfK8jZHGX9OSrG7QSLDTIO85qqSoYGfwcOLcJkspp0XuNsMM0LXWEODJoleCvdFrw2P1Ues8ywXfWRyI7PCvnKGUlG4+2cDb1MXk9R5mtCU+wfyT2nKAqVlZW0tLTgdDoJBoMFTwqYjTM7OjoYGRkplCN+e9lkIQRDQ0O88sor7N69m8nJyVmh51arldbWVm699VaWLVt2QfL92+dTUdLn2aIAACAASURBVFFBS0sLbrebqampd5xPIfxMkjBUL1lXMynvZiodgru9+2hx9DOY9jCRmxEpw/E8L3RF6J6KsqSulNqmcobcPl4N6pyNZHFKgpAOryYUOuw+lKW1LNvYjO528+MjI/ztm8PsH4yTys8ILwnBDf5evrNkN/dXHKPCmphV2ligICEo0tLsKOpjd7iGmG4msBxKysR0uNYt2GLN8XhvksZqH/IH3AxxPj7rPpbiZBEmFsXJ3GCh8YGFx2mRz/zHQuM0H/koioS/WGGwN8s5m8/plmleZ2ftVQ78xeqssr1vh9PpxGaTOXvKFAKJuEFVnYbDaSGZTDI4MUlZKoIva4aPCUniQHEz9/S/SmPc9G70uEs4U1SB0+nkhhtuACQO7UuiT8fQL1lpo7h0xjtSXKYyPpInkzYnPD6ao6JGw2I1V4olScLr9dLZ2Wlu12F9cABJCBQMul0VdCorz/OeRKh0ryt0jD8Hi+LkmtpvoUgWnu16kArP8cK25W+lWX5wOo9hWfO79m2QXG6kmgbEAbPhoj2cpiFagxSLMlkuwfQ19jvGWFF8AK9tgpxhJZ71EUrrtA0nePpUiOFYDq9NoczpoNjRRJP/Jkocy8kZaeLZkcL5dJFjInmK9sEniWUmsMvFWNX3bpy9H8iyTFlZGWvWrKGoqIhQKEQqNVOBLRKJ0NnZycDAAE6nE6/Xa3qvurp48cUXaWtrIxKJzBrT6/WyefNmbr75Zurr62eXLb6M+ZSWltLS0vKu83E4HHi93hnRJFvI2etI+a6mzFfEJwPHaLGeZCDtYTI3k/A/FBe80BWmd3yUphIP65aUEKguZq9uZ8zjY8PqSuorvMRzgp8cGecvnj/J0dEkWX1GeGmSzp0lXfzF0te5p+wMxZbpzxASeWsNKe9VxAO3ES+5ExBo6T48apbr/X3sC1cRzptCrSMlM5aTuNYjaNVyvD6UoKLS94F2a59vz7pFcfIxx6I4mRssND6w8Dgt8pn/WGic5isfm12mpFxFUSWWLLeyptWO169elvHidDpxezS6ToULJYYloLRCo6ioiPb2dgygKToOQEVygl9VbeOrZx7HZpjelrbSBoI2Fxs3bqS6uprhgRyDveY2WYbWLY5ZoWSyLFFcpjLQm8UwQBhmSFp1vaUgpNxuN2fOnCGdTpOXFZapAlvMDO0qzoR5pmQnPtuM90QgyOoJzo9na614gFLnct7ofwqkXYXX/d0Sm19MFHqVS596AKnq3ePopdJKUC3QedT8PxyipHIrVQdGCPl10q5z4krgs0/S4O+gwd+OJmeIZYtI5630hDK8eDbCm/0x8oag0mMl4Cij1ruFet81IMlEMoOFbt8Cg4l4F13BFwmn+3BofhzaxStQfdCQZZni4mLWrFlDSUkJkUik0DwTTPvj1KlTdHd3c/jwYTo6OmZtByguLub222/nrrvuwuv1zmr4eKWQJGnWfKLR6KzzxWIxTp06RU9PD3a7naKiopnPhCShW4rJeNZRXNLEnaU9tGgdDKYcs0TKYELm+bNR+sf6qPeqrKsOUOO1MhTN8MO2Pv7pwAQdo3H08/K7HHKOz5R38hdNr3NLcQ9eNYshO8m4mkkU7SBWejcp3zZy9kYM1QuSTM7RRM7WgCXZhVuOc2Ogl4PR8sJcTqclejIS17kFq9QcHWMJfGW+2d0l5xDz7Vm3KE4+5lgUJ3ODhcYHFh6nRT7zHwuN03zmY3fIlFZouL3KFa2oOp1OJEkimUwyPmIaxPGoTsNSKw6HjampKXriKVqmBlCEQBUGq0NdVKXMXh66JPFq1Spkq5VbbrkFVVU51pYkNd3gsapWo7r+whqrFouMyy0zPGCKmGxGkEmLQnlhSZLQdZ3+/n7zAMOgLmT21CjKRHms9nrCmRKWFpuNIjN6jGLHUpK56fwYZzPryu9jOHaY4xPfL9hwyaifT/xiFOWcMenxIf/m15Fkhe7ubp566inGxsaoq6tDli+SaNC0EkYGYXh6XkN92G/4LHW7zqDFUkQCCnnLzPW3KBnK3H2sKHmLgGMIXWjEMkVEMoLDIwmePhliIJLFZZGp9nipcLfQ5L8Bi+wkkhkkb8yELcWyI/SEX2c03mEmN1vKP9DV80tBkiT8fj/Nzc1UVlYWequcQzKZnBVuBVBTU8P111/P9u3bWbJkCbIsz9nn6O3zOVce+fz5nDlzhpMnT5LJZPB4PFitM/ekUOzknE0Eytdwe1WYNZZOBuIqU+eJlIGEhee60wyNnGJ39yj/eiRFT8RAMHP9i9QUX6g8xp83vcH2oiEsjvIZ70jxHWRca9Ct5YV8HMMwGB0d5cSJE4RCIfyVy8h4N6LkpnDpI9zk76U9XsJo1sy/6clInEhL7PQIGqQcQ5NxrKVFH4hAmW/PuvcrTua0lPAvf/nLK9rfYrHgcDioqamhsbHxfSnyjysWSwnPDRYaH1h4nBb5zH8sNE4LjQ/McBoZHmfXU5FCL5TVrXYalloZGRnh5z//OdcPnmBVaPiC4/tcAZ5uWM/atWvZsWMHkVCe11+YWSTbfqOLosClC3keP5yi+/SMIbtuk52aBtNwTKVSPPjggxiGgabn+crpN5GnJ/hvTZ/k2ertbK//BbW+UwB4LJV4nRUoskpL4H5S+TAv93wXXZjhW4msh4Yn3Vw7eKJwPun2zyDfcz+pVIof/vCHhZK19fX13HHHHRe1I0QmjfFXfwiDZv8VNAvSl38f8bMHMUITjNar9Ky2MNKgFsK9zkcq56Q7uJazU2uJZ2cqXlW4NW5e4uPWZT4cmoJu5Agaxzg88CihZP8F47gtFSwP3Ea9b9u79kv5oDEyMkJbWxs9PT2F1yRJYunSpbS2tlJaOlMh68P4HA0PD9PW1vb/s/fm0XFd953n5756tRcK+76vXEFSJEWCK0iKpBZKsmRZli3b6thOYsdO+4wznWV6Ts9JJ91xn85pe5LMpHvSacu2rMiO5ZhaLEoURYqkKHFfQBIkiH3fUSig9uW9+eMBVSgB3ItUsVLfc3BI1FvqfevVu7jf+1u+dHV1Lbi9tLSUpUuXUl1djSzP/37qfP2ca7vMK602rt3Mgd7g4iuFl3gifxAprQq/tY6ApW7BbmWhUIienh46Ojro7OyMSUdbtGgRu3btQhIC09Rp0sbewh9S+Pet2/jEWRLZb5VF4UdlYWw66JfNSEurUBcS0neBRBvrEsrn5IUXXrjjY+12O08++SRPP/30Z7Ky8FkhJU7ig2TjA8nHKcUn8ZFsnJKND8RymisUrGkS2x/XCpx/9atfIVov82zn2XnHf1i0mOacUl566SXS09O5cNJDT6c2wc/I0rFl141XOxVF5eODLhzjWoG8pIMtO9Owz5gevvvuu1y7pnXienasnaJBbfLbZ8nle+v+mAzTME8s/sfI+R5b+n9Sk7eF7oEWDnT8Od6QlgoWDBv4pPl5fvjB/0CeNaQTEtIP/iciO5fDhw9z4cKFmGtbtGgRu3fvXnAOoY4No/znPwLXzAp9Vg7ij/4Szn6CevBtmJzAaxV0LTXQtdyAO33hyePQdDnt46vodS5GUbVJcrpRx5dW5LC7JoPC/DxUVaGp8wBXx37LqKdl3jlMcjq1WbuoznwEo2ybt/1+YmxsjIsXL2IwGFi+fDnp6enz9rmfz9HIyAinT5+mvb19wbmRwaC1zl66dCn5+fnz73XIw9m2S7x6VaXNHcul0uzgK2UD7F5ahJy1nFGvFRZoA+3xeOjq6qKjo4Oenp55HjJzUVtby+7du9HpdOgCo9iHfwHeIf5j+2Y+mIj66SwyqfxdeYhMGRx6I75FVagLiKw7RaKNdXcrTuKa1tXU1EROTg5erzfSNi4jI4OioiIyMzNRVTXS89pisVBZWYnZbMbtduPz+bh48SIDAwM0NDTE65ISHqm0rvgg2fhA8nFK8Ul8JBunZOMDsZysaRKdrZqwCAZUMrNlrGk6jEYjZ7t6WeIYxKhEJ1Yq8GHxEspq66ivryfgVzh/yhMpzF+8wkx6xo0zGIQQ5BbotfqTMKiq5tlSWmFA0gmMRiNXr14FwB8MUescBiAt6OHtks1MKxmkm0ZJN2lpZhOeXhblb2fflT/HFdDSwBRVcLTzeTa2dLJyMuozwqp1SI2P4XA4OHDgwLzJ6/j4OF6vl4qKinmTVmGxIcprUE8c1i7a64G+LqSvfAex8ynIK0IeGCL36jg15wPk9IdQdeDKkFDnRFNsRidlGS3U5pzBonfhCabh9Fs4M+Dmo+4p8uwmKrIs6MLpVGZupdC2goDiYcofLZ4PKX5G3M20OQ7gDo6BqmKWM9BJd2badzeYnYuVlZVdt/PW/XyOrFYrtbW1LFu2DJPJxPT0dEzKWTgcZmRkhMuXL9PW1kYoFMJut2MwzESiJD2FOcXsqiui1urA6XFRavHzrXr4Nw2LKC5ZRVrRajBm4vFEoyAOh4Pm5maOHTvGkSNH6OjowOFwzPPkE0Jgs9kiEbuJiQkmJiaorq4GvQ2ffQ06guyyfMRYwEzLjOP9eEhwdFqi0a6QQxjdhJNghh01ThlDiTbWJVTNyY4dOxgZGaGpqYnNmzfz/e9/nxdffJGdO3eyc+dOnnrqKTZv3ozb7aa9vZ0dO3bw/e9/nyeeeAJJkiLdGioqKiguLo7XZSU0UuIkPkg2PpB8nFJ8Eh/JxinZ+EAsJ4NBwukI4Z7WJlCzbYUzMjJouXYN4Z6myDMZOXbIkk5TThk7d+4kLS2NzjY/ozN1KwajYOXDlht2CpuFXi9Iy9DR3x1tZ+x1KxSU6LHb7bS0tOD3+5kymHnIOYAUDiMAoao0ZdXh9OVQm30OIcAbnKRt9BhOX2/k/Kf6HqPXsYT/rfk1LOHoxFR64fcQeYUcPHiQiYkJQMu6yMvLi9RQjIyMoKoqpaWl865b5BaA2QyXta5hjI+CZxpp5XpEaSWi8TFE7TKYnsLW1k9JW4iqpgBmt4I3TcJvia6yy1KIHOsAdTlnKbK3ohNhBqbt7G9xcrLHQZFNJteqx6LPoix9PeXpG1HUMFP+PtSZSJCihnH4uuiZOs7VsXcYdl/GG5pEJxkwyekJk0XyWTxHBoOB4uJiVq5cSVlZGaCZfM4VC16vl56eHs6fP8/IyAiyLJOeno4kSQghKM7KZnttEY21xRRkFyAkY4SPoih0dHTQ1NTE4cOHOXHiBL29vQvOyfR6PVVVVaxdu5ZHHnmEhx56iJGRkUhHM4fDwdjYmFabo5MJWmoJmcvYbvgQX0jh0oyJ5GRYcGhKYrNNIUdSMEw4CdjTUPR3H0FJtLEuocTJyZMn+fGPf8yjjz7Kt7/97QUvLC0tjXXr1uFyuXjzzTeprq6mrKyM5cuX4/V6aW1tJRAIsGnTpnhdVkIjJU7ig2TjA8nHKcUn8ZFsnJKND8znZDCJSKet2bbCRpNWZH+5f4gVE9F2vRezSxE1S1i/fj2qonLuhJdQUIs+VC0ykldw6yv3tjQdiqIyMaald007FYwmicxsmXA4TG9vL6oQZIX8ZHu0SVy+z8GbpVvxh6xkWcawm7QUFH8oWgx9ZWQ9zSObWTt+hUcHT0TfMLcA8cLvMjAwwLFjxyIvb9++nXXr1tHb2xvp/DQwMIBer184raRyEYwNQ1+X9ntXKyhhKK1EGIyI3AKkhm2ItZsgHELX00P2QJCqpgAF3ZqQm86UUOd40Fj0Lors7SzKPUmmeYTBqTB7mwVdkwEqM03YjTqMso2itFVUZW5Hlow4/X2R2hoNKp7gGCPuZjoch2ib+ACHr5uQ4sOkS0evu76fyL3GZ/kczU5yq6qqWLlyJZmZmfj9/pgCetCES2tra6TjmNVqxWKxxOwTCoXo6uri9OnTvPHGG5w/f57BwcFIRs9cWK1WFi9eTENDA9u3b2fRokXk5OQgyzKSJFFTU8Po6CiTk5OR9x8dHY00D1D02fjsq9lovoAxNMKZKe276FIEB6YkGmwKuToFk2OSoNVC2HB3NUiJNtYllDj5x3/8R8bGxvizP/uzmM4KC6GmpoY333wTp9NJY2MjAEVFRbzzzjt4vV6efPLJeF1WQiMlTuKDZOMDyccpxSfxkWycko0PzOdksWodtD7dVjg7O5tTV66S5xzDHvQRFBJHihezfvsOsrKyGB4I0d2uTY6FgIcarOj1t7dSn50rMzEainT6GhsOkVcoU1CYxfnz51FVlQCweFJL1zKF/XyYvxq33sKkL4e6nNiamD5nHSd79wCCb7S+SaFvPLJN7HkeUb2Effv2RURIfn4+W7duRZZlampqYgqWe3p6sNlsMYXdGlcBy1ajXj4HTi36Qutl1A/ehtFByMxBZGQh0tIRK9chtu4GgwkGerBM+CjqCFFzwY/VqeCziEg7YgBJqKSbxqjIbKYm+xxjngn+pTnI0LSRmiwTJr2ELBnJsy6hNmsXaYZ8JKHHF5okrAZjrjOsBnD6++ifPkPL+D76pk7jCowAArOcgSTuXwOhRHmOdDodubm5LF26lEWLFmEwGJiamoqkWIEmQIaGhrh48SKdnZ2Ew2EmJiY4ceIEBw8e5OrVqwwODsY41s8iOzub5cuXs2XLFjZv3kxlZSUZGRkLdoGbFSjj4+M4HFqd1OTkJMPDw9TU1GjHSAb8thWsyPSQ47/EcWcRAF5F8L5TYo1VpUBWMTmchExGQjcwtLwZrFYrqCpelwsRDiOFwhAI4nJ5EUKgk+9vw6mEEievvPIKBoOB559//qb7Go1G9u3bh9Pp5HOf+xygfbhvv/02Pp+P5567scFSsiAlTuKDZOMDyccpxSfxkWycko0PzOckhEAIYtoKV9Qa0et1BAIBPpkO4NIbOZNXiZJfzLZt2xBCcPGsF49bS5EpLNFTXn3jBcWFMFt/0t8dIByaqT8ZDlFVZ2VyUsvFn9abqXcOIYdDCMAW9HAitx5/yEppugOTXvNjUdUS3r32BRRVJs87wTfb3og2fdUbkL7xfVq7e2KK4B9//PGIq7gsy1RVVdHe3h6pUejq6iIrK4vs7FifEaGTEctXo576CPwzdQdKGHo7UY+8h3rpDOhkKCjWalUW1yN27IGsXBgeQDc1TeaIQtWlIMXXgshBcGcbCclzDP10QXKt/dTmnMUbusg718YY99ipybYjSwJJyGSayylNX8ei7Ccosq3Eos8mrIbwhSaZ6/8C4A9PMe5tpdt5jJbxdxnzXMMXnsaqz7nnUZVEfI5MJhOlpaWsXLmSoqIiFEVhcnIypg7J7XbT3d19w/qRkpISVq1axbZt23j44YcpLS3FZrPdUkqdJElUV1czMTEREShOp5OhoSFqamq0znFCEDKVUFOQT3noFB+P56Ii8KuC/U5BvUWlWK9imnQihcPoPR6MUy5MU1OYnFOYJ52YJ51YJhxYxh1Yxiewjo1rP8OjWIZHsAyNoGvvRO7oJG14lLSRMWyjY6SNT5DtnKTTL7Bl3V9D0IQSJ6+//jp+v5+nnnpqwVZvc+H3+3n99ddRVZXPf/7zkdf37t2LLMs888wz8bqshEZKnMQHycYHko9Tik/iI9k4JRsfWJiTza6ju00zSFQUMM2kV2VlZXHm4iWGzXbcehMNDQ0UFhYyPRWm+Xw0lWXFGgsW6521NpX1gvRMHX2z9SdBFVkvKCy2aoXxQmDze8n3ajUhuT4HvynfAUDPZCm7F+vIS6vi1027mfZrAumZ3g9Z5uyKvIdY34iyZhO//e1vI8KjurqaNWvWxFyLwWCgoqKC1tbWyMp4R0cHBQUF87pQCbMV0dAIsh6G+iEwx+djchzOH0c9vE/r7pVbgLBnICpqENueQFTUoDodMD6CyauS3xOi5oyXrGEFkV/AtCUYqSsBMOtdFKS1E1YPc6T7KmNuqMwsQidpq9lCCCz6LPKsS6jKbKQ2ezfZ5ir0Ogv+sIugEvv9VQnjCgwz5LpI28QHAGSZq+5ZNCWRnyMhBOnp6dTU1LBixQrS0tLwer3zzCRnodfrWbJkCVu3bmXz5s3U19dTUFBw3WYAN8OsQJmcnIzUQU1NTTE4OBgVKICqs1FSWMci3RU+GrGgIBFCEyg1RpUKIxg8XowuN0a3B4PHi8HrRe/zoff5kf0B5EAAORhEFwqhC4XRKQo6VUWHyo2e3g4MZObO78J2L5FQ4uSTTz5hcnKStLQ06urqbrjve++9x/nz5ykuLmb37t2A9sX/9a9/TXZ2No8//ni8LiuhkRIn8UGy8YHk45Tik/hINk7JxgcW5iRJAr9fjbT3dbsUKmoNGAzaT3d3N8XFxWzZsgVJkrh2ycfkhLZvWrrEkhWmuyq+tth0hEMqjpn6E59HYcXqnIiJnl+nj3iu6NUwFzNqGDNlElb1LC9qJDetgTcuabn7shLi+83/FNNlTHrpu1zo7qW1tXWGr8STTz654ITSZDJRXl7OtWvXCIfDqKpKW1sbJSUl8yZLwmhGLFmJ2PEUFJTAlAMcY9EdAgFov4J68G3UrjaExQZ5hYjCEqSNjyDq16CODML4CAJIm1QovuCg+mIIS9Ey/Nk2fGFnlIdQsRnHCCpnuDB8gMGpMWwGHQohhJCRhKyl4EgG7MZiitMeoi7rUcrSN2gGjkh4gxOohCPnVAkz4m6m2/kJFn02aYbCuBfSPyjPkSzL5Ofns3z5cmpqapBlGY/Hg9FopK6uLlI/smHDBgoKCmLSwe4GswLF6XQyPq6lIk5PTzMwMBAjUBA6CvMqWWqb4Fh/iLAqoSA4MCUoNajUxDkAFlbBp0AnBnILMuJ78pvgbsVJ/JosA1u2bOHVV1/l5z//OeFwmMcffxy9PrbALhgMsm/fPl577TUAtm7dGtk2O/CUlJSQQgoppJBCCincGiprDHS0aKv/bpfCyFCI/EI9q1atYuXKlYA2YQgGVXq7opOyylpjXCazFdUG2q9q7++aVnA6FJYvX87HH3/MsNnOtNFCmt+DAJ7vfp+/yPh9APZdGSE/LZpS1jB6CXso2uKV8hp8+SWc2v9K5KX6+noyMq4/2crOzubpp59m7969BINBQqEQb775Js899xw5OTnz9hd6PaJhGzRsQ+1pR/1wH+qJDzVxAlq+WtMplKZTWhSl8XHE5p2Iyjqk//0/waUzKK//JOJCb3AHqf7lKaotVqaffozWOh3tzk8QIurKbtC5cQY+4HDPB5HXdMKASc7ArM/AJKdjljMxyxmY9BnYjYXkWZdgkKxM+QcYdl+ic/II/rBWGO4OjnKs92/Ity7joYKvkW7619Hx9HrIzs5my5YtbNmy5b68nyRJmiHjTOdZ0Boz7N27l8997nMxddj1lYv5j6Yx/vLwEO6wjILgP/TrODClYpZUggoEVEEQCCoQVCGkQlAVhFQIof0eUkFRQacDvaxDlnUIQNZJyDqBLAl0kuCZJTc2pUxExFWc7Nmzh9OnT9PS0sKrr77Kr3/9a2pqasjMzEQIgcPhoK2tLVKwVldXxxNPPBE5/sMPPwRgxYoV8bysFFJIIYUUUkhqWGw68otlhvu1iEPnNT/5hdri4Fzx0del1YeA1hK4uDw+TuUWm47sXB3jo9qqfm9ngCVLlnD8+HEURaHFnsfa0S4Alk1GXcl7HF56HFEx8nj/Ma1Cf6Z2QGx7nFOnT0fSuQwGA+vWrbvp9RQWFrJnzx7efPNNFEXB7/ezd+9evvCFL9xQ2IiyasRLf4j6hd9B/fgD1EP7YGQgusPoEOrrL6O+8Sri4S2IHXsQ9WuRlj2E+skhxFuvoYzPGOF53KT94teszsrloWdepLU6nRMDhzDoLqOTwvPeO6wGcAdHcAdHbshNEjImOR2rIRcruUx4u2AmjWzYfZn32v89NVk7WZ73eQwLuJ6ncG8gSRI7d+5EkiQuX74MwNDQUESgzI30LSnM4T/tsvLnBztxBiRAcHj6DhcJwkBAAZQFNzcWeKBo8Z2d+zNCXNO6JEliw4YNOJ1Ourq6CIVCjIyM0NPTQ3d3NyMjIxGnzW3btvG9730vapyDthry1FNPsWjRogW7IyQjUmld8UGy8YHk45Tik/hINk7JxgduzMlojLYV9rgUisv0GIzRv6WqqnLuhIdgQJv4V9QYKSiOr/Hf0Iw48rgUFi23MT4+hsPhwCsbqJ9pa6xDZciURbetKObYUvcQX+18N1oIb7Ey/ey/4f2DhyKFzg0NDRHfi5shPT2drKws2to0I8dgMEhnZyc1NTUxc4+FIPQGRNVixPYnELVLUH1eGB4kUqg+p4Ce4QHEouVINUvJ/fxXEWYLgdZmCM10hPJ6EOdOkH2th4fqP4+58IucHTDiCfgQQkGWQggx3w39elBRCCpevCEH3pADUDFItjmtiVUmvO10Og6jl8xkmMrvKjp2K89RSPExMH2eCW8HRp39M219fDPcy3FBCEFlZSVer5eREU1kut1uenp6qKmpickmyrToebjUzoleJ97rm9DfNdbluKgqKLr5jnHE3aZ1CfXTFqtxwsjICMePH6ezszNijmS326msrKShoWFee79/rRgcHJzncns/kJubC8Do6Oh9f+97gWTjA8nHKcUn8ZFsnJKND9yYk6qqHH53mukpbQW1osZA/Zqo18PoUJDjh6OFwjv2pGG1xa+IOhRU2f+Gk/BMUGDNBgtBdZA33ngDgBdaj5Pj0xbkOmyF/Lu13485/pvXfsOekdORSb3Y+TTvphVFxEVaWhpf+9rXbtpw59Nobm7mwIEDkd+zsrJ47rnnMJvNt3UedXwU9ci7qEf3w7QzdqMtDfHF3yXvqecRQjDS0Y76zj+jHnqHSKhqFktWIn3hdzgn5/O/zozQN+XHqPNg1rsw610UpvnYWKaQZfHiCzrwhibxhSbxhpwo6vwWuLEQfLrTV4apnNUFXyPXuui2+M7iet+5QNhN//Q5+qdOM+S6GBFHktBTldnI4uw9WA3z0+g+a9yPcUFVVY4cORLTXS4nqz2fnwAAIABJREFUJ4dnnnlmnv/KmCfI3isTDEwF0EkCnQAJBZkwEiFkEUJHEJ2q/SsTRKcGkQkg40dSA+gJIQkVnVCQUNHN/F8nVGoqVlFYvOqecV0IQoiFfYZu9fh7JU5SuDWkxEl8kGx8IPk4pfgkPpKNU7LxgZtz6m7303RaS5PSybDrqXT0Bm3V/ORRF8MD2kQ5r1Bm/VZb3K/v3Al3JHqTVyizbouVn/70p0xNTfHQaBcbhzShoQjBVzb9BX5Zy8U3hgP8+NhfYFai9TDj3/uP/OLQ0cjvu3fvZvHiO0tPOXfuHEePRs+Vn5/Ps88+e9MIykJQg0HUsx+j7t8LPe0x2wwr12H/zp/ikLQVcnV0CHXvz1FPHpl3HrG+kfCTX+bdSROvNY3hDsam5awpsvKNNXmU2LXPSFVVgooH74xgmfR10+E4zHRg8Jauuyx9Ayvzv4RFf3s1CHO/c96gg/7pM/RNnWbEfTWmOH8eP3RUZGxmae5T2Az5t/We9xL3a1xQVZWjR49y/vz5yGvZ2dk8++yz8wTK3SI3OwOC0zhGexFhN9KcH1/aSsL3+fO/W3ES17SuUCj0ryYdK15IpXXFB8nGB5KPU4pP4iPZOCUbH7g5J5tdR3d7ACUMqgJGs9ZW2OMKc/FstH3w8tVmrGnxbz2r189xrHcrlFcbUQnR19eHW29k5XgvoK3vByWZ5oxqALYPnWajqx1mUr9ZspJ9ATnyNzIvL4/GxsY7Tk8qLCxEURQGBgZmrs3N0NAQtbW1tz1vETodoqQCsWUX2NKh9XIkOhIe7sf7/puosh4qahE2O2LNRsSKtZHOXhH0dyMOvU1t5yl2ZoXwZuTT6ZMjcY/B6SDvtU7iDoSpyzFjkCV0kgGTbMdmyCPHUkdN1k7yrctQ1DCuwFBMC+NPw+nvo33iICoq2bfRejgonDQPvsup3p9yfvhVBl0XcAdH+XSEJhg2EAwbkXWz0R2VSV83bRPvMx0Yxm4sxCjbb/FTvne4X+OCEIKysjLC4TCDg5qA9Hq9t5xaeDuw2tJANuPy61D02YSNBYRMZQQt1ai6+C9C3AwJ1Ur4m9/8JiMjI1it1gU7YqQwHylxEh8kGx9IPk4pPomPZOOUbHzg5pwkSRAIRNv6ul0KlbUG2q74I62GrTaJZQ+Z495yFsBslejtDETKLYwmQVVNDufPn8evkylxjZMWnPEqme7jSnolBd5xvnXtXzCF/JFC+KHNj3OqN1qI/uijj87zKhkdCnLmYw9OR5jsPBlJujGfkpISfD4fw8PDgOZHMT4+Tk1NzR19FkJIiKo6xPptqMMD0cL5cAiaz6FePIOorEOkZyIyshEbdiAqF6H2dcWmhbmmMXa1sPbqIR4ea6Y/q5xRWZvYqUDLmI8D7U6sBh0VGUakOdcqhMBqyKHEvpaarJ2Y5Uy8QQf+cLQz2FxorYev0DV5DKshZ8HWw6qqMunrod3xAWcHf86pnlfodZzDG5qYdz6dMKCq6UwHTOikELIUxOXP1FKMpGg6m9PfS9vEB0z5+7AZCzDL97e17Vzcz3FBCEFpaSmqqkaEsc/no7Ozk+rq6rgJlEQb6xJKnLz22mt0dnby4YcfcuTIEdxuNzk5Odhs91+1PShIiZP4INn4QPJxSvFJfCQbp2TjA7fGyZom0dmqpUcFAypp6TquNftRZjJw6paZyMqJa7POCITQxNHETNcun1ehdomN0dFRHA4HsqpQMa15QegFPDJ4ku3DZzCZTVEjxIxs3rAW4PNrHCorK3n44Ydj3sfvU/j4oBuPW8HpCDM2HKKgWI8sX19kCCEoLy+P8aNwOBz09PSg1+vJyMi4o+wPYbEi1m2F/GKk9quo/pkIlXNCq08JBqB6MUKWEflFiK2PQk4BDPaBezrmXJmBabb3HafcNUirvRSPrNXF+MMqp/pdnOxzUZpuJM82v5GBTjKQbammOnMHhbYVqMC0f3DB1Kug4qV36gSD0xfIsdRi0NkY81zj2sR+Tg+8zNXxtxn1XL2uyJmFShiEF6PsQyeFkYSKUfbOESYScyMsU/5+2h0Hcfi6senzbjvFLB643+PCrBO9EIL+/n5AEygdHR1UV1fHtBm+UyTaWJdQ4iQjIwOPx8PY2Bhut5vm5mb27dtHU1MTiqKQn58f1zBWMiAlTuKDZOMDyccpxSfxkWycko0P3BonvUFiyhHGNa2l+IwOBSORDJ0MD623otPFP2oyC7M1Ko4CfpX8Ij32dBMtLS1MG8ysHOvROnLN1lsKAQZjRJwMr2jgrHumKF4I9uzZM694/dJZbyQSBODzqgz2B8krlGM6lH0as92URkdHmZzUjB9dLhdtbW1cvnyZQCBAenr6bU8YhRCIkgpynnqB8OQEoS7Ntw1VhbZm1NPHECXliJx8LeJSVoW040nEhu1QXI4wGLVoSsCPAEo9I+weOI5BCdJqLyM84yY/6QvzQYeT3rZuai0qlvS0eZGPWcf5YvtqarN2Y9Hn4As58YUm5123N+SgzfEBV8d+S8fkh4x72+Y50t8dFq6pnQ4Mau/nacOqz7mvhfOfxbgwK1AkSaKvT+ta5/f76ejooKqq6q4FSqKNdQklTqqrq9m+fTuNjY3YbDYcDgcul4vx8XHOnj3Lb3/7W7q7u9Hr9RQUFNyTkPKDhpQ4iQ+SjQ8kH6cUn8RHsnFKNj5w65yMpmjthzKnDKG8ykBh6b1dJDQYJMaGg3g92sRUkqB2cTZXrlzBHQpT4HGSEdCK9o0btmN59BkCxw8DoEo63squwjszp62vr2fp0qUx558YC3HprJdPIxhQGegJkp0jY7ZcX6DMOnrPFSigtRru7+/nwoULjI2NYTabsdvttzVXsWVlYWpoxFNYhtp2BTwz3dHc06gfH4TJcahZiphZqBVWG6K8GrFmE2LXM4jVGyCvECQJ2THGsok2tg2fwWmw0W2LFhj3hgy81+nGd+wgVcKFobB4wevUSXqyzJVUZ22nOG01IDHlH5gXTblRrcpC8AatOLwFDLsq6J1cBN057Pqwm5pLXqbD6QzZszDp3Tc9jys4QufkEYZdl7Hos7Hqc+/53PCzHBeKi4uRZZneXq32yu/3097eTlVVVYwPyu0i0ca6hBIns7BarSxdupTHHnuMhx56CFmWGRkZwefz0d/fz8cff8z+/fsZHx/HbreTlfXguVfGCylxEh8kGx9IPk4pPomPZOOUbHzg1jmZLRKDfUEC/tiV61XrLBhN96dxzWxnMLdLoWqRiVAoSF9fHwKVqimtU5LinEB1uwiPaAXD42V1nDZotSV6vZ49e/bEeEMoisqpj9z4fRove4ZEZa2RsZGZgvQw9PUESLNLpNmvX/AtSRJ1dXWUl5ejKAoTExMxnTMdDgdXr16ltbUVVVXJzMy8pRbGkftjtSO27NbaIndcIxJB6GlH/eQgIjsfCktiJuJCCK0+pXoJUsM2xKPPIpauwmJPo2H4Ais7P6HLUoDDqH0+YUnHFVMh7w5D8PB+KoMT6ItLEddJTTPrMyhKW0Vd9m5shnym/YMEwgvPQQQSVn0u2eYqKnLXUZvXSLZhEx91r+f9tkaaRzbRMbGSIUc1T50/z5cvHMU+HcLiUqnsclHV5OfdwFO0sghFlTDrpxc0npyFJzROt/MYnZNH0UsWMkxl90ykfNbjQlFREQaDgZ6eHgACgQDt7e1UVlbesUD5rDl9Ggnrc/JphMNhzp07x5EjRzhz5kzEjFEIwS9+8Yv7cQkJiVQr4fgg2fhA8nFK8Ul8JBunZOMDt8dpblthgJw8mQ3b708NaHDG82S2zmXNRgv2zAAvv/wycijIN64cQVbnr9a/Ub2WPotWLL1hw4Z5tSad1/xcOhfltGmHjaxcmb7uAOdPeph7yuUPmamsu7V0GY/HQ3NzM5cuXYp4s82FLMssXryY+vr6yD1YCAvdH7W7DeWnfwe9nbE7r1qP9OK3EZnZt3SNqteD0nKJQ82DvBIsYVKOdX+3Bd18buwMe1YWY9m6E3ELqUITnk6ax/aiqGHyLEvIMJdhM+Rh0WcjCTnC6UzvJP/Xb5tx+KICI987zr+7/HOqXVodBdY0LerTeQ0ABcEbpVv5p8rHUCTItfZRZG+nKqsDk374htclCT2l9vWsLvxq3F3uE2VcuHDhAocPH478LkkSZrMZs9mMxWK56f/1en1EwCUKp1k8kD4nQ0ND/M3f/A0dHR0A/PKXv7zfl5AwSImT+CDZ+EDycUrxSXwkG6dk4wO3xykUUjnw1lTEEX7tJguFJfev7vPscTf93VpqWX6RzLotNt566y06Ozt5tLuJmqmRmP1daRn8tHwNCIHNZuNrX/taTNTE71M4+M5UpH6mtMLAqvVRv4ixkSCnPnJHtgNULTKydKXpllfhFUWhu7ubpqYmuru7F9ynsLCQ+vp6ampq5kVTrnd/1FAI9f03UN96TSuQn4Wsh5UPIzVsh+WrEfL8QveF4AmGeet4O3u7/XhE7DH2gItnh4/z+PJ8TDseR1juXJCGFZV9XT7+1/FulDlTlQ0jTXyn5XWsYR9YrFpK2iNPgckM50+gvP4yzETDWuxl/HDpi4yaolkyBTYXX14xik53lSHXxeuaSwokqrN2sDTnc5j18enwlUjjwsWLFzl06NAdHavT6SJiJT09HZvNhhBinoix2+23bTh6t0gon5MbIRQKcerUKV577TV+9rOfRTplADz//PP34xISEqm0rvgg2fhA8nFK8Ul8JBunZOMDt8dJkgQ2u46pyTBFpXqqFhnva62nLAv6ZsSJx6VQXm3AbDFy7do1VCGodcaunh/PLmPEqk1AGxsbyc+PNY67eMbD5IQWGtHrBQ9vscZ057JYdRQU6RkaiDYAcIyHmZ5SyC/S37TVMGiTqszMTBYvXsyiRYvQ6XQ4HI5Itgdof7fb29u5dOkSfr+f7OzsiIi63v0RkoSoXYp4eDNqf3fU70RRYLAX9dRR1MP7YGIULDbIzL7hvdLrJJaXZ/PY4hxkzzQdjgAhoaVz+XUGLqRXcWDKjO7931A+0oqupAxhvL0J6qQ3xH850sc7V8ciZe2yEuKbrW/wUsc7GIx6xGPPIf3+HyMtW42YWckXhSWIxse0SErnNXJcY2wfOsOgOYc+q3ZPXQEDJ3ozKU5r4LklXyDfthhFDeEOjH2qHkZlwtvBtfH9eEITpBuLMNylb0cijQv5+fmkpaXR19dHOHz9tLeFoKoqgUAAt9vNxMQEQ0NDDA4O0tvbS0dHBy0tLVy+fBmj0UhxcfE9YrAwEj6tq6WlhSNHjvDJJ5/gdkeLo+x2O5s2bWLr1q1UVVXdy0tIaKQiJ/FBsvGB5OOU4pP4SDZOycYHHixOqqJy4O0pfDPV7UtXmaisNfCTn/wE75STr185gnEm7yukk3l50WYCOpmcnBy+9KUvxbT1HR8N8fHB6GJe/WozFbULpy35vAonjriZmoxO9rJydDy82XrDTl7XQygUorW1laampohHylzo9XrWrFnDqlWrIpPAG90fVVVRjx1A/ZefxfqdzEVeEaJhm/aTW3DTa5zyh9l7tpe3O9z4ia21yfZN8oW+wzxSk4Hh0WcQOTd3C2/qn+KHR3pwKNHIUCSNKzCGeORJxO5nEbYbmyqqrinUt3+J+uE7qOEw7xZt4OWapwhJ0fMuzTXzR5uKyLVqAq9/6ixnBn+6oK8KCMrSG1ics4dMU/lNeSyEu32GfCEnOmFAr4tfNCIYDDI9PY3H48Hr9eL1emP+P/d3n8938xPOwSOPPMKyZcvidq23goRM6xoaGuLIkSMcPXqUkZFo2Hb2AW5sbGTVqlUpN3lS4iReSDY+kHycUnwSH8nGKdn4wIPH6UqTl7YrWovgtHSJxkfTOHHiBCdPnmRH32WWOLTUn8uZxXxYsgSAZ599ltLS0sg5FEXlyP5ppp1a1MSeoWPrLhviBpGQUFDl9MduRoeiEQ9rmkTDVisW2605oy+E4eFhLl68SEtLy7yVbovFwo4dO1i7di0TEwtNrGOhhkJw+Rzq8UOo508Qk482F9WLEQ3bEQ9vRlhvvBo96Qvx63ODvNsxTYDYOVaub4Lnew6yvcyG/rHPI4rL5h0fCgT51f4z/POkHUVEj98w0sR3Ot7AtvURxKOfR9hvL8VKHepDef0ncOEknbZC/tvSrzJgidbupBkk/u2GQtaXzJhPqgot4+9xceSfUdTQgucstK1kSc5T5FoX3da13M4zpKoqrsAIo56rjLqvMuq5ijs4hiyZeKjgK1RmNN73zrOKouDz+WLEi06ni3TH/bSw2bVr130PAiSUONm/fz9Hjx7l2rVrMa8vXryYLVu2sHHjRiwWy3WO/teJlDiJD5KNDyQfpxSfxEeycUo2PvDgcXJNhzn0TtRocOtuG5Ls5Sc/+QnmgI9dvZdAJ/Ne8RJ8soGKigqefvrpmHN0tPi4fD66Wrz5ERuZt2AiqSgqTae99HZGazyMJsG6LVYysu7OhNLn83Hp0iXOnDmD3++P2ZaVlcW6deuora295Ymr6nGjnjmGevxDuHZp4Z1kGerXavUp9WsR+uvXp4x7grx+YZj9HVOEPiVSCrxjfLHrAFsK9egf/wKiahGqEsZx7Cg/avbTZItGJGQlxNc73+Hz9YX4t+9BZNxdd1X1ygWUf/4x3sF+/qH2WQ4XrInZ/mRdBr+zOg+9TrtmT3CcU/0/ZsjddN1z5ljqWJLzFIW2lbf0ed/oGVJVBae/n1FPy4wYaVnQH2YWpfZ1rC36RtyL9m8XiTYuJJQ4eeGFFyL/LygoYMuWLWzdupW8vLx4vUXSISVO4oNk4wPJxynFJ/GRbJySjQ88mJw+OjAdMUysrDWwfLWFN998k66urpj9hBC8+OKLZGdHu1f5vAqH3plituSjrNLAynW3vsipqiqtzX5aLkXFjU4HazZayS+6teLzG8Hv93P69GkuXLgQU5cCkJeXx6ZNm2KiQLd0zeOjqCc+1ITKYO/CO1lsiLWbETv2IIqvn9406g7yq6YRDnRMESZ24l7sGeGFrvfZmKlwOWjhR/m7mDRG07TyveP8samd9V/9Krrc/JumqnHuOOpAD2LDDkT29TuaqUoY9ZNDqL95hUOmKv6h7ln8umijhmqzwh/vqqEwzRA5d8/Ucc4O/IyAcv063XRjKUtyn6LUvg5JXD86NvcZUtQwk75uRt0tWnTEc+267ZWvB4s+h4aSPyDXUndbx8UTiTYuJJQ4+frXv87GjRtpbGykru6zu0kPElLiJD5INj6QfJxSfBIfycYp2fjAg8lpbktjg1Gw6yk7Xd2dvP322zH7LVu2jEceeSTmtbkdv/QGwfbH0+7Ip6W3M8CFU56IKT0CVqwxU159d87cs3C5XJw4cYLm5uZ5f9PLysrYuHHjbS/Uqqo644tyCPXkkYXrUyQJ8dhziCdfQOiv34lt2BXgl01jHOp0onxKpBR4xxgxZcWkcW1UhvjuzsXYCgtu+p1Tx0dRXvl/4PI57QWjGfHFryO2PHrDSIbq86K+9xt6jx7hv9V+kW5bUWSbWQnydJGgurKQqnw7ORaZQNjFuaFX6XYeu+45Aaz6PBbnPEFlxhZ0UuxnElaCqCYH/ZMX6Ro9w5inlZBy8xoOu7GYLFMlBp2VoOJh1HMNVyBafyQQLMv9PEtyn0YS979kIdHGhYQSJ6FQ6JZMilKIIiVO4oNk4wPJxynFJ/GRbJySjQ88mJyCAYX9b0xFnOrXbrKQXyTz8ssvRxrl6PV6XnrppUgnJYCxkRCfHJpTBL/GTEXNnYuJ0aEgp4+5mRvgqFliZHH9rbcavhUcOHCA5ubmea/X1dWxYcMG0tPTb/ucajgMzedn6lOOQyAQu0NBCdLvfA9RvfiG5xmYCvCLi6Mc6ZpCZT5nWVX4xhILT6wuv6mHhqooqEf3o77+Mvi8887F0lVIL/3bG0ZRANSJUXy/+SdeHk/jveKNC+5jI0iFSaEiN43igiH8yi8JhG9c12OS06nLeoxMczljnmuMulsY97YRvk7b4lkIBOmmMqxyMQFFjzswjTfYjSrGY/azyAV4QyOoRM11ci2LaCj5Ayz6W/OuiRcSbVxIqFbCt1PgrigKZ86c4ec//zmbNm2K1yU8cEi1Eo4Pko0PJB+nFJ/ER7JxSjY+8GBy0ukE01PhSEF7WFEpKTeiqiq9vVra0vr166moqIgcoygqp466Iw736Zk6Vqwx35WIsNp05BXqGR4IRgTKxFgYpyNMZo6M3nD3AiU3N5f6+npycnKYnJxkejpabzM+Ps7FixfxeDzk5eXFeLjcDEKSEPlFiDUbETuehPxizdTRO9MF1TWFeuwAeNxQuxRxnYXiNKOODWV2NpXbcfrC9DqjIqfALPjzXZWsr86J+ZwX+s6po0Mo/+O/wKHfEqP2ZJmICh0dQv3ofbDZoaz6uvdOmK3oVzewtthGyfmDnDcUEJRiP5sAOkZCMtemwpwZMHNpeCWyFCDbMsD1vhIhxc+w+zLdzmORQva5QiIKCUEZgVAVLm8+noCJoDKEJ9SFJ9hNUBkEMV98BRUXNn0Rss5AUNG2e4LjdE0eJc2Qj914/9r3Jtq4cLethO+bz8ksBgYGePPNN/n7v/97Dh48yODgYMrn5DNAon2R7xbJxgeSj1OKT+Ij2TglGx94cDnJsoikZ816npSUFlFUVMTSpUtZvHhxzOS1o8VPf090hXvdZitm65132ZqFySxRVGpgdDgYET7uaYWedj9CQEaW7oZdwG6G2fsjSRJLliyhoKCAsbExvF5t8qqqaqTjVzgcJi8vD53u9ngJvR5RVoXYvAsCfuhqjW7saEE9dRRRVHbDFsTpJplN5XY2lNoQwIoCC9/fXEK+bX5q2NzvnKooqAd/i/rffwAjA9GdLDbE176L9KXfRx0ZgOEZ1/hQCJpOoXa0IOqWI8zXLxwXGdmUrVvLVn835t5WzC4HAaHDI89v2auoOganaxiariLb0o9JH/s8qKq4rmhRFJkJTxGj7mKmfDkEFR0m/SCybhCTYRizYRKdtLDniCeQxrQ/E7NeE4UBZRqDZCfXsojpgNZ5LqwG6Z06gS/kJM+6FEnc+4yiRBsXEt7nBLSCsU8++YRDhw5x9erVmG3FxcX88Ic/vNeXkLBIpXXFB8nGB5KPU4pP4iPZOCUbH3hwOX3a82TZQ2aq6owL8vF6FA7tmyI8WwRfZWDlw/Ht9BkMKJz5xBPTahjAZpeoX2MmJ+/OiuUX4qMoCi0tLRw/fjwmkgJgMBiorKykurqa8vLy24qmzEJta0b56d/BUH/M62LLbsQXvo6w3F0nqVlOIxfPa+/T9qmUtVUNSF/5dqSTl6qqWkH/a/+gRXJmYbYgnv8GYvOuW4qAqUoYBvuYunaN7p5BOse9dCkWumyF9FrzI9EVSYRYmvcxy/KPoZOikZGQIqMoOhAw6c3DHzKjk0KkGcdJM17HX2bu+6vg9ObicebAuA3zqIHssJ4hOR3n8h5qc85F9jVK6dRm7+Lq+FuElGj3NruxmA0l3yHDNL9tczyRaONCQtWcfBrXrl3j0KFDfPzxxzGmMUVFRWzYsIGGhgbKyu7tDUt0pMRJfJBsfCD5OKX4JD6SjVOy8YEHm9OVC17armoTN3uGjsZH0xbkc+YTNwM90SL4HU+k3ZF54s2gqip9XUGaL3gjUZRZFJfrWbrSjMl8e+97o/sTCoW4ePEip06dWtBIT5ZlysvLqa6uprKyEqPx1utr1GAA9a1foL73L9G0KoCMbKSvfgex8uHb4jEXOVlZeN76BdOv/gME59S62OyIF7+ldQ1bQGyok+Mor/w9NJ2K3bB8NdLX/hCRlXPb16K6XdDZQrCthb6eQbocProN2XTZChnLNbK06kNyrLEiLRTWI+tuXGcCoIZ0SBNmrBNm8rzpVOgKyMotQioohoJiyMpFSBKKz8ff//x9BisGWVF4NHK8XjKzuvB3uDb+Lg5fZ+R1SehZlf9larJ23jNPlEQbFxJOnExNTXHkyBEOHjxIf3//vO0/+MEP/lU7wn8aKXESHyQbH0g+Tik+iY9k45RsfODB5jQ9FebDfXM9T9KoqdNSj2b5jA0H+eTD6Gr7irXx66h1PQQCCi0XfXS1xRaZy3pYXG+motpwy6let3J//H4/Z8+e5fz58wSDC0+aJUmitLSU6upqqqqqbtkjTu1uR/nJ30JfZ8zrYl0j4ku/h0i7saP7vPMN9KB79b8TvHY59nwPb0F8+fcRaTcu7ldVVes29sv/OT+K8sVvIjbd3YRdVRQY7EPtuArtVxnv7uFCqYfxNW6QF6ovicLo0ZHrSSNHLSLHtoiM3OVIBWUIo+mm7xvyB/i//+lDBgvHWFvyLpLQ5nGSkFlf/C0mvJ20jL8Tc0xR2kOsK/o9jPKdpztdD4k2LiSEOFFVlXPnznHw4EHOnj0bcU01GAw8/PDDNDY28ld/9VcA/OxnP7ut1YBkR0qcxAfJxgeSj1OKT+Ij2TglGx948DkdfX+ayQltjlBVZ2Tbbi17YnR0FCWscnj/NK4pbVKZkaVj807bfXPgnhwP0XTGi9MRW2+Qnqmjfo2ZzOyb1w7czv0JBoN0d3fT3t5OZ2cngU934JqBEIKioiKqq6uprq6+aS6/GgqhvvcvqG//IrZYPS0d8eVvIdZuuulnet1z2DOQvvIHiNUbbsov5nyOcZRX/l+4eDp2w/I1SC/9ISIzft2tVI8Ld8dpznjfYMgyNvMiZIQyydGXU1G6gaKiBvyuu4vGBQNB/utrxxjIdrKp/Ddz6lQEawpfwmbI50T//4cvFE0hM8kZNBR/m3zbsrt6708j0caFz1ScDA0NcejQIQ4fPozD4Yi8vnjxYhobG9mwYQNms1bINGvQmBInsUiJk/gg2fhA8nFK8Ul8JBunZOMDDz6nrjY/F89EPU9e/EY1kk4wOjpK2xUfV5o6/Q28AAAgAElEQVSi6U5bdtnu2sn9dqEqKt3tAa5c9BL6VFCjvNrA4nrTDVPM7vT+hEIh+vr6aG9vp729fcG0r1nk5+dTXV1NTU0NGRkZ1+cy0KPViHS0xG74VI3IvOP6OlFe/lvoaY95XTRsR7zwTYTt9qIvkfOqKurHB1F/+Y/RLmMAZivihd9FbNwRVyGqqipjnmsoaogscxV6nTYfjecz5A8G+c+/OMlAmofGyn/GIEfv29LcZ6jJ3MmpgX9g0DXX4V6wJGcPy/Oei1uxfKKNC5+pOJnrCJ+Xl8fWrVtpbGxc0GjofoiTQCDA3r17OXbsGGNjY9hsNlauXMkLL7wQ4zh7M3z3u9+94Q3+0Y9+RHFxfFrEpcRJfJBsfCD5OKX4JD6SjVOy8YEHn1PAr/D+m1HPk517CimrtNHTPRxTBF9RY6B+TXyL4G8Hfp9C8wUvfV2xCsVgFCxdaaKkwrDgRDoe90dRFAYGBmhvb6etrS3iBbMQSkpK2Lp1Kzk5C9dvqEoY9eDbqL95JdYbxWLV0qo2PhLhoYaCqO/8CvWdX0E4Gj2SsnKw/8GfMl2x6I45xVzTxJgWRbl0JnZD/Vqkr303rlGUhRDvZ8gbCPHnvzrDoCnAtqrXsBqiqYtVmdtYXfASbY4PaBr+JYoajUJlmavYUPIdbIb8u76GRBsXPlOfk9dffx2Axx9/nD/5kz+hvr4+xkBpoX2fffbZe2LUGAgE+Mu//EuOHj2KXq9nxYoVqKrK2bNnOXr0KOvWrcNms93Sud555x08Hg+NjY1UVFTM+1m9enUkInS3SLUSjg+SjQ8kH6cUn8RHsnFKNj7w4HPSyYIpZziSuhUOq1TVpvHx4TGmJrXXDEbB2s1WdLr7k861EGRZUFhiIDtPZnIiFCmYD4dhqD/E2HCIjCx5nlt9PO6PEAK73U5FRQUPPfQQFRUVmEwmPB4Pfr8/Zt+pqSkuXbqE1+uloKBg3vxKCAlRtRixbitqfzeMzbiaB4Nw/gRq+1VE7VIYHUL527+A08e0NlWzx2/eRe5/+CH6ytq4feeE2YJY3whZuXDtEpEQ1ciA5tWSngkllfcsnS/ez5BeJ9GwqIATFydomlxJob0Dk6yd2+HrYtLfy4r8FyhJW8OI+yqBsDbv84YcdE4ewaLPvutuXok2LnymPid79+5FURTa2trYv38/o6Oj2Gy2BaMU91qcvP766xw9epS6ujp+8IMfsGXLFh555BHMZjMnT56kq6uL7du339K5ZsXJX//1X7Nu3bp5P/ESJpASJ/FCsvGB5OOU4pP4SDZOycYHkoOTTiciHibTziD2dAOXzk1Fti9fbSYr585a+cYbFqtEebUBWS9wjIUi83avR6WnI0AwoJKZI0eEVLzvjxACm81GWVkZK1eupKamBrPZjM/ni3inAAwPD3P58mUMBgO5ubnzJvbCakNs2A4Z2dB6OSoIRoc0l/fD78LUZPSArFykb/0p0q7PYcvMjCunWV6irBqxvhF1sBdGh7QNs6Kpux1Ru/SGvih3invxDBlliYaaXD6+MsHFiZXkWnuxGrTv9HRgkBH3FWqyHqE2+xF8oSkmfd0AKGqI/unTuAOj5FuXoZPu7HufaOPCZypOHnvsMbKysnA4HIyOjtLR0cGhQ4f46KOP8Hq95ObmRjpM3EtxEgqF+NGPfkQwGORP/uRPIuEtgLq6Ok6ePElbWxtr1qwhc+YhuxFmxcn9MIdMiZP4INn4QPJxSvFJfCQbp2TjA8nByWKV6OkIEA5pi/TdnS6YmfRnZutYvvrunODjDSEEWTkyxeUGvB4lEvUBcIyH6ekIIOsE9kwdNtu9uz9CCCwWCyUlJaxYsYK8vDxGRkYi9SmhUIiuri46OjrIysrCbrfPO16U1yDWb0Md7o+aKIbDsdGSbY8jfef/QBRpq/m38p1TFIXu7m56enqw2+237NcizFbE+m2QmQMtF6PF98MDqB+8jdp5DaHTQW6B9m8ccK+eIZNeR0N1NseujnN5YgUZ5hHspgkAvKEJBlznKbU/TEXGZuzGYoZdl1BUTSRO+ntom/iAvukzjLibcfp68AQnCCk+JCGjE8YbPhOJNi58puLEYDBQU1PDrl27WLt2LUIIhoaGcDgcXL58mX379nH58mVUVeX0aa1Dw70QJ83NzRw4cID8/HxefPHFedunpqa4fPkyGRkZLFt28w4JKXHy4CHZ+EDycUrxSXwkG6dk4wPJwUkIgd+n4hifqWuYnRcLzQneZI7PJDTe0BsExWUGMrJ0OMbDBIPRVK+RwRADvVoUyJ6hvy/3JzMzk2XLlmEwGBgaGkKZKeTxeDxcuXIFh8NBfn7+vDpfYbYg1m2F/GItrWq2FiW3AOkP/gxpx5MIOSoubvSdczqdnDt3jvfff59Lly7R1dXFpUuXAK0WWZJu3hFLE03Vmmga6IlGUVC1VK8zx1APvQMTo5CWDhlZdyVe7+UzZNHreLgik49aJ2hxLMOsd5Fl0fj4w9P0Ok9QYKsn37aUsvQNjHs78IY0AaOoQbwhB05/H6Oeq/RPn6Fz8ggt4+/QMr6P3qmTDLsv4fB14Q6OEVK8CCEhSyasVts943Qn+EzFyVxkZmayevVq9uzZQ1FRES6Xi9HRUUZHRyPCBKCqqoqCgoJb+sLeKk6dOsWFCxeor69nw4b57e18Ph8fffQRVquVTZs23fR8s+LEaDRy+PBhmpqaGB8fJycnJ+7F/ClxEh8kGx9IPk4pPomPZOOUbHwgeTgZTRLd7bGtcytrDZRVJX43T1uajvIqzftkciKa6hUMqHS0uhjq92JN47YNHO8EkiRRVFTEkiVL8Hq9jI2NRbaNj49HhEJ+/v/P3p2HR1Xfix9/n9myb2RfCJCwhYQdARFZBTeqIhVr1aq/qrXaXm9b67X10Yteq6219apXqrVW26K3UkGLRW2vgKyybyFA9pXsezLJ7Of3xzhDhkxCNpJJ+LyeJw/JWb+fWQ7nc75brMd9l6IoKEljURYsB4MfyrQr0Nz7byhxnQf7ufAzZ7PZyMvLY9euXezatYvy8nKP+VrsdjulpaWcOXOGgIAAIiMje5RMKIFBKPOXOGtRSguhvcNn3GqBolxnE7TDe8FihqhYFP/eN7O/1N+hYD8ts5LD2JNXT0HTREAlNrgEAJvDRHHTV0QFTiQ8IJmx4QtRgLr2XFS6HhzJodow2ZpoNpdT25ZDecsxihp3k1P3OWdqt5JT/SUl9Yepac2l1VyFxWFEAXQafxTl0n8OL9Tf5OSSzhBfXV3N9u3b2blzJ/X19e7lgYGBXHHFFcyfP5/p06ej7WdV3Z/+9Ce2bt3KjTfeyD333NNpfVFREY8//jjjxo3jV7/61UWP19VoXX5+ftx3330sW7asx2X78Y9/3GmZwWDgl7/8JUCXEzBdaq7aK1vH8cuHsZEWD4y8mCQe3zfSYhpp8cDIiunvH5RQV+Ps4O0foGXNXWPw8/PNWpOutBltHD1QR+6ZZi68m0qdGMLs+ZEEhw5e/5mSkhK2bt1KeXm5x/KIiAiuv/56Jk+e3OtaB9dnrry8nCNHjnD8+HGvN/YajQa9Xt+p035CQgLXXnttrybgVh0OLKeO0r59K6Z9O5zJSOcT4jdzPgHLbsBv7tUoekOv4unpd8hhbMV2rhj7uWJsZcXYKkrRxSQQfMf93U7YmF3dyg8+OIrRrjA+8ghXJH2O66XXagxcm/YEKdELADBZW6g3FtNkqqCpvfzrH+fvZlvfH2IraJg79i6uGNu5VdGl1tOmfd5c0uTERVVVTpw4wbZt2zhy5Ih7kkZwZrB//OMf+3X8N998k23btnHrrbfyrW99q9P6yspK/u3f/o34+HheeeWVix7vj3/8IxkZGaSkpBAaGkpVVRU7duzg008/xeFw8NhjjzF37twelU2Sk8Ex0uKBkReTxOP7RlpMIy0eGFkxFRe0su3TChQFllwbx7jxAz9z9mCprzVzaF8t50o8b9q1WoUp08OZPjsCwyAlXg6Hw93U6sJhiMePH88NN9zg0Te3OxaLhdOnT3P48GGKi4u9bhMZGcmcOXOYMWMGGo2GnTt3cuDAAY97PYBJkyaxcuVKr9NNdBtPmxHTvu20b/8U6+njXrdRgkMIuHoFActuRDc+rdsEzNt3SFVVHHU12M4VYSstxn6uyJmInCvGUV/r9Th+C5YS/thzKN20BDpZ3sS/f3gSkwOSws5y1ZiP3ZM1KmhYPPEHZCTc0G38JmtLp4Slqb2cJlMFbZaGbvcFWDzhB0xNXHXR7QaazycnHTU3N7Nr1y527NhBWVkZAB988EG/jvnGG2+wffv2LpOTiooKHn300R4nJ1354osv+P3vf9/v41xYNpnnpP9GWjww8mKSeHzfSItppMUDIy8mnSYURVGw2psuvvEwYGkP5ODeWhrqPJus6Q0KkzL8GZNqQKMZnM7+ZrOZAwcOcOLECY/7DI1Gw/Tp05k7d67XpuqqqlJdXU1WVhbZ2dleH6JqtVomTJhAeno6CQkJnZKBpqYm9u3bR25ursdyRVFIT09n3rx5XU490R21uhz1qx2o+7Y7+6B4Ez8a5arlKPOWdJpoUrVZGWUzYystoinnNFSWoVaUQeU5MLd7P143lBvXornlrm63OV5h5L92lGBTFaKDSlgy7gP0uvOfj/To1aRHr+5TPxqr3USrtQqtv4mm9goqGwpotVTRaqmizVoPqCwe8zhxwVN7fez+6O88J4M79SoQGhrKqlWrWLVqFTk5OezYsaPfx3QN7XthVaKLa7m/f9fVbz2xbNkyPvjgAyoqKqiuru519i+EEEKI8yIinTfHIyTXIjE5iJuTAjl26BzZp0yY2p1JgdWicupoO4U5ZtKm+xOXqL/kI5L5+fmxaNEi0tPT2bVrF6WlpcD5mpWzZ89y1VVXkZbmrGkwmUxkZ2eTlZXl0Xelo6ioKDIyMpg0aVK3fXDDwsK4/vrrmTlzJnv27HE3M1NVlVOnTpGdnc3s2bOZOXNmr56wKzEJKDffifqNOyA70znj/NG9nhNMVpSifvgu6qY/Q8YslITRqJXnoKIMaiupdTi6PkFX/PwhLgklPgm1phLyzzrj2boRR1wSmvlLutx1RnwQj1+dxC93lVFjTOZfefewPOV9/A3OWq2smo8w2ZqYFX8Pml72D9Fr/YnQjjn/0CLg/BfJ7rBitNYQoBvV1e4+a9CTk44mTpzIxIkT+30c18yodXV1Xte7+rt0NYNqT2k0GmJjY2lqaqKhoUGSEyGEEEJ40GgUklP8SEg2UJBtJu+sCfvXLYiMrQ4O721jVLSWKdMDiIi89LdhkZGR3HLLLRQUFLB7926am53zb7S3t/PFF1+QmZlJeHg4eXl5nZpigTPJmTZtGqmpqb2+74mLi2PNmjUUFBSwd+9eGhudc6lYrVb2799PZmYm8+fPJy0trVcDJSkaDaRNR0mbjvrt7zlH9Nq3DXJPn99IdUDmYdTMw10f6EJhoyA+CSUu6etkJBHiRkPE+U79apsRxy8fhwpnsqf+6TXU6DiU1MldHnbe6BAeXZDAf++roMkUw+e597Fi3AaCAp2vR37DdoyWGlIilhAbnI5B2//5XbQaPaF+Cf0+zlAY0uRkoIwZMwaAwsJCr+sLCgo8tusPV/vN/tbCCCGEEGLk0ukUJqb7k5xiIPuUiZJCi3vY5PoaO3u+aCUqRkdQiIbAYA2BQc6fgCANBoMyoDUriqKQmprKmDFjOHr0KIcPH3b3uaiqqqKqqqrTPvHx8WRkZDB//nwMBkOfmxK6zj127FhOnTrFgQMH3HOzGI1Gtm3bxvHjx1m4cGGf7tOUgECUhStg4YqeNfvSaNHGJ2KPTvg6+UhCiR8NsYkogRdPCpTAIDQ/fArH849BazPYrDhe/wWan7+EEhXb5X5LxoVhtqmsP1hJmzWMz/LvY+WYDYSGOstZacyk0piJgsKogFTigqcSFzyNUQEpva5RGe5GRHIyefJkAgMDqaqqorCwkHHjxnmsP3DgAACzZs3q13lKS0spLy/Hz8+PxMTOw+0JIYQQQnTkH6Bh+hWBpEz04/SJdqorznfErq22UVvdeR+tDney4kpYPJOXvt2s6nQ65s6dS1paGnv27OnUJ8Tf35+0tDTS09MZNcrZHMhg6NkoWBej1WqZPn06kydP5vDhwxw/ftxdU1NXV8ff//53kpOTWbhwYZ9bunRq9nV0H5hNzgQkLgniRxOdloGi1/er35YSHYfm+z/D8dunwG6DliYc//Mcmv/4FUpAYJf7XTshnHabnXeO1mCxB/JZ4X2sTHqfiMgy9zYqKnXtedS155FV8xEGbRCxQelfJytTCdRH9rncw8WAzXMylDQaDSaTiTNnzlBaWsqCBQvcozH84x//YNeuXUyePJk1a9a49/n888/5n//5H+rr65k69XxHIdcQeRfOJF9cXMzLL79Mc3MzK1euZPbs2QNSdpnnZGCMtHhg5MUk8fi+kRbTSIsHRl5Ml1M8fv4aksYYGBWlpbnJjtnU9WA4qgMsZhVji4PGejs1lc5JHovzLeSfNVOQY6K8xIrFrBI2StvrTvZ+fn5MmDCBxMREjEYjo0aN4sorr2T58uWMHTvW3Zf3YjH1hU6nIzk5mcmTJ9Pe3u7RJL+pqYnMzExaWlqIiYnpc2KkKApKdBzKtCtQZl6JMiEdJX40SkgoQV/Pv9HfeJTIGBgVBcedD8BpaUItK0K5YmG3c4tMjg5ERSWruh0VLfnN0wipc5BeX4g5EOx6z/fSrlppNp+jvOUYOXWfU1q7m5a2c6haLQH6CDSKzue+R/2d52RE1JwA3HrrrWRmZpKdnc2jjz7K5MmTqa2tJTc3l5CQEB5++GGP7ZubmykvL6ehwXMYtpycHD788EOio6OJjY0lNDSU6upqCgsLsdvtTJkyxess9EIIIYQQFxMdp2dRjI7aahvNTXbajQ7aOvzYezBKtM0KzY12mhvtlBSYSZ8Z0KdO9klJSSQlJfUxkv4JDQ3l2muvdXead43gCnD69Gmys7OZMWMGc+bMGfAJsAeKZsFyHJVlqJ9tci7IPIz6t3dRbv9ut/vdMTWKNquDT842oKJhn3UpDTVjWXr8IJP1RdjjWqkao6MuXouq9XxPm9Vamlu/JLf1SzR2iGrwZ7QtgST9BPS6eDSRsRAZDRFRKP2cR3CojJjkxGAw8J//+Z989NFH7Nmzh0OHDhEUFMTixYu5/fbbe1xFOGPGDOrq6sjPz6e4uJi2tjYCAgKYPHkyCxcuZOnSpQM6u70QQgghLi+KRiE6Tk90nOdIVaqqYrWo7kTlwsSlzejAcUGf9fY2lcN724iO05ExM4Dg0OF1QxoTE8Pq1aspKipiz5497ofGdrudI0eOkJWVxZw5c5g2bZq7VYwvUW652zka2LH9AKhf/B1HfCKaRdd1vY+i8N1ZMZisDv4v3zmM9pnwcZwJd3ZLCLW0MulsMZOO5JMUVIA2ppGaZA3GcM/31qGF6igT1RRwhAL8Wx3EnrARV2wjptSOX8AolOvWoFl64yWK/tIY9HlOhCeZ52RgjLR4YOTFJPH4vpEW00iLB0ZeTBJP76iqisXsTF7KS60U5pg9ZqZXNJAy0Y+JU/zR6QemQ/1gvkcOh4OsrCwOHDjQqYlSSEgI8+fPZ9KkSf16SHwp4lHNJhwvPgElzgGY0GrRPLoOJW16t/vZHSov7ytnd3FLt9vpcJBqrWey7SyJhiz0ETU0JIHN0M17rKpEVNlJDbiS1AX/1tuQ+qW/85yMiD4nw5n0ORkYIy0eGHkxSTy+b6TFNNLigZEXk8TTO4qioNMpBARqiInTEz9aT2uLs0YFABUaau2UFVnw89cQEqbp96hfg/keKYpCbGwsGRkZ6HQ6qqqqcHw9L4nFYqGgoID8/HxCQ0MJCwvrU2yXIh5Fp0OZOgf10G7nZI6qinrioLO/S3Bol/tpFIX5o0MYF+5PkEGL1e6gydx5OGcHCnXaQLL1yRzSzOGAeRHVLVcRak0iwqYjQDFh0ZkuKJSCKVhDuCGJ2Nh5AxZrT0ifEyGEEEKIy1BIqJb5i4OoPGcl61g77W3OahRTu8qx/W0U52uZOiuQ0PDh1dTLYDAwd+5cMjIyOHz4MCdPnnQnKXV1dWzZsoXExESuuuoq4uLihri0TsqoKDSPPInj1z8DqwXajDhe+y80P/81SlDXN+oaReHK5BCuTHZu02q2k13bzpmads7UtpNb247Z3rmFTYVJS4UpFUgFIDLQzNTYEhJCC9FqsrGrzvls4uKvHvhgLzGpORliUnMyMEZaPDDyYpJ4fN9Ii2mkxQMjLyaJp/8URSEkVEtyqh+KAo11dndTr/Y2leICC1azg4hILVrtpalpsFpVaqtttDTZ8fdX+nQeb/R6PWPGjGHSpEmYTCaPkb1aWlrIysqirq6OqKgojxHGutOX90hVVVpbWykrKyMvL4+mpiaioqI61dwoEZEosQmoR/Y6FxhbUIvyUOYuck4c2QMGnYaEUAPT4oJYnhLG6imRzE0KJjnMjwC9hjaLg3Zb51nu2606ihojyaxK5WTlXMqaJmHQxqBqZzM+suvhjS8FqTkRQgghhLjM6XQKk6cGMHqcgaxj7VSVfz3slwqFuRbOlVhJm+bP6HGGfjf1slgc1NfYqau2UVdjo6nR7p5gUqeDsRP8SJnoh5//wAwgFBYW5h7Za9++fZSUlLjX5eXlkZ+fT0ZGBnPnznUnH32lqirNzc1UV1dTU1NDdXU11dXV7okjXcrLy1m+fHnnBGXOQpTKMtS/v+9ccPYk6v++CXc93KfXXadRmBAZwITIAL4x2Vm+GqONMzVtnP26hqW40YzDo3JFoaE9lr3FsYwLH35dyyU5EUIIIYQYIYKCtcy9OpiqcmdTL2Pr1302zConDrVTnG9h6qwAwiN7fgtoardTUWZxJyPNjZ2f3LvYbJB3xkxBjpkxqX6kTvIjIHBgkpSYmBhuueUWSkpK2Lt3r7tTu6qqZGZmcubMGWbNmsXMmTN7NPywqqo0NjZ6JCE1NTWYzeaL7nv69GkA7wnKjbdDxTnUgzud59n1T+dEkCtu7m3InSiKQkywnpjgMBaPCwMgMDSC01Ut7M+t5ExNG9m1JnftSlr04NaaDARJToQQQgghRpjYBD1RsToKss3knjbx9WTsNNbb2f1FK8kpBiZP9fdau2E2OairsVFXbaOpvpiGestFz6c3KKiqis3q/Nthh8IcM8V5ZkaPMzB+sh+BwQPT9yU5OZnRo0eTm5vLvn37aG529q+w2WwcPHiQkydPuvusuIYfdjgcNDQ0cO7cOcrLyykuLqampgar1drj84aEhKDVamlsbAS6TlAURYF7f4haVwX5ZwFQ//ZH1NgElGlXDMhr0FGQn44rkiMYG+CsLbM7VEqazJypaWdCpP+An+9Sk+RECCGEEGIE0moVJkzxJ2msgdPH2ykvPX8jXlJgoaLUyqSp/sQl6qmvsbkTktaWrmtGXAx+CqOidUR+/RMarsFmg+I8M/nZZixmZ3MihwOK8y2UFFhIHKNnfJo/IQMwF4uiKEycOJHU1FROnTrFwYMHaW9vB8BkMrFr1y6OHz/OmDFjqK2tpaamBputBzNcfi0sLIyYmBiio6Pd/wYEBGCxWNiyZQvl5eVANwmK3oDm4Z/h+MVjUF8Dqorj9y+heeJXKElj+x1/d7QahXER/oyLGH6JCcg8J0NO5jkZGCMtHhh5MUk8vm+kxTTS4oGRF5PEM7hqq6ycOtpOS/PFk48L+fkr7kQkMkZHcGjXwxTbbColBRbyz5owtXe+x4kfrWdCmh9hEQP3jNxisXD06FGOHTvWq9oQgIiICHcC4kpGumsWdmGCAjBlyhSvTbzUsiIcv/wP5xDDAJExaH7+EkpoeK/K2B1f+9z1d54TqTkRQgghhLgMRMXqWXStjqJcM9lZJncTLG/8A5zJyJiUCOITAzBbG3vcoVunU0iZ6MeYVANlRRbyzpjPz8UCVJRaqSi1EhOvY8IUf0ZF9f921GAwMH/+fKZNm8aBAwfIyspyDz/soigK0dHRJCQkEBoaSkxMDFFRURgMhl6f66abbupZDUrSWDQPPIbj9edAVaGuGsf659H85DkUfe/Oe7mQ5EQIIYQQ4jKh0SikTPInIdnAmZPtlBU5M5SAQIXImPM1I4FBmq9v5p2drmtqej/SlFarMCbVj9HjDJSXWMk9Y6K1Q61NdYWN6opWomJ0TJjiR2SMrt8jiQUGBrJ06VJmzpzJqVOnMJvNREVFuRORhISEr+PpXy1DrxKU6VegfPM+1L/90bkg/yzqu6/B/T/ud7wjkSQnQgghhBCXGf8ADTPnBTEpw4GiMGAjanmj0SgkjTWQOEZPRZmV3NNmmhvPz4ReW22jttpGRKSWCVP8iYnvf5ISHh7OwoUL+1v0bvUqQVlxM1SWoe7+F4BzJK/4JJRVt1/SMg5Hl+6TKIQQQgghfFpgkOaSJiYdKYpCwmgDi1YGM/fqICIiPTvGN9TZObjbyK5/tVJV3rt+I0PFlaC4amTAmaBs27bNo0+xoigo334IJk11L1P//h7q4T2DWt7hQJITIYQQQggxaBRFITZBz1XLg7lyaRBRsZ4NeZobnUnK4X1GzKbed94fbD1OUHQ6NN9/AmLOb+d4579Ri3IHtby+TpITIYQQQggx6BRFISpGz5VLglm4PJjYBM8kpaLUyo7PWigpMA/JyKa90eMEJSgEzQ+fgsCvZ7K3WHD8zy9Q62sHu8g+S5ITIYQQQggxpCKidMy9OphFK4MZFXW+uZfV4pzZfv9OI8ZWezdHGHo9TlDiEtE89ARovr4Nb6rH8dLPcfzpNRz/+CuOfdtQszNRaypRuxtSbYSSDvFCCCGEEMInhEXoWLAsmOJ8C2dOtOOaN7G2ysaXn7cwOcOfcRP90Gh8c3cSPsYAACAASURBVJSrnnaSV9Kmo3z7IdQN65071lSi1lS6j+NOZRQFwiIgMgZlVDSMiobIaJRRMRAZBaNigOhBim5wSHIihBBCCCF8hqIojB3vR2yCnswjbVSVOzMUhx1OnzBxrsTK9CsCCYvo/0zzveVwqCiA0k1y1NMERbP4Ohw1Faj//KjrE6oqNNZDYz1q/tnziztsUhUYhDY6DntoBEpkTIcEJhriElGCQ/sc71CQ5EQIIYQQQvicgEANVywMorzUObO9xey8JW9qsLP7/1pInezHxHR/tNpLW4tibLVTdc5KVbmNuhobfv4KVywMInxU17fRPU5Qvnkf6uyFqIXZUFcD9TWoddVQXwtN9T0qn9pmxFac7/y943JAWfUtlJu/3fugh5AkJ0IIIYQQwicpikJisoHoWB2nj5soLbIAzgqFvDNmKsqsTJ8TSGTMwN3SOhwqDXV2qsqtVJVbPSaOBDC1qxzYZWThNcEEBXdde9PjJl7jJqCMm9Bpf9VqhYZaqKt2dpivq3YmL/U17kSGi/VJiRx+Tb4kORFCCCGEED7N4KdhxrxAEsfoOXG4nXajM2EwtjjYt6OVMakG0qYFoDf0rRbFalGpqbRSWW6lusKG1dL96GAWs8qBnUauWh6Mn3/X40v1ZqLGCyl6PcTEQ0w83rZSHQ5obSLcbsVRW0VTYf7XNS81UO9MZJTImIsH72MkORFCCCGEEMNCdJyeJdfpyM40UZBrdrdjKs63UFVuZersQOIS9T06lrHVTlW5japyK3XVNrobrTgkVENsoh6dTuFspunr/R0c2GVkwdJgdPr+90HpLUWjgdAIDNHRMDGdlglTO23j60MweyPJiRBCCCGEGDZ0OoX0mQEkJOs5caiNliZnLYqpXeXQHiPxo/VkzAzAP8CzRkN1qFRVtFNSaKQwr7lTc62OFA1ERuuITdATm6DzbL6lwNmTzgSlqcHO4X1G5l4d1O0IYpcqQbmYS3XcS0mSEyGEEEIIMexEROpYtDKEvLNmcrNMOL7ONSpKrdRW2Zgy3Z/4JAM1VVZnh/YKG1ZLU5fH0xsUYhOcCUl0nB59F7Uh4yf7YW53UJjr7P9SU2njxME2ZswL7DYZGKoEZbiR5EQIIYQQQgxLGo3CxCn+xCfpOXmojfpa50SNrskbTxxq73b/4FANcQl6YhP0RERqux0i2EVRnDU3ZpNKeamzQ3pZsRW/ABNTpgd0u29XCYrNZiMjI4O4uDh0usv79vzyjl4IIYQQQgx7IaFar5M3XkjRQFxCAKOi6dxcqxcURWHGvEDMZiN11c6T5Z814++vkDLJv9t9vSUoOTk55OTkoNFoiI2NJSEhgcTEROLj4/Hz8+tTGYcrSU6EEEIIIcSw19XkjXqDQky8jrgEPWkZcRj8tNTU1PT7fFqtwhVXBbFvewvNX/d7yTpuwi9AQ2Kyodt9vSUoAA6Hg4qKCioqKjhy5AiKohAZGUliYqI7YQkMDOx32X2ZJCdCCCGEEGLEcE3e2FhvBxXCR51vrmXwG9hZ5fUGhXmLg9nzRQvtbc6RsY4daMPPTyEqtvtRwwwGAzfffDOZmZkUFxdTWVmJ1eo5b4mqqtTW1lJbW8uJEycACA8P90hWoqKiRlR/FUlOhBBCCCHEiKIoChGRg3Ob6x+gYf7iYPZsa8VqUVEdcGiPkQXLggmL6L4Mer2eWbNmMWvWLOx2OzU1NZSXl3Pu3DkqKiowmUyd9mlsbKSxsZGsrCwAQkNDGTt2LJGRkSQkJDBq1KhhnaxIciKEEEIIIUQ/BIdqmXd1EPu+bMVhB5sN5yzyy4MJ7GG/Fq1WS1xcHHFxccyaNQtVVamvr+fcuXPuhMVoNHbar7m5mZMnT7r/9vf3JyEhgYSEBMaMGUNkZOSAxTkYJDkRQgghhBCinyKidMxZEMShPUZUFcwmlf09mEW+K67+JpGRkUybNg1VVWlubnYnKuXl5TQ2Nnbaz2QyUVBQQEFBAS0tLSxevHggwhs0kpwIIYQQQggxAGIT9EybE+AewtjY6uDgbiNXLul+FvmeUBSFsLAwwsLCSEtLcx7faKS1tZXi4mLy8vKora312CcxMbFf5xwKkpwIIYQQQggxQJJT/DCbVM5mOvuLNNbbOfKVkSsWdj+LfF8EBQUxduxYMjIyqKmpwWw2U15e7q5dSUhIGNDzDQZJToQQQgghhBhA49P8MLU7KMpzziJfXWHjxKE2Zsztfhb5/vLz82PcuHGMGzfukp3jUut9AzghhBBCCCFElxRFIWNmAPFJ54cTLiuyumtTRNckORFCCCGEEGKAKRqFmfMDiYw+P1pX3hkzhTnmISyV75PkRAghhBBCiEtAq1W4YmEQIWHnb7lPHWunvMQyhKXybZKcCCGEEEIIcYnoDRrmLQomIPB8X5NjB9qorbJ2s9flS5ITIYQQQgghLqGAQA3zFgejNzgTFIcDDu010tRgH+KS+R5JToQQQgghhLjEQkK1zL06CM3XXVBsVjiwq5U2oyQoHUlyIoQQQgghxCAYFaVj9pVBuEYTds0ibzY7hrZgPkSSEyGEEEIIIQZJXKJzFnkXY4uDfdtbOXOynXMlFlqa7Dgc6hCWcGjJJIxCCCGEEEIMouQUP0ztKtmnnPOetDY7yGs+P8SwRgPBoVpCwzSEhGsJDdMSGq7Fz1+5pJM4+gJJToQQQgghhBhkE6b4YTE7KMztPKywwwHNjXaaG+1QfH5UL71BITRMQ2i4lpAwZ9ISHuZAbxg5jaEkORFCCCGEEGKQKYpCxqxA4kcbqKu20dJkp7nJjrHFgdpFqy6rRaWuxk5dzflO9Hu2tRISqicwRHXXsISEaQkK1qDRDL9aFklOhBBCCCGEGCKR0Toio8/fktvtKq3NdpobHe6EpbnRjtnUdT+UlmYrLc1Qdc7mXqbRwIQp/kxM97+k5R9okpwIIYQQQgjhI7RahbAIHWERnsstZsfXicrXSUujnZYmO/YuRiJ2OHDPqzKcSHIihBBCCCGEjzP4aYiK0RAVc36Zqqr4+4XTUGehrKTB2U+lyY6x1QEqhIRph67AfSTJiRBCCCGEEMOQoiiEhhkIDTMQGNLuXm63qbQ02wkOleRECCGEEEIIMYS0OoXwUcPzNn/kjDsmhBBCCCGEGNYkORFCCCGEEEL4BElOhBBCCCGEED5BkhMhhBBCCCGET5DkRAghhBBCCOETJDkRQgghhBBC+ARJToQQQgghhBA+QZITIYQQQgghhE+Q5EQIIYQQQgjhEyQ5EUIIIYQQQvgESU6EEEIIIYQQPkGSEyGEEEIIIYRPkORECCGEEEII4RMkORFCCCGEEEL4BElOhBBCCCGEED5BN9QFuNwpinJZn3+gjbR4YOTFJPH4vpEW00iLB0ZeTBKP7xtpMY20eMB3YupvORRVVdUBKosQQgghhBBC9Jk06xJCCCGEEEL4BElOLlNPPPEETzzxxFAXY8CMtHhg5MUk8fi+kRbTSIsHRl5MEo/vG2kxjbR4YOTFJH1OLlMWi2WoizCgRlo8MPJiknh830iLaaTFAyMvJonH9420mEZaPDDyYpKaEyGEEEIIIYRPkORECCGEEEII4RMkORFCCCGEEEL4BElOhBBCCCGEED5B5jkRQgghhBBC+ASpORFCCCGEEEL4BElOhBBCCCGEED5BkhMhhBBCCCGET5DkRAghhBBCCOETJDkRQgghhBBC+ARJToQQQgghhBA+QZITIYQQQgghhE/QDXUBxMAqKCjg5MmT5OXlkZubS0NDA3q9nvfee6/b/Xbu3Mnnn39OWVkZOp2OiRMncuuttzJp0qRBKnnX/vGPf3D27FlKSkpoamrCarUSHh7OlClTuPnmmxk9erTX/Xw1pnXr1nH69Oku1//85z9nxowZnZb7YjxZWVk888wzF91u7dq1fPOb3/RY5ovxuOTk5PDxxx+TnZ2NyWQiKiqKK6+8ktWrV+Pn5+d1n6GOp7ff/draWo4cOUJubi75+fmUl5ejqirPPfccEydO7PZc2dnZbN68mZycHGw2G0lJSVx77bUsWbJkSGM6fPgw+/fvp7CwkMbGRtra2ggKCiI1NZVrr72WWbNmDWlMvY1n48aNfPjhh10e7+abb+bOO+/0us4X41m7du1Fj5mens5//ud/dlruq585gLq6OjZt2sSxY8doamoiJCSEadOmcdtttxETE9Plfpc6JrPZzIkTJzhy5Aj5+fnU1NTgcDiIi4tj3rx5rFq1Cn9/f499fP260JeYfPm60Jd4fP26MBAkORlhPvzwQw4fPtyrff70pz+xdetWDAYD06ZNw2q1cvLkSU6cOMGPf/xj5s6de4lK2zMfffQRJpOJMWPGkJycDEBpaSm7du1i3759/PSnP2XmzJke+/h6TADz5s3rdNEBGDVqVKdlvhpPeHg4ixcv9rrO4XCwe/duACZPnuyxzlfjAdi9ezevv/46DoeDlJQUoqKiyM/PZ/PmzRw5coRnn32WgIAAj318IZ7efvcPHDjAn/70p16f5+DBg/z2t79FVVXS0tIICQnh1KlTrF+/nuLiYu65555eH7MrvY1p586dHDx4kKSkJMaPH09AQAA1NTUcO3aMY8eOsWbNGm6//fYhi6kv12eASZMmERcX12l5SkqK1+19NZ6urhUAR48epaWlhbS0tE7rfPkzV1JSwrPPPktzczMxMTHMmjWLqqoqdu7cyaFDh3j22Wfd/28Ndkx79uzhzTffBGD06NFMnz6d9vZ2cnJy2LhxI3v37mXdunWEhYW59/H160JfYvLl60Jf4nHx1evCQJDkZISZOHEiY8eOJTU1ldTUVB588MFutz916hRbt24lJCSE5557jvj4eMD55HjdunWsX7+eKVOmEBwcPBjF9+qnP/0pKSkpGAwGj+X/+te/+MMf/sAbb7zB7373OzQaZyvF4RATwN13393tUzUXX44nMTGRRx55xOu6Y8eOsXv3biIjI5kyZYp7uS/HU1dXxxtvvIHD4eD73/8+S5cuBcBqtfLaa6+xf/9+NmzYwAMPPOBz8fT2ux8bG8uNN95Iamoq48eP54033ui2Rg+gtbWV9evX43A4+MlPfsK8efMAaGxs5Omnn2br1q3Mnj2bjIyMIYnp1ltv5cEHHyQkJMRjeW5uLv/1X//F5s2bueqqq0hKShqSmHobj8vy5ct7/GTTl+Pp6lphNBrZt28fAFdfffWQxQO9i0lVVV577TWam5tZunQpDz74IFqtFnDW+P/5z3/mlVde4de//rX7/6fBjEmn07Fy5UpuvPFG93UJoKGhgV/+8pcUFhby7rvv8uijj7rX+fp1oS8x+fJ1oS/xuPjqdWEgSJ+TEeaWW25h7dq1zJ49m/Dw8Itu/8knnwDOL2/HL8bEiRNZsWIFbW1t7Nix45KVtycmT57cKTEBWLlyJXFxcTQ0NFBeXu5ePhxi6o3hGo+r1uTqq6/2+I/Zl+P58ssvsVqtTJs2zZ2YAOj1eu6//378/PzYvn07LS0t7nW+Ek9vv/tz5szhnnvuYeHChV6fvnmzfft22tramDNnjvs/N3DWoN11112A86ZsoPQ2pnHjxnW6AQGYMGECCxYsQFVVsrKyPNYNZky9jacvhmM8X331FVarlQkTJnh8h8C3P3PZ2dkUFxcTFBTEvffe605MAFatWkVqaiqlpaUcPXp0SGJavHgx999/f6fXNCIigu9+97uA82m6zWZzr/P160JfYvLl60Jf4umLwf4e9ZckJ5cxi8XCqVOnAJg/f36n9a5lR44cGdRy9Ybrplenc1YCjoSYOhqu8ZhMJg4dOgR4Pgn19XgKCgoAPGp6XEJDQ0lKSsJut3Ps2DHA9+MZaK44vMU6a9Ys9Ho9mZmZWCyWwS7aRV14rXAZzjF5MxzjcT3IWLRoUad1vhyP63qRmpraqaknnL+OuK6FLr4Q05gxYwBnrXDHhy194QvxQN9i8uXrwkh8j3pKkpPLWHl5OVarldDQUCIjIzutHzduHADFxcWDXbQe2blzJ+Xl5cTHx7ubRw2nmLZv384f/vAH3n77bT799FNqa2s7bTOc4uno4MGDmM1mxo0b5zFgga/HYzabAbpsguVaXlRUBPh+PAOtpKQE8N6mWafTkZycjNVq9ajJ9AXFxcV89dVXaLVapk6d6rFuOMR06tQp3n33XX7/+9+zadMm902xN8Mhno5qa2s5e/YsWq2WBQsWdFrvy/GYTCYAgoKCvK53XS8u/P77QkxVVVUAaLXafjc59YV4oPcx+fp14WLxjOTrgvQ5uYy5boa93VQB+Pv7ExQUhNFopL293euTocG0ZcsWSktLMZvNnDt3jtLSUiIiInj00UfdTz+GU0ybN2/2+Psvf/kLa9as8RjVajjF01HHJl0d+Xo8oaGhANTU1Hhd71ru+tfX4xlIbW1tGI1GwPugDa7l+fn51NbWMnbs2EEsnafDhw9z4MAB7HY7tbW1ZGdno9Pp+N73vufRz2u4xLRr1y6Pvz/44APmzZvHI4884jGoxnCJp6Pdu3ejqiozZ87s1PTG1+NxXS+8PViCztcL8J2YPv30UwBmzJiBXq/v83F8JR64eEzD7bpwsXhG8nVBkpPLmOupj7f+HC5+fn4YjUZMJtOQ31idOHGCzMxM99+RkZH88Ic/9HgSMBxiSktLY9myZUyaNImIiAhqa2vZv38/mzdvZuPGjQQGBnLDDTcAwyOeCzU2NpKZmYlGo2HhwoUe63w9nilTprBnzx727t3L7bff7lHVn5OT436q5IrD1+MZSK5YgS6HU3Yt77jtUCguLmbnzp3uv/V6Pffee2+nZkO+HlNcXBx33303M2fOJCoqCqPRyJkzZ9iwYQMHDhzA4XDw05/+1L29r8fjTXdNunw9Hlezrby8PMrKyjw6VJtMJg4cOABAe3u7x3KXoYrp6NGj7NixA61W63WUqt7whXigZzENp+tCd/FcDtcFSU4uY6qqAqAoykW38QVPPfUU4BzZpaSkhA8//JB169bxrW99i1tvvRUYHjFdeKFJSEjg1ltvJTU1lV/84hds3LiRa665BoPBMCziudCePXtwOBzMmDGjU4dSX49n4cKFbN68mdraWl588UXuvvtuoqKiyM7O5s0330Sr1WK3293l9/V4Lldr1qxhzZo1WCwWKisr3SP7HTlyhMcee6xT+3JfdeFNk7+/PwsXLiQ9PZ3HHnuMQ4cOkZ2d7RNzA/VFQUEBZWVlBAUFMXv27KEuTq8lJCQwb948Dhw4wIsvvsiDDz7I+PHjqays5J133qGtrQ3o/vow2MrKynjttddQVZW7777bJ56S91dPYxou14WLxTPSrwsgfU4ua66nuK529t64Okd5m49jqAQFBZGWlsbPfvYzUlJS+OCDD8jLywOGb0wA06dPJzU1lba2NnJycoDhGU93T0J9PR5/f3+eeOIJoqKiOH78OD/5yU+45557eP7551EUhRtvvBE438bc1+MZSB3L31W8ruW+EqvBYCA5OZn777+f6667jqNHj/LZZ5+51w/HmMA5ko9rCNETJ064lw+3eFzXivnz53tttjIc4nnooYdIT0+nsrKSZ599lu985zs8/vjjFBQUcMcddwCefdiGMqa6ujqef/55jEYjq1atctfQ98dQv0d9icmXrwv9eY9GynUBJDm5rEVFRQHOL4M3JpMJo9FIUFCQTzZH0el07mEAXSNRDPeYXEM3NjY2AsMvnrKyMgoLC/H39+eKK67otH44xJOcnMx///d/88gjj3DdddexcuVKHnjgAX7zm9+4t3F18h8O8QyUwMBAAgMDAaivr/e6jWu563XxJa7+Tx0n2BvOMbmGHm1oaHAvG07xOByOLuc2cRkO8QQFBfH000/z85//nJtuuolrrrmGO+64g9/+9rfu60TH5l5DFVNzczPPPfcctbW1LFmyhLvvvntAjjuU79FAxORL14WBiGe4XxdcJDm5jCUkJKDX62lubvZ6c1VYWAjgdXZbX+HqQNnc3AwM/5hcndZcTy+GWzyuDnpz58712rZ1uMRjMBhYvHgx/+///T/uv/9+VqxYQUBAgLvPk6ut+XCJZ6C4hrb0NiqMzWajpKQEvV5PQkLCYBftolydl13XCpfhGlNrayvQ+UnncIknMzOThoYGoqOjvc4K7zIc4lEUhRkzZnDXXXfx4IMPsnr1aqKjo93Xi/T0dI/tBzum9vZ2XnjhBc6dO8fcuXN56KGHBrSp2VC8RwMVk69cFwYqnuF+XXCR5OQyZjAY3LOB7t+/v9N61zJfbgvsmrk2NjYWGN4xNTc3c+bMGeD8ELTDKR5VVdm7dy/gvUkXDK94LnT69GkKCwsZPXo0kydPBoZ3PH0xa9YswHusR48exWq1kpGR0e0AAUPlwmuFy3CMSVVV99wZFw4NOlzi6TiiX3c3YcMlngu1trayc+dOdDodixcv9lg3mDFZrVZefPFF8vPzmT59Ov/+7//uMSnuQBjs92ggY/KF68JAxTMSrgsukpxc5lxt6Ddv3kxFRYV7eU5ODl988QUBAQEsW7ZsqIrHmTNn2LdvH3a73WO5zWbjs88+Y9euXRgMBo/x8X05ppycHE6dOtWpk3R1dTW//vWvMZvNzJkzx2NoWl+Op6MzZ85QU1NDRESE+4bdG1+Pp6ioqNPnraCggFdeeQVFUbjvvvs81vl6PANp+fLlBAQEuIfkdGlqamLDhg2Ac2bsodDU1MQnn3zirn3s6OTJk+7yudpku/hqTM3NzezcuROr1eqx3GQy8dZbb5Gbm0t4eDhz5871WO+r8XRkNps5ePAg0HWTLhdfj6e8vNzd8d2lqamJl156iZaWFlavXt1pqPHBisnhcPDKK6+QlZVFWlraJev0PZjvUW9j8vXrQm/jGcnXhY4UVYaSGVGOHj3Kpk2b3H/n5uaiKArjx493L1uzZo07iwZ49913+fTTT/Hz82Pq1KnY7XZOnjyJw+HgRz/6kdcZRQfLl19+yfr16wkJCSElJYWQkBBaWlooKSmhoaEBvV7PI4880mnyLl+NyRVPREQE8fHxhIeHU1dXR0FBAVarldGjR/P0008TFhY2LOLp6M0332Tbtm3cdNNN3HXXXd1u68vxrFu3jrKyMsaOHUtISAg1NTXk5uai0Wj47ne/yzXXXNNpH1+Ip7ff/YaGBl566SX3urKyMtrb2xk9erS7ScDMmTM95t0B55O3l19+GXA2bwsJCSEzMxOj0cj111/fKXkbrJiqq6v5wQ9+gMFgIDU1lVGjRmE2m6moqODcuXOAM5G85557Op1nsGLqSzwBAQEkJSURGRlJW1sbhYWFtLS0EBQUxH/8x3+4a/F8PZ6O9uzZw6uvvkpqaiovvPDCRc/jq585gI0bN7JlyxZSU1OJiIhwD+tqsVhYsmQJDz30kNen4IMR06effsq7774LOJvadtXv7e6773Y3b/L160JvY/L160Jf4/Hl68JA8I1x08SAaW5uJjc312OZqqoeyy5sW3nvvfcyduxYPv/8czIzM9FqtWRkZLBmzRqvH/DBNGXKFFavXs3p06cpKSmhubkZnU5HTEwM8+bN44YbbnB3Iu/IV2MaP348K1euJDc3l7KyMrKzs/Hz82Ps2LFceeWVrFy50mu1qq/G42K1Wt3VxRd7Egq+Hc/VV1/N7t27KSoqwmg0EhoaylVXXcVNN93U5RCVvhBPb7/7Vqu10/YApaWl7t+9tT+eP38+zzzzDJs3byY3NxebzUZiYiLXXnstS5cuHYhQPMrb05jCwsK46667yMrKoqysjPz8fFRVJTw8nAULFrBixYpObf8HO6bexBMSEsLNN99Mbm4ulZWVFBUVodFoiImJYfHixaxatarLCdV8MZ6OupqktSu++pkDyMjIoKioiMLCQnJzc/H39yctLY0VK1Z0eno92DG5+h8A7poqb2677TZ3cuLr14XexuTr14XexjMcrgsDQWpOhBBCCCGEED5B+pwIIYQQQgghfIIkJ0IIIYQQQgifIMmJEEIIIYQQwidIciKEEEIIIYTwCZKcCCGEEEIIIXyCJCdCCCGEEEIInyDJiRBCCCGEEMInSHIihBBCCCGE8AmSnAghhBBCCCF8giQnQgghhBBCCJ8gyYkQQgghhBDCJ0hyIoQQQgwDa9euZe3atWRlZQ11UQZddXW1O/7q6uqhLo4Q4hLSDXUBhBBiqGzcuJEPP/yw03KdTkdISAjJycnMnz+fxYsXo9N5v1xWV1fzgx/8wOs6rVZLcHCw+zhLly7t8jhCXK62bt2K0Whk7ty5jB07dqiLI4QYYvK/pBBCAGFhYe7fTSYTDQ0NNDQ0cOLECb744guefPJJgoODuz1GQEAABoPB/Xd7eztNTU1kZmaSmZnJF198wVNPPXXR4whxOfn000+pqakhJiZGkhMhhCQnQggB8NZbb3n8XVtby6ZNm9i2bRv5+fm88847/PCHP+z2GPfddx9LlizxWFZfX8+WLVv49NNPKSws5P333+fBBx8c6OILIYQQI4L0ORFCCC+ioqL43ve+x9SpUwH46quvMJlMvT7OqFGjuPfee93HOXTo0ICWUwghhBhJpOZECCG6MX36dDIzM7HZbFRUVDBu3Lg+HWfMmDFkZmb2KcEBaG1tZevWrRw9epTKykosFgvBwcGEhYUxceJErrzySncCdKHCwkI+++wzzpw5Q0NDA4qiEBcXx+zZs7nhhhsIDQ3t8rw5OTl8/PHHZGdnYzKZiIqKYv78+axevZr9+/ezfv16oqOjef311z32W7duHadPn+ab3/wma9eu9XpsV5+fKVOmsG7dOq/bNDY2snXrVo4fP051dTU2m42IiAgyMjJYtWoVSUlJnfbJysrimWeecZ+jsrKSzZs3k5mZSVNTE6GhocyYMYO1a9cyatSoLmO32Wzs3LmT/fv3U1RUhNFoJDg4mOjoaGbOnMmimPlpigAAEWpJREFURYuIiYnptF9bWxuff/45hw8fpqKiArPZTFhYGJMmTeKGG25g4sSJXZ6zv7Kysvi///s/srOzaW5uRqfTkZCQwPz587n22mvx9/fvtM/rr7/Ozp07Wbx4MY888gj79+/n888/p7i4GKvVSnx8PEuXLuW6665Do/H+TFNVVb788ku++OILSktLURSFxMREli1bxvLly1m/fr3HOaBzn6/169ezfv16j+Nu3LjR6/kaGxv56KOPOHz4MI2NjQQGBpKens5tt91GYmJiX18+IYQPkORECCG6oaqq+3eHw9Hn4xQXFwOQkJDQ633r6up46qmnqK2tBUBRFAIDA2lpaaGpqYmSkhLKy8u9JicbN25k06ZN7jj8/Pyw2+0UFxdTXFzMjh07eOKJJ7wmXdu3b+fNN9907xsYGEhNTQ0fffQRBw8eZPny5b2OpTeOHDnCK6+84k7otFotOp2O6upqtm/fzq5du/je977H4sWLuzzGqVOnePHFFzGZTAQEBKCqKvX19Wzfvp1jx47xwgsveE1Qqqur+dWvfkVpaSlw/jVvbm6msbGR3NxcWltbuffeez32y83N5cUXX6SpqQkAjUaDn58fdXV17Nu3j6+++opvfetbrF69eoBeJSe73c5bb73F9u3b3cv8/f0xm83k5+eTn5/Pjh07ePLJJ4mOju7yOG+//Tb//Oc/3fFaLBaKi4t59913KSgo8Dr4g8Ph4NVXX2Xfvn3A+dcqPz+fvLw8srKyvA4E4e/vT1hYGM3Nzaiq2qnPVlfKysr43e9+R1NTE35+fgA0NTWxb98+jh07xjPPPCN9V4QYxiQ5EUKIbpw4cQJw3nB5e0p+MQ0NDXzyySdkZmYC8I1vfKPXx/jb3/5GbW0t0dHRPPTQQ6Snp6PRaHA4HNTV1XHs2DFqamo67bd161Y+/PBDAgICWL16NUuWLCE8PByHw0FRUREbNmxw37y//PLLHk/VCwoKeOutt1BVlfT0dO6//34SExOx2WwcOHCAP/zhD2zatKnXsfRUXl4ev/nNb7DZbFxzzTXceOONxMfHo9FoqK2t5eOPP+Zf//oXb7zxBklJSaSmpno9zm9+8xsyMjK488473eU/ePAgb775Jg0NDbz//vudbrjb2tr4xS9+QUVFBUFBQdx5550sWLCAwMBAbDYb1dXVHD16tNO5qquref755zEajcyfP59bbrmFMWPGoNVqaWpq4vPPP+fjjz/mf//3f0lMTGTu3LkD9nr95S9/Yfv27YSFhXHbbbexYMECgoODsdlsZGdn8+c//5nCwkJeeuklXnjhBa81IIcPH8ZsNvOd73yHZcuWuRPg9957z50MLlmyhIyMDI/9tmzZ4k5MVq1axerVqwkJCaGtrY1//vOf/PWvfyUwMLDT+W666SZuuukmHnnkEWpqarz22fLmtddeIykpiSeeeILU1FTsdjtZWVm8/vrrNDQ08M4777hrzoQQw48kJ0II4YWrQ/ypU6cAmD17NiEhId3u88477/Dee++5/zaZTJjNZgDS0tK44YYbmDdvXq/Lkp2dDcAdd9zhUTui0WiIjo5m5cqVnfZpbm7mr3/9K4qi8Nhjj3XaLyUlhSeffJInn3ySgoICtm3bxo033uje5oMPPsButxMfH8/PfvYz9xNtnU7HVVddRVBQEM8//3yvY+mpt99+G5vNxpo1a7j99ts91kVFRXH//fej1Wr57LPP2LRpE48//rjX44wdO5bHHnvMfTOu0+lYsGABTU1NvPPOO+zfv5/vf//7aLVa9z5btmyhoqICvV7P008/7VGr5Gom5a0GbMOGDRiNRhYtWtQp4QkLC+P2228nKCiIP//5z/ztb38bsOSkpKSEzz77DD8/P5566imSk5M9ypuens66dev48Y9/TGFhIYcPH/Z6bqPRyMMPP+yRIISEhPDQQw9RVFREQUEBe/bs8UhOzGYzH330EQDLli3jO9/5jntdYGAgq1evxmq1eh2yu6/Cw8N56qmn3J9JrVbLtGnTeOCBB3jxxRc5c+YMdXV1REZGDtg5hRCDRzrECyEE8MADD7h/7r77bh5++GG2bdsGQGJiIvfff/9Fj+EaOtj140pMwJks1NfXezQT66mgoCDA2c6+p/bs2YPZbCYlJaXLviharZarrroKOF9DBM6b1OPHjwPOp9vemtrMmDHjkvWdKCoqIj8/H61W221Nk6s5V2ZmZpdN7lavXu21luCKK64AwGKxUFFR4bFux44dgPNmu6d9jFpbWzlw4AAAt9xyy0XLXFxc3Kv3szvbt29HVVVmzpzpkZh0FBAQ4I6543vdUWRkJIsWLfK6bs6cOYAzEeroxIkTtLe3A3Drrbd63fcb3/iGu/nVQFi1apXXz+TMmTPdzccuLKcQYviQmhMhhAB3H4ELLVq0iAcffLBHbeEvfOrscDhobGzkyJEjvP/++7zzzjtkZ2fz6KOPoihKj8s2a9YscnJyeO+99zh37hzz5s1j4sSJXpvKuJw9exaA0tJSHnjggS63s1gsAB7NwgoLC91J1IVNeDrKyMggJyenx3H0lKvsqqry6KOPdrmdKyExm820tLR4zFXjMmHCBK/7RkREuH9vbW11/15TU0NDQwPgrC3rqZycHPdr1tMmRbW1tYSHh/f4HF1x1awdP3682/fa1XfH1XfpQqmpqV12eHe9Xh1fK3A2/wNnbVZXzR4DAgJISUnhzJkz3UTRc129p1qtltDQUOrr6zuVUwgxfEhyIoQQnB8VSFVVGhsbOXz4MO+//z67du0iOTmZm266qdfH1Gg0jBo1ihUrVhAREcGLL77Ivn37mDlzZreduC900003UVxczFdffcW2bdvYtm0biqKQlJTEjBkzWL58eadmRq4bbIvF4k5AutNxm46JWnejWXW3rj9cZXc4HF0mjRfqWEvVUUBAgNflHZtx2e129+8dazO66zh+ofr6evfv/S1zb7nObTKZejQaXG9fKzj/enV8rcBZIwieyZ43F1vfG95GHHPpqpxCiOFDkhMhhOhAURQiIiJYsWIFCQkJPPvss7z33nukpKR0W4twMXPmzCEsLIympib27NnTq+REp9Pxox/9iNWrV3Pw4EHOnj1Lbm4upaWllJaWsnXrVu68806PJlCuWoUVK1Z0+zTdF7nKnpiYyMsvvzxk5ehN7ZarzAaDgQ0bNlyqInV77m9/+9vdNim7lHrzWgkhRHekz4kQQnQhPT2dq6++GlVVefvtt/s1lDA4m76Ac1Snvhg7dixr167l6aef5t133+Wpp54iLS0Nh8PBhg0bKCoqcm/rauLUl7b3HZtHdawRuFB361xPsK1Wa5fbtLW1eV3uaupUVVXV53lh+qrjE/7evE+uMlssFiorKwe8XD0591D0s3DNkeOq7erKxdYLIYSLJCdCCNGNb37zm2g0Gs6dO8eXX37Zr2O5bua7a5bSU1qtlqlTp/Kzn/0MvV6Pqqru4YoBJk+eDDjn3fA2zHB3xo0b534SnpWV1eV23a1zdeKvq6vrcpu8vDyvyydNmgTgHvZ3MEVFRblHeTpy5EiP95s0aZL7Ndu7d+8lKVt35wY4duzYoCdzKSkpgLOvTlfJnMlkcvdN8cb1uvVlsAghxMgjyYkQQnQjLi6OBQsWALBp0yZsNlufjpOVleV+euy6oeup7mofdDqduxNzx87MixYtwmAw4HA4Llrr43A4MBqN7r+DgoKYPn06AJ988onXPisnT550d8T2ZsyYMYBzNCdvN8ynTp3qsjN9amqqe5Ssv/71r+5+DV0Z6M7PS5cuBZyjYBUWFvZon7CwMPeIVlu2bKG8vLzb7QeyzNdccw2KomA0GvnLX/7S7bY2m21AE5hp06a5+6q4hhS+0D/+8Y9u+9e49u/4GRRCXL4kORFCiIu45ZZbUBSFmpoajxm4e8JqtXLo0CFeffVVwFnjcf311/fqGA8//DDvv/8+OTk5HolKZWUlr776Kv+/vfsLaXr/4zj+nNPaZiVEoiuVhRH9YyCpURdFc0QIJXkjBFmBXRQFRReFiBd5UyaaQZF5F9GNlsMkkNmSQTZJrQuLdpWZdWEutJg259zvQhzspJ1+Rw9nh/N6XO/DPnz3h+/r+/l83u9QKITBYIgFCpjb6nP06FEABgYGqKmp4d27d7GQEo1G+fTpEx0dHVy8ePGnVYKysrLYitHVq1djN9uRSISenh4aGhpiqyML2b17NwaDge/fv9PY2BhbQZmenqa7u5vr16+zatWqBccaDAZOnTpFSkoKY2NjVFZW4vP54m5wv379itfrpaamZtnPeBw6dAir1Uo4HObKlSt0dXXFtqDNzMzw+fNnWltbaW9vjxtXXl7O6tWrmZqaorq6Go/HE7d17du3b/T29lJXV0djY+Oyzddms1FcXAyA2+2mvr6eoaGh2ErEfNPN1tZWzp07F7f9b6lMJhMlJSUAPH36lPv378eC19TUFC6Xi5aWll9+V7KzswHo7e1VlS0R0YF4EZE/k5OTw86dO+nr66OtrY39+/eTkpLy0+v+2IQxGo0SDAZjlYNWrlzJ6dOnF+1FsZiJiQlcLhculwuDwYDFYmF6ejoWVAwGA+Xl5WRlZcWNKy4uZmZmhgcPHvDmzRuqq6tJTk7GbDYzOTkZV9Hojweac3NzqaiooLm5mcHBQc6fP4/FYiEcDhMOh9mwYQNFRUXcu3dvwTmvX7+e0tJSHj58SH9/P/39/VgsFkKhEJFIhIKCArKzs3n06NGC4zdt2sSlS5dobGxkdHSU+vp6kpKSSE1NZXp6Oi6oOByO/+t6/hmz2UxlZSXXrl1jZGSEu3fv0tzcjMViYWpqKhbw5gPBvIyMDKqqqqirq+PLly/cuXOHpqYmLBYLkUgkbsVisd4zf9WxY8eIRqM8efIEn8+Hz+cjJSUFk8n002e93EpKShgaGsLn89He3s7jx4/jrtV87xSv17vg78bpdPL8+XP8fj8VFRWkpaXF+pXcunXrb5u3iCQmhRMRkd9QWlpKX18fgUAAt9v9040pzD0pnm9IB3M3/CaTCavVyo4dOzhw4MCivSB+paqqisHBQfx+P2NjY7Fyt5mZmWzZsoWDBw8uulXs8OHDFBYW0tnZyeDgIKOjowSDQcxmM5mZmWzfvp3CwsIFe0c4nU5ycnJoa2vD7/cTCoVYt24du3bt4siRI7Gmg4spKyvDarXS2dnJ8PAws7Oz2Gw2HA4HTqeTlpaWX4632+3cvHkTt9vNwMAAIyMjBINBVqxYQVZWFps3byY/Px+73f6bV/L3ZWRkUFtbi8fj4cWLFwwPDzM5OUlaWhrp6enk5eUt2LBw48aNNDQ04PF4ePnyJR8+fCAYDJKcnIzVaiU3N5f8/Hzy8vKWdb5JSUmcOHGCffv24Xa7efv2LYFAgMnJSVJTU7FardjtdgoKCrDZbMv63kajkQsXLvDs2TO6urr4+PEjs7Oz5ObmUlRUhMPhoLa2FmDBFZRt27Zx+fJlOjo6eP/+PePj4zp/IvIfZojqH0BERP6C7u5ubt++TXp6up5wy6Ki0ShnzpwhEAhw9uzZRbvQi4iAzpyIiIjI38jr9RIIBDAajUvqFSQi/w0KJyIiIrIkN27cwOfzxVVWGx8fx+Vy0dTUBMxVkFu7du0/NUUR+ZfQmRMRERFZktevX9PT0wPMFX4wGo1xlcq2bt3K8ePH/6npici/iMKJiIiILMnJkyd59eoVQ0NDTExM8OPHD9asWYPNZmPPnj3s3bs3VoFLRORXdCBeREREREQSgs6ciIiIiIhIQlA4ERERERGRhKBwIiIiIiIiCUHhREREREREEoLCiYiIiIiIJASFExERERERSQgKJyIiIiIikhAUTkREREREJCEonIiIiIiISEJQOBERERERkYSgcCIiIiIiIglB4URERERERBKCwomIiIiIiCQEhRMREREREUkI/wMkO46XzY1c7QAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "n_particles = 20\n",
    "count = 0\n",
    "\n",
    "for key, p_group in df.groupby(['pid']):\n",
    "    if count == n_particles:\n",
    "        break\n",
    "    else:\n",
    "        mean_line_particle = p_group.groupby('rb_length')['success_prob'].mean()\n",
    "        plt.plot(exp_lengths, mean_line_particle)\n",
    "        count += 1\n",
    "\n",
    "plt.xticks(range(10, 252, 20))\n",
    "plt.xlabel(\"RB sequence length\")\n",
    "plt.ylabel(\"Avg. survival probability\")\n",
    "plt.title(\"Survival probability for RB with OQT posterior\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Here we can see how the survival probabilities of the different particles diverge as the sequence length increases, though we note that they do seem to cluster a bit."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Next, compute the weighted mean over the mean lines of the individual particles using the particle weights from the posterior distribution."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "mean_lines = []\n",
    "for key, p_group in df.groupby(['pid']):\n",
    "    mean_line_particle = p_group.groupby('rb_length')['success_prob'].mean()\n",
    "    mean_lines.append(mean_line_particle)\n",
    "    \n",
    "# Now that we have means within each particle, take weighted mean over all particles\n",
    "mean_lines_array = np.array(mean_lines)\n",
    "mean_line = np.sum(np.tile(particle_weights, reps=(87, 1)).T * mean_lines_array, axis=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'Survival probability for RB with OQT posterior')"
      ]
     },
     "execution_count": 31,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Finally, lets plot the line vs. experiment length\n",
    "plt.plot(exp_lengths, mean_line, label='Mean OQT posterior')\n",
    "plt.plot(exp_lengths, true_mean_survival_probs, label='Mean true gate set', color='gray', alpha=0.8)\n",
    "\n",
    "plt.legend()\n",
    "plt.xticks(range(10, 252, 20))\n",
    "plt.xlabel(\"RB sequence length\")\n",
    "plt.ylabel(\"Avg. survival probability\")\n",
    "plt.title(\"Survival probability for RB with OQT posterior\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### RB fit"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Run this cell to perform the curve fits yourself, otherwise\n",
    "# run the next one to simply load the data\n",
    "params = []\n",
    "\n",
    "for key, p_group in df.groupby(['pid']):\n",
    "    mean_line_particle = p_group.groupby('rb_length')['success_prob'].mean()\n",
    "    # Weight by standard deviation at each sequence length\n",
    "    std_line_particle = p_group.groupby('rb_length')['success_prob'].std()\n",
    "    \n",
    "    exp_qloss, stats = curve_fit(RB_fit, exp_lengths,  mean_line_particle, \n",
    "                                 p0 = [0.6, 0.5, 0.5], \n",
    "                                 sigma=std_line_particle,\n",
    "                                 bounds=([0, 0, -0.5], [1, 1, 1]))\n",
    "    params.append(exp_qloss)\n",
    "    \n",
    "df_params = pd.DataFrame(np.array(params), columns = [\"A\", \"B\", \"p\"])\n",
    "df_params.to_csv(prefix + \"params.csv\", index=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [],
   "source": [
    "# df_params = pd.read_csv(prefix + \"params.csv\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>A</th>\n",
       "      <th>B</th>\n",
       "      <th>p</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.999744</td>\n",
       "      <td>0.427544</td>\n",
       "      <td>0.991598</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.998102</td>\n",
       "      <td>0.395640</td>\n",
       "      <td>0.992768</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1.000000</td>\n",
       "      <td>0.306591</td>\n",
       "      <td>0.993354</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.999460</td>\n",
       "      <td>0.329899</td>\n",
       "      <td>0.993412</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1.000000</td>\n",
       "      <td>0.493622</td>\n",
       "      <td>0.990818</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "          A         B         p\n",
       "0  0.999744  0.427544  0.991598\n",
       "1  0.998102  0.395640  0.992768\n",
       "2  1.000000  0.306591  0.993354\n",
       "3  0.999460  0.329899  0.993412\n",
       "4  1.000000  0.493622  0.990818"
      ]
     },
     "execution_count": 40,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_params.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Histogram of all the parameters\n",
    "df_params.hist();"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Now average all of these parameters weighted by particle weight\n",
    "a_mean = np.sum(particle_weights * df_params['A'])\n",
    "b_mean = np.sum(particle_weights * df_params['B'])\n",
    "p_mean = np.sum(particle_weights * df_params['p'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Mean A = 0.999916\n",
      "Mean B = 0.481494\n",
      "Mean p = 0.991119\n"
     ]
    }
   ],
   "source": [
    "print(f\"Mean A = {a_mean:.6f}\")\n",
    "print(f\"Mean B = {b_mean:.6f}\")\n",
    "print(f\"Mean p = {p_mean:.6f}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Mean fidelity = 0.995560\n"
     ]
    }
   ],
   "source": [
    "# Fidelity, posterior mean\n",
    "print(f\"Mean fidelity = {(1 + p_mean) / 2:.6f}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "            A         B         p\n",
      "0.341667  1.0  0.437793  0.990608\n",
      "0.658333  1.0  0.517925  0.992230\n",
      "\n",
      "Fidelity lower bound = 0.995304\n",
      "Fidelity upper bound = 0.996115\n"
     ]
    }
   ],
   "source": [
    "# Get 95% credible interval - use Bonferroni correction since we are\n",
    "# looking for the interval over 3 parameters simultaneously\n",
    "alpha = 0.95\n",
    "low_bound = (1 - alpha/3)/2\n",
    "up_bound = 1 - (1 - alpha/3)/2\n",
    "print(df_params.quantile([low_bound, up_bound]))\n",
    "print()\n",
    "print(f\"Fidelity lower bound = {(1 + df_params.quantile([low_bound, up_bound]).values[0, 2]) / 2:.6f}\")\n",
    "print(f\"Fidelity upper bound = {(1 + df_params.quantile([low_bound, up_bound]).values[1, 2]) / 2:.6f}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Let's now plot the mean fitted curves:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'Survival probability for RB with OQT posterior')"
      ]
     },
     "execution_count": 47,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Zeroth order\n",
    "mean_params = [a_mean, b_mean, p_mean]\n",
    "plt.plot(exp_lengths, mean_line, color = 'red', label = \"Mean OQT posterior\")\n",
    "plt.plot(exp_lengths, [RB_fit(x, *mean_params) for x in exp_lengths], color = 'blue', label = \"RB fit\")\n",
    "\n",
    "plt.plot(exp_lengths, true_mean_survival_probs, label='Mean True gate set', color='gray');\n",
    "plt.plot(exp_lengths, [RB_fit(x, *exp_qloss_true) for x in exp_lengths], color = 'black', linewidth=1, label = \"RB fit true gate set \")\n",
    "\n",
    "plt.legend()\n",
    "plt.xticks(range(10, 252, 20))\n",
    "plt.xlabel(\"RB sequence length\")\n",
    "plt.ylabel(\"Avg. survival probability\")\n",
    "plt.title(\"Survival probability for RB with OQT posterior\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "More important than a single curve is the credible region for the parameters $A, B, p$. To compute this we use a bootstrapping procedure as follows."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We compute the 95% credible region by finding the region in which 95% of the probability distribution lies."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Finally, let's plot everything together, including all the credible regions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(exp_lengths, mean_line, color = 'red', label = \"Mean survival probability\")\n",
    "plt.plot(exp_lengths, [RB_fit(x, *mean_params) for x in exp_lengths], color = 'blue', linewidth=1, label = \"RB fit\")\n",
    "\n",
    "for idx, alpha in enumerate([0.95]): # Loop in case you want to add more intervals\n",
    "    low_bound = (1 - alpha/3) / 2\n",
    "    up_bound = 1 - (1 - alpha/3) / 2\n",
    "    bounds = df_params.quantile([low_bound, up_bound]).values\n",
    "    lower_bound = bounds[0,:]\n",
    "    upper_bound = bounds[1,:]\n",
    "    \n",
    "    lower_curve_points = [(x, RB_fit(x, *list(lower_bound))) for x in exp_lengths]\n",
    "    upper_curve_points = [(x, RB_fit(x, *list(upper_bound))) for x in exp_lengths]\n",
    "\n",
    "    plt.plot([x[0] for x in lower_curve_points], [x[1] for x in lower_curve_points], alpha=0.6, color=\"blue\", linestyle='dashed', linewidth=1,  label=\"95% credible interval\")\n",
    "    plt.plot([x[0] for x in upper_curve_points], [x[1] for x in upper_curve_points], alpha=0.6, linewidth=1, linestyle='dashed', color=\"blue\")\n",
    "\n",
    "plt.xticks(range(10, 252, 20))\n",
    "plt.xlabel(\"RB sequence length\")\n",
    "plt.ylabel(\"Survival probability\")\n",
    "plt.legend()\n",
    "plt.title(\"RB experiment with Cliffords obtained from OQT\")\n",
    "plt.savefig(\"RB_credible.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> anc/oqt/distributions.py <==
##
# Copyright (c) Microsoft Corporation. All rights reserved.
# Licensed under the MIT License.
##

## DOCUMENTATION #############################################################

"""
"""

## IMPORTS ###################################################################

import numpy as np
import qinfer as qi
import qutip as qt

from functools import reduce

from typing import Dict, Callable
from scipy.linalg import expm

from oqt.gates import *
from oqt.errors import *
from oqt.linear_parameterization import GatesetParameterization

__all__ = [
    'SuperoperatorDistribution', 
    'StateDistribution',
    'BCSZDistribution', 
    'BlochRotationDistribution', 
    'HadamardDistribution', 
    'CliffordPhaseDistribution', 
    'DissipativeChannelDistribution', 
    'ConstantStateDistribution', 
    'CombinedSPAMDistribution',
    'HaarRandomPureStateDistribution', 
    'HaarRandomMixedStateDistribution', 
    'GSTProductDistribution', 
    'OQTRebitDistribution', 
    'OQTGinibreDistribution'
]

class SuperoperatorDistribution(qi.Distribution):
    """ Base class for distributions of superoperators. 

    :param int dim: The dimension of the Hilbert space the superoperators act on. The superoperator
        itself will be a (dim^2, dim^2) matrix (dim ^ 4 total parameters). Currently only supports
        single-qubit superoperators.
    :param list `~oqt.errors.ChannelError`: A set of errors to apply to the channel. Channel errors
        are applied consecutively in the order in which they appear in the list. One can also pass
        just a single error, which will be turned to a list implicitly.
    """
    def __init__(self, dim, channel_error=[ChannelError()]):
        if dim != 2:
            raise NotImplementedError("OQT is currently limited to the single-qubit case.")

        self._dim = dim
        self._n_rvs = self._dim ** 4

        # Channel error can be an individual element, or a list. If it's a 
        # single element, turn it into a list. There is probably a fancier way of doing this.
        if type(channel_error) is not list:
            self._channel_error = [channel_error]
        else:
            self._channel_error = channel_error

        for channel in self._channel_error:
            if isinstance(channel, AmplitudeDampingChannel):
                raise NotImplementedError("AmplitudeDampingChannel currently can only be applied to states.")

    @property
    def dim(self):
        return self._dim

    @property
    def n_rvs(self):
        return self._n_rvs

    def sample(self, n=1):
        """ Returns one or more samples from the superoperator distribution.

        :param int n: Number of samples to return.
        :rtype: numpy.ndarray
        :return: An array containing samples from the
            distribution of shape ``(n, d, d)``, where ``d`` = dim^2 is the dimension of the superoperator.
        """
        pass

class StateDistribution(qi.Distribution):
    """Base class for distributions of states. 

    :param int dim: The dimension of the Hilbert space the state lives in. Currently only supports 
        single-qubit states.
    :param list `~oqt.errors.ChannelError`: A set of errors to apply to the channel. Channel errors
        are applied consecutively in the order in which they appear in the list. One can also pass 
        just a single error, which will be turned to a list implicitly.
    """
    def __init__(self, dim, channel_error=[ChannelError()], in_pauli_basis=True):
        if dim != 2:
            raise NotImplementedError("OQT is currently limited to the single-qubit case.")

        if not in_pauli_basis:
            raise NotImplementedError("Handling of bases other than the Pauli basis has \
                not been implemented yet.")

        self._dim = dim
        self._n_rvs = self._dim ** 2

        if type(channel_error) is not list:
            self._channel_error = [channel_error]
        else:
            self._channel_error = channel_error

    @property
    def dim(self):
        return self._dim

    @property
    def n_rvs(self):
        return self._n_rvs

    def sample(self, n=1):
        """ Returns one or more samples from the state distribution.

        :param int n: Number of samples to return.
        :rtype: numpy.ndarray
        :return: An array containing samples from the
            distribution of shape ``(n, d, 1)``, where ``d`` = dim^2 is the dimension of the state
            superoperator (i.e. the vectorized density matrix).
        """
        pass


class ConstantSuperoperatorDistribution(SuperoperatorDistribution):
    """Distribution over a constant superoperator.

    :Example:

    .. code-block:: python
        
        # A distribution that always returns the identity superoperator
        d = ConstantSuperoperatorDistribution(superoperator=np.eye(4))

    .. code-block:: python

        # Channel errors for Ginibre noise, and depolarization
        ginib_noise = oqt.errors.GinibreNoise(eps=1e-3)
        dep_noise = oqt.errors.DepolarizingChannel(p=qinfer.NormalDistribution(0.5, 0.01))
        
        # A distribution that samples from identities that have been perturbed
        # using Ginibre noise, and then are depolarized with strength chosen from 
        # normal distribution of mean 0.5 and variance 0.01.
        d = ConstantSuperoperatorDistribution(superoperator=np.eye(4), channel_error=[ginib_noise, dep_noise])

    :param numpy.ndarray superoperator: A single superoperator that we would like to 
        use as the base for every sample (and apply errors to).
    :param list `~oqt.errors.ChannelError`: A set of errors to apply to the channel. Channel errors
        are applied consecutively in the order in which they appear in the list. One can also pass
        just a single error, which will be turned to a list implicitly.
    """
    def __init__(self, superoperator, channel_error=ChannelError()):
        super(ConstantSuperoperatorDistribution, self).__init__(2, channel_error=channel_error)

        self._superoperator = superoperator
        self._dim = self._superoperator.shape[0]

    def sample(self, n=1, display_params=False):
        # First make n copies of the same superoperator
        clean_samples = np.tile(self._superoperator, (n, 1)).reshape(n, self._dim, self._dim)

        if display_params:
            print(f"Constant superoperator:")
            print("-----------------------------------------")
            for idx_sample in range(n):
                print(clean_samples[idx_sample, :])
                print()

        return reduce(lambda samples, error: error.apply_errors(samples, display_params), self._channel_error, clean_samples)


class BCSZDistribution(SuperoperatorDistribution):
    """Produces samples from the BCSZ distribution.

    The BCSZ distribution is a uniform distribution over superoperators of CPTP maps. 
    See the `arXiv preprint <https://arxiv.org/abs/0804.2361>`_ for more details.

    :Example:

    .. code-block:: python

        d = BCSZDistribution(2)

        # Returns 100 random superoperators
        d.sample(100)


    :param int dim: The dimension of the Hilbert space the superoperators act on. The superoperator
        itself will be a (dim^2, dim^2) matrix. Currently limited to 2.
    :param int rank: Rank of the superoperators to generate; default is None (full rank);
        rank 1 gives us a unitary channel.
    :param list `~oqt.errors.ChannelError`: A set of errors to apply to the channel. Channel errors
        are applied consecutively in the order in which they appear in the list. One can also pass
        just a single error, which will be turned to a list implicitly.
    """
    def __init__(self, dim, rank=None, channel_error=ChannelError()):
        super(BCSZDistribution, self).__init__(dim, channel_error=channel_error)
        self._rank = rank

    def sample(self, n=1, display_params=False):
        clean_samples = np.array([c_to_p @ qt.rand_super_bcsz(self._dim, rank = self._rank).full() @ c_to_p_dag for j in range(n)])
        
        if display_params:
            print(f"Sampled {n} BCSZ superoperators:")
            print("-----------------------------------------")
            for idx_sample in range(n):
                print(clean_samples[idx_sample, :])
                print()

        return reduce(lambda samples, error: error.apply_errors(samples, display_params), self._channel_error, clean_samples) 


class DissipativeChannelDistribution(SuperoperatorDistribution):
    r"""Produces samples from a distribution of non-unitary channels that are close to the identity.

    Such channels are generatred according to the following procedure. First, let

    .. math::
        E_+ &=& |0 \rangle \langle 0 | \\
        E_- &=& |1 \rangle \langle 1 | \\
        \sigma_+ &=& |0 \rangle \langle 1 | \\
        \sigma_+ &=& |1 \rangle \langle 0 |,

    and use these to create the following:

    .. math::
        D_+ &=& \sigma_+ \otimes \sigma_+ - \frac{1}{2} \left( E_- \otimes I + I \otimes E_- \right) \\
        D_- &=& \sigma_- \otimes \sigma_- - \frac{1}{2} \left( E_+ \otimes I + I \otimes E_+ \right)

    Next, we will sample an evolution time from a distribution with some specified mean :math:`\mu`: 
    and variance :math:`\varsigma^2`. Sample a value :math:`t` from this distribution.

    Then, choose a random :math:`p` uniformly between 0 and 1, and construct the following:

    .. math::
        D = \frac{1}{T_1} \left( p D_+ + (1-p) D_- \right)

    where we let :math:`T_1 = 100 \mu`.

    Now, construct a random Hamiltonian by generating a random complex matrix :math:`A` with 
    real and complex parts both sampled uniformly from between 0 and 1. Set :math:`H = A + A^\dagger`.

    Finally, when :math:`t` is small, the object

    .. math::
       \exp \left( tD - it(H \otimes I - I \otimes H^T ) \right)  
    
    will be a non-unitary matrix very close to the identity.

    :Example:
    
    .. code-block:: python

        d = DissipativeChannelDistribution(time_mean=1e-4, time_var=1e-3)


    :param float time_mean: Mean of the distribution of evolution time. 
    :param float time_var: Variance of the distribution of evolution time.
    :param list `~oqt.errors.ChannelError`: A set of errors to apply to the channel. Channel errors
        are applied consecutively in the order in which they appear in the list. One can also pass
        just a single error, which will be turned to a list implicitly.
    """
    def __init__(self, time_mean=1e-3, time_var=1e-5, channel_error=ChannelError()):
        # \TODO extend this to arbitrary dimensions
        super(DissipativeChannelDistribution, self).__init__(2, channel_error=channel_error)

        self._Ep = np.array([[1, 0], [0, 0]])
        self._Em = np.array([[0, 0], [0, 1]])
        self._sp = np.array([[0, 1], [0, 0]])
        self._sm = np.array([[0, 0], [1, 0]])

        self._time_mean = time_mean
        self._time_var = time_var
        self._T_1 = 100 * time_mean # We will fix T_1 since this seems more like a "fixed"
                                    # property of some process than time

    def sample(self, n=1, display_params=False):
        # First choose random p and t to make the dissipative term
        p = np.random.rand(n)
        t = np.random.normal(self._time_mean, np.sqrt(self._time_var), (n, ))

        D_p = np.kron(self._sp, self._sp) - 0.5 * np.kron(self._Em, np.eye(2)) - 0.5 * np.kron(np.eye(2), self._Em)
        D_1mp = np.kron(self._sm, self._sm) - 0.5 * np.kron(self._Ep, np.eye(2)) - 0.5 * np.kron(np.eye(2), self._Ep)

        D = [(1/self._T_1) * (p[idx] * D_p + (1-p[idx]) * D_1mp) for idx in range(n)]

        # Now choose a bunch of random Hamiltonians by generating random complex matrices A and creating A + A^\dag
        rand_complex_mats = np.random.rand(n, 2, 2) + 1j *  np.random.rand(n, 2, 2)
        H = rand_complex_mats + np.conj(np.einsum("ijk->ikj", rand_complex_mats))

        clean_samples = np.array([c_to_p @ expm(D[idx] * t[idx] - 1j * (np.kron(H[idx], np.eye(2)) - np.kron(np.eye(2), np.transpose(H[idx])))* t[idx]) @ c_to_p_dag for idx in range(n)])

        if display_params:
            print(f"Sampled {n} dissipated identity channels:")
            print("-----------------------------------------")
            for idx_sample in range(n):
                print(f"p = {p[idx_sample]}")
                print(f"t = {t[idx_sample]}")
                print(f"A = {rand_complex_mats[idx_sample, :]}")
                print(f"Superoperator =\n {clean_samples[idx_sample, :]}")
                print()

        return reduce(lambda samples, error: error.apply_errors(samples, display_params), self._channel_error, clean_samples)


class BlochRotationDistribution(SuperoperatorDistribution):
    r""" Samples from rotations around the Bloch sphere about a specified axis 
    :math:`x`, :math:`y`, or :math:`z`.

    :Example:

    .. code-block:: python

        # Perfect pi/2 rotations around x
        d = BlochRotationDistribution(axis='x', theta=qi.ConstantDistribution([np.pi/2]))

    .. code-block:: python

        # pi/4 rotations about y with normally-distributed overrotation
        overrotation = qi.NormalDistribution(np.pi/4, 0.01)
        d = BlochRotationDistribution(axis='y', theta=overrotation)

    .. code-block:: python

        # pi/2 rotations about z with normally-distributed overrotation, and
        # subsequent depolarization strength chosen uniformly between 0 and 0.1 
        overrotation = qi.NormalDistribution(np.pi/2, 0.01)
        depolarization = oqt.errors.DepolarizingChannel(p=qi.UniformDistribution(ranges=[0, 0.1]))
        d = BlochRotationDistribution(axis='z', theta=overrotation, channel_error=[depolarization])


    :param string axis: The axis around which to perform the rotation. Choose one 
        of 'x', 'y', or 'z'.
    :param `~qinfer.Distribution` theta: A QInfer distribution describing the rotation 
        angle. Default value is a :class:`~qinfer.ConstantDistribution` with angle 
        :math:`\pi/2`. Can also pass a float value and it will set up a 
        :class:`~qinfer.ConstantDistribution` with the provided value. 
    :param list `~oqt.errors.ChannelError`: A set of errors to apply to the channel. 
        Channel errors are applied consecutively in the order in which they appear 
        in the list. One can also pass just a single error, which will be turned to a 
        list implicitly.
    """
    def __init__(self, axis, theta=qi.ConstantDistribution([np.pi/2]), channel_error=ChannelError()):
        super(BlochRotationDistribution, self).__init__(2, channel_error=channel_error)

        self._axis = axis
        if self._axis not in ['x', 'y', 'z']:
            raise ValueError("Invalid rotation axis; please choose 'x', 'y', or 'z'.")

        # Allow the user to put in a float (since this is the most obvious thing to do first)
        if type(theta) == float:
            theta = qi.ConstantDistribution([theta])

        self._theta = theta

        # Choose the vectorized function that is generating the rotations.
        if axis == 'x':
            self._vecd_rot = vecd_super_rot_x
        elif axis == 'y':
            self._vecd_rot = vecd_super_rot_y
        else:
            self._vecd_rot = vecd_super_rot_z

    def sample(self, n=1, display_params=False):
        rand_thetas = self._theta.sample(n).flatten()
        clean_samples = self._vecd_rot(rand_thetas)

        if display_params:            
            print(f"Sampled {n} Bloch {self._axis} rotations:")
            print("-----------------------------------------")
            for idx_sample in range(n):
                print(f"theta = {rand_thetas[idx_sample]}")
                print(f"Superoperator = \n{clean_samples[idx_sample, :]}")
                print()

        return reduce(lambda samples, error: error.apply_errors(samples, display_params), self._channel_error, clean_samples)


class HadamardDistribution(SuperoperatorDistribution):
    r""" Samples perturbed Hadamard matrices.

    Perturbation of the Hadamard is done according to the description in 
    :func:`oqt.gates.super_hadamard`.

    :param float var: A small variance over which to choose overrotation amount.
        Default value of 0 will yield perfect Hadamard superoperators every time.
    :param list `~oqt.errors.ChannelError`: A set of errors to apply to the channel. 
        Channel errors are applied consecutively in the order in which they appear 
        in the list. One can also pass just a single error, which will be turned to a 
        list implicitly.
    """
    def __init__(self, var=0, channel_error=ChannelError()):
        super(HadamardDistribution, self).__init__(2, channel_error=channel_error)
        self._var = var

    def sample(self, n=1, display_params=False):
        eps = np.random.normal(0, np.sqrt(self._var), (n, )) # Choose small overrotation angles from normal dist
        clean_samples = vecd_super_hadamard(eps)

        if display_params:            
            print(f"Sampled {n} Hadamard gates:")
            print("-----------------------------------------")
            for idx_sample in range(n):
                print(f"epsilon = {eps[idx_sample]}")
                print(f"Superoperator = \n{clean_samples[idx_sample, :]}")
                print()

        return reduce(lambda samples, error: error.apply_errors(samples, display_params), self._channel_error, clean_samples)


class CliffordPhaseDistribution(SuperoperatorDistribution):
    r"""Samples overrotated versions of the phase gate.

    Recall the phase gate is defined as

    .. math ::
        S = \begin{pmatrix}
            1 & 0 \\
            0 & i 
        \end{pmatrix}

    As :math:`S` is just a :math:`\pi/2` rotation around the :math:`z`-axis, this sampler
    is essentially just a wrapper for sampling over-rotated versions of this :math:`z` rotation.  

    :param float var: Small variance for the overrotation angle. Default value of 0 will 
        yield perfect phase superoperators every time.
    :param list `~oqt.errors.ChannelError`: A set of errors to apply to the channel. 
        Channel errors are applied consecutively in the order in which they appear 
        in the list. One can also pass just a single error, which will be turned to a 
        list implicitly.
    """
    def __init__(self, var=0, channel_error=ChannelError()):
        super(CliffordPhaseDistribution, self).__init__(2, channel_error=channel_error)

        self._var = var

    def sample(self, n=1, display_params=False):
        eps = np.random.normal(0, np.sqrt(self._var), (n, )) # Choose small overrotation angles from normal dist
        clean_samples = vecd_super_rot_z(np.pi/2 + eps)

        if display_params:            
            print(f"Sampled {n} phase gates (S gates):")
            print("-----------------------------------------")
            for idx_sample in range(n):
                print(f"epsilon = {eps[idx_sample]}")
                print(f"Superoperator = \n{clean_samples[idx_sample, :]}")
                print()

        return reduce(lambda samples, error: error.apply_errors(samples, display_params), self._channel_error, clean_samples)



class ConstantStateDistribution(StateDistribution):
    """Distribution over a constant state. 

    :Example:

    .. code-block:: python

        # The |0> state in the Pauli basis
        vec_ρ = np.array([1, 0, 0, 1]) / np.sqrt(2)

        # Depolarization of constant strength
        depolarization = oqt.errors.DepolarizingChannel(p=qi.ConstantDistribution([0.038311]))

        ρ_prior = ConstantStateDistribution(state=vec_ρ, channel_error=depolarization)

    :param numpy.ndarray state: A vector representing a quantum state. Either a Bloch 
        vector in the Pauli basis, or a flattened density operator (not implemented yet).
    :param list `~oqt.errors.ChannelError`: A set of errors to apply to the channel. 
        Channel errors are applied consecutively in the order in which they appear 
        in the list. One can also pass just a single error, which will be turned to a 
        list implicitly.
    :param bool in_pauli_basis: Specifies whether the state is expressed in the Pauli basis. 
        Currently only the True case is implemented.
    """
    def __init__(self, state, channel_error=ChannelError(), in_pauli_basis=True):
        flat_state = state.flatten()
        dim = int(np.sqrt(flat_state.shape[0]))

        super(ConstantStateDistribution, self).__init__(dim, channel_error=channel_error, in_pauli_basis=in_pauli_basis)

        self._state = state.reshape((self._dim ** 2, 1), order='F')

    def sample(self, n=1, display_params=False):
        # Tile to an array of 4 x 1 vectors
        clean_samples = np.tile(self._state, (n, 1)).reshape((n, self._dim ** 2, 1)) 

        if display_params:            
            print(f"Constant state:")
            print("-----------------------------------------")
            for idx_sample in range(n):
                print(f"Clean state = \n{clean_samples[idx_sample, :]}")
                print()

        noisy_samples = reduce(lambda samples, error: error.apply_errors(samples, display_params), self._channel_error, clean_samples)

        if display_params:            
            print(f"Final states:")
            print("-----------------------------------------")
            for idx_sample in range(n):
                print(f"Noisy state = \n {noisy_samples[idx_sample, :]}")
                print()

        return noisy_samples


class HaarRandomPureStateDistribution(StateDistribution):
    r"""Samples from the distribution of Haar-random pure states.

    Wraps around qutip functions for random state sampling.

    :param int dim: The dimension of the Hilbert space we want to create.
    :param list `~oqt.errors.ChannelError`: A set of errors to apply to the channel. 
        Channel errors are applied consecutively in the order in which they appear 
        in the list. One can also pass just a single error, which will be turned to a 
        list implicitly.
    :param bool in_pauli_basis: Specifies whether the state is expressed in the Pauli basis. 
        Currently only the True case is implemented.
    """
    def __init__(self, dim, channel_error=ChannelError(), in_pauli_basis=True):
        super(HaarRandomPureStateDistribution, self).__init__(dim, channel_error=channel_error, in_pauli_basis=in_pauli_basis)

    def sample(self, n=1, display_params=False):
        # Unpacking this: generate Haar-random kets; turn them into density matrices;
        # vectorize them in column-major order ('F'); convert them to Pauli basis 
        clean_cb_samples = np.array([qt.ket2dm(qt.rand_ket_haar(self._dim)).full() for x in range(n)])

        clean_samples = np.einsum("ij,ljk->lik", c_to_p, clean_cb_samples.reshape((n, self._dim ** 2, 1), order='F'))

        if display_params:            
            print(f"Sampled {n} Haar-random pure states:")
            print("-----------------------------------------")
            for idx_sample in range(n):
                print(f"Clean state = \n{clean_samples[idx_sample, :]}")
                print()

        noisy_samples = reduce(lambda samples, error: error.apply_errors(samples, display_params), self._channel_error, clean_samples)

        if display_params:            
            print(f"Final Haar-random pure states:")
            print("-----------------------------------------")
            for idx_sample in range(n):
                print(f"Noisy states = \n{noisy_samples[idx_sample, :]}")
                print()

        return noisy_samples


class HaarRandomMixedStateDistribution(StateDistribution):
    r"""Samples from the distribution of Haar-random mixed states.
        
    Wraps qutip functions. Accomplished by generating pure states in the squared dimension, and 
    then tracing out one of the spaces.

    :param int dim: The dimension of the Hilbert space we want to create.
    :param list `~oqt.errors.ChannelError`: A set of errors to apply to the channel. 
        Channel errors are applied consecutively in the order in which they appear 
        in the list. One can also pass just a single error, which will be turned to a 
        list implicitly.
    :param bool in_pauli_basis: Specifies whether the state is expressed in the Pauli basis. 
        Currently only the True case is implemented.
    """
    def __init__(self, dim, channel_error=ChannelError(), in_pauli_basis=True):
        super(HaarRandomMixedStateDistribution, self).__init__(dim, channel_error=channel_error, in_pauli_basis=in_pauli_basis)

    def sample(self, n=1, display_params=False):
        r"""
            Samples Haar-random mixed states and returns their vectorized versions 
            in the Pauli basis. Accomplished by first generating Haar-random pure 
            states of dim^2 and then tracing out half of it. Need to explicitly
            set the QObj's dimensions to do this, so I don't think it is very vectorizable
        """
        new_dims = [[self._dim, self._dim], [self._dim, self._dim]]

        # Random pure states in the larger dimension
        rand_rho = [qt.ket2dm(qt.rand_ket_haar(self._dim ** 2)) for x in range(n)]
        clean_samples = np.zeros((n, self._dim ** 2, 1))

        for state_idx in range(n):
            rand_rho[state_idx].dims = new_dims # Reset dims
            clean_samples[state_idx, :] = c_to_p @ rand_rho[state_idx].ptrace(0).full().reshape((self._dim ** 2, 1), order = 'F') # Trace, vectorize, convert to Pauli basis 
        
        if display_params:            
            print(f"Sampled {n} Haar-random mixed states:")
            print("-----------------------------------------")
            for idx_sample in range(n):
                print(f"Clean states = \n{clean_samples[idx_sample, :]}")
                print()

        noisy_samples = reduce(lambda samples, error: error.apply_errors(samples, display_params), self._channel_error, clean_samples)

        if display_params:            
            print(f"Final Haar-random mixed states:")
            print("-----------------------------------------")
            for idx_sample in range(n):
                print(f"Noisy states = \n{noisy_samples[idx_sample, :]}")
                print()

        return noisy_samples # Make a proper numpy array



class OQTRebitDistribution(StateDistribution):
    r"""Sample single-rebit states.

    Rebits are qubit states whose Bloch vectors have no :math:`y` component.     
    To generate rebit states uniformly at random, we need to construct 2x3 matrices
    :math:`X`  with normally distributed elements (mean 0 and variance 1), and then compute

    .. math::
        \rho = \frac{X X^\dagger}{\hbox{Tr}(X X^\dagger)}

    :param int dim: The dimension of the Hilbert space we want to create.
    :param list `~oqt.errors.ChannelError`: A set of errors to apply to the channel. 
        Channel errors are applied consecutively in the order in which they appear 
        in the list. One can also pass just a single error, which will be turned to a 
        list implicitly.
    :param bool in_pauli_basis: Specifies whether the state is expressed in the Pauli basis. 
        Currently only the True case is implemented.
    """
    def __init__(self, dim, channel_error=ChannelError(), in_pauli_basis=True):
        super(OQTRebitDistribution, self).__init__(dim, channel_error=channel_error, in_pauli_basis=in_pauli_basis)

    def sample(self, n=1, display_params=False):
        random_rectangular_samples = np.random.normal(0, 1, (n, 2, 3))
        transposed_samples = np.transpose(random_rectangular_samples, axes=(0, 2, 1))

        multiplied_samples =  random_rectangular_samples @ transposed_samples

        traces = np.trace(multiplied_samples, axis1=2)

        clean_samples = multiplied_samples / np.tile(traces.reshape((n, 1)), reps=self._dim**2).reshape((n, self._dim, self._dim))

        if display_params:            
            print(f"Sampled {n} rebit states:")
            print("-----------------------------------------")
            for idx_sample in range(n):
                print(f"Clean states = \n{clean_samples[idx_sample, :]}")
                print()

        # Convert to Pauli basis
        clean_samples = c_to_p @ clean_samples.reshape((n, self._dim ** 2, 1))

        noisy_samples = reduce(lambda samples, error: error.apply_errors(samples, display_params), self._channel_error, clean_samples)

        if display_params:            
            print(f"Final noisy rebit states:")
            print("-----------------------------------------")
            for idx_sample in range(n):
                print(f"Noisy states = \n{noisy_samples[idx_sample, :]}")
                print()

        return noisy_samples


class OQTGinibreDistribution(StateDistribution):
    r"""Sample states from the Ginibre distribution.

    This class wraps the :class:`~qinfer.GinibreDistribution` of QInfer but outputs the 
    sample shapes needed to run within the OQT framework.

    :param int dim: The dimension of the Hilbert space we want to create.
    :param list `~oqt.errors.ChannelError`: A set of errors to apply to the channel. 
        Channel errors are applied consecutively in the order in which they appear 
        in the list. One can also pass just a single error, which will be turned to a 
        list implicitly.
    :param bool in_pauli_basis: Specifies whether the state is expressed in the Pauli basis. 
        Currently only the True case is implemented.
    """
    def __init__(self, dim, channel_error=ChannelError(), in_pauli_basis=True):
        super(OQTGinibreDistribution, self).__init__(dim, channel_error=channel_error, in_pauli_basis=in_pauli_basis)
        self._wrapped = qi.tomography.GinibreDistribution(dim)

    def sample(self, n=1, display_params=False):
        clean_samples = self._wrapped.sample(n).reshape((n, self._dim ** 2, 1))

        if display_params:            
            print(f"Sampled {n} Ginibre states:")
            print("-----------------------------------------")
            for idx_sample in range(n):
                print(f"Clean states = \n{clean_samples[idx_sample, :]}")
                print()

        noisy_samples = reduce(lambda samples, error: error.apply_errors(samples, display_params), self._channel_error, clean_samples)

        if display_params:            
            print(f"Final Ginibre states:")
            print("-----------------------------------------")
            for idx_sample in range(n):
                print(f"Noisy states = \n{noisy_samples[idx_sample, :]}")
                print()

        return noisy_samples


class CombinedSPAMDistribution(StateDistribution):
    r"""A convenient distribution for sampling fully unknown SPAM superoperators.
    
    Takes a distribution for both the state and the measurement, and all the relevant
    error channels, and produces the joint superoperator :math:`|\rho\rangle\rangle\langle\langle E|` 
    with the desired errors applied to the combined superoperator.

    :Example:

    .. code-block:: python

        from oqt.distributions import *
        from oqt.errors import GinibreNoise

        state_indiv_ginib_eps = 1e-3 # Strength of Ginibre noise applied to state/measurement individually
        state_combo_ginib_eps = 1e-4 # Strength of Ginibre noise applied to SPAM superoperator

        # Prepare |0> with some Ginibre noise
        vec_ρ = np.array([1, 0, 0, 1]) / np.sqrt(2)
        ρ_distribution = ConstantStateDistribution(vec_ρ, channel_error=GinibreNoise(eps=state_indiv_ginib_eps))
        
        # Measure |0> with some Ginibre noise
        vec_E = np.array([1, 0, 0, 1]) / np.sqrt(2)
        E_distribution = ConstantStateDistribution(vec_E, channel_error=GinibreNoise(eps=state_indiv_ginib_eps))

        # Combined distribution with non-trace-preserving Ginibrenoise
        d = CombinedSPAMDistribution(
            state=ρ_distribution, 
            measurement=E_distribution, 
            channel_error=GinibreNoise(eps=state_combo_ginib_eps, enforce_tp=False)
        )

    :param state `~oqt.distributions.StateDistribution`: A distribution for the state vector. Default value is a 
        :class:`~oqt.distributions.ConstantStateDistribution` of :math:`|0\rangle\rangle`.
    :param measurement `~oqt.distributions.StateDistribution`: A distribution for the measurement vector. Default
        value is a :class:`~oqt.distributions.ConstantStateDistribution` for :math:`\langle \langle 0|`.
    :param list `~oqt.errors.ChannelError`: A set of errors to apply to the channel. Channel errors
        are applied consecutively in the order in which they appear in the list. One can also pass
        just a single error, which will be turned to a list implicitly.
    """
    def __init__(self, 
            state=ConstantStateDistribution((1/np.sqrt(2)) * np.array([1, 0, 0, 1])), 
            measurement=ConstantStateDistribution((1/np.sqrt(2)) * np.array([1, 0, 0, 1])),
            channel_error=ChannelError()):

        super(CombinedSPAMDistribution, self).__init__(2, channel_error)

        self._state = state
        self._measurement = measurement

    def sample(self, n=1, display_params=False):        
        """ Returns one or more samples from a joint SPAM distribution.

        :param int n: Number of samples to return.
        :rtype: numpy.ndarray
        :return: An array containing samples from the distribution of shape ``(n, d, d)``, 
            where ``d`` = dim^2 is the dimension of the superoperator.
        """

        # Errors specific to the state/measurement get taken care of internally
        if display_params:
            print("Sampling state for combined SPAM.")
        rand_states = self._state.sample(n, display_params)

        if display_params:
            print("Sampling measurement for combined SPAM.")
        rand_measurements = self._measurement.sample(n, display_params)

        # Create the superoperators of the noisy states measurements
        combined_random_supops = np.einsum("ijk,ilk->ijl", rand_states, rand_measurements)

        # Now add any additional channel noise we want to give to the combined distribution
        return reduce(lambda samples, error: error.apply_errors(samples, display_params), self._channel_error, combined_random_supops)


# Indicate specifically which distributions sample from random states vs. random superoperators
unknown_state_distributions = [HaarRandomPureStateDistribution, HaarRandomMixedStateDistribution, OQTRebitDistribution, OQTGinibreDistribution, ConstantStateDistribution]


class GSTProductDistribution(qi.Distribution):
    r"""Create and sample from a product distribution of superoperators.

    This class makes it convenient to sample from a prior distribution
    describing a physical system (a button box). On setup we will specify
    any gateset labels assumed to be known, as well as any 
    unknown gates, and which 'lesser' distributions they should be 
    sampled from. 

    Reminiscent of QInfer's :class:`~qinfer.ProductDistribution` in that the 
    output samples are essentially a product of independent, gauge-dependent samples
    of each distribution.

    Important note: the user is responsible for ensuring that they have expressed the 
    known operators and unknown operators in a consistent gauge. 

    :Example:

    .. code-block:: python

        import qinfer as qi
        
        import oqt
        from oqt.distributions import *
        from oqt.errors import DepolarizingChannel

        # Specify parameterization of a gateset (button labels, fiducials)
        param = oqt.linear_parameterization.GatesetParameterization(
            gateset_labels= ['pi_over_2', 'dt'],             
            fiducial_labels = [[], 
                               ['pi_over_2'],  
                               ['pi_over_2', 'pi_over_2'], 
                               ['pi_over_2', 'dt', 'pi_over_2']
                              ]
        )

        # Specify prior distributions for all buttons
        unknown_operators = { 
            'pi_over_2' : BlochRotationDistribution(
                axis='x',         
                theta=qi.NormalDistribution(np.pi/2, 0.001)
            ),

            'dt' : BlochRotationDistribution(
                axis='z', 
                theta=qi.UniformDistribution([0, 1])
            ),

            'WellKnownGates.SPAM' : CombinedSPAMDistribution(
                state=ConstantStateDistribution(
                    vec_ρ, 
                    channel_error=DepolarizingChannel(p=qi.UniformDistribution(ranges=[0, 0.1])
                    )
                ),
                measurement=ConstantStateDistribution(
                    vec_E, 
                    channel_error=DepolarizingChannel(p=qi.UniformDistribution(ranges=[0, 0.1])
                    )
                )
            )
        }

        # The product distribution is constructed by specifying which operators are
        # unknown (and thus must be sampled), and any that may be known. 
        prior = GSTProductDistribution(param,
                                       known_operators={}, 
                                       unknown_operators=unknown_operators)

        # Sample from the operational representation of the gate set
        prior.sample()

    :param known\_operators: A dictionary containing
        known operators and their matrix superoperator representations.
        
        Special case: If SPAM is not explicitly
        specified as a known operator, we check if either :math:`|\rho \rangle \rangle`
        or a measurement :math:`E` have been specified using the 
        shape of the associated vectors. 
    :type known_operators: Dict[str, numpy.ndarray] 

    :param unknown\_operators: A dictionary of
        the unknown operators and their accompanying distributions
    :type unknown_operators: Dict[str, Callable]
    """
    def __init__(self, param : GatesetParameterization, known_operators : Dict[str, np.ndarray] = {}, unknown_operators : Dict[str, Callable] = {}):
        # Serializable stuff
        self._parameterization = param
        self._n_rvs = self._parameterization.n_modelparams
        self._gateset_labels = param.gateset_labels # Names of all the operators
        self._n_model_params = param.n_modelparams
        self._op_dim = param.dim_liouville_space

        self._known_operators = {}
        self._unknown_operators = {}

        # SPAM must be treated separately if it is unknown because it is 
        # defined as the outer product of the state + measurement rather than
        # as an arbitrary 4 x 4 superoperator.
        self._is_spam_fully_known = False   # WellKnownGates.SPAM is specified and fixed
        self._is_spam_fully_unknown = False # WellKnownGates.SPAM is fully unknown
        self._state_name = '' # Name of the unknown state
        self._meas_name = '' # Name of known measurement
        valid_vector_shapes = [(self._op_dim, 1), (1, self._op_dim), (self._op_dim, )] # Possible shapes a measurement vector can be 

        num_missing = 0

        if 'WellKnownGates.SPAM' in unknown_operators.keys(): # No clear way of selecting random unknown measurements at the moment
            self._is_spam_fully_unknown = True
            num_missing = len(self._gateset_labels) + 1 - len(known_operators) - len(unknown_operators)
        elif 'WellKnownGates.SPAM' in known_operators.keys(): # Known SPAM, nothing to see here
            self._is_spam_fully_known = True
            num_missing = len(self._gateset_labels) + 1 - len(known_operators) - len(unknown_operators)
        else: # SPAM is partially known; measurement known but state isn't
            # Must have had a single vector for the measurement specified in the known_operators;
            # make sure we have something here with the right dimensions
            known_operator_shapes = [x.shape for x in known_operators.values()]
            is_valid_vector = [x in valid_vector_shapes for x in known_operator_shapes]

            if not any(is_valid_vector): 
                raise ValueError(f"Please provide a known measurement vector for SPAM.")

            if sum(is_valid_vector) != 1:
                raise ValueError(f"Please provide only one known measurement vector for SPAM.")

            num_missing = len(self._gateset_labels) + 2 - len(known_operators) - len(unknown_operators)

        if num_missing > 0:
            raise ValueError(f"Missing specification of {num_missing} gateset buttons.")
        elif num_missing < 0:
            raise ValueError(f"{-num_missing} too many gateset buttons specified.")

        # If we made it this far, SPAM is either known, or M is known and SP is unknown
        # Unpack the known and unknown operators
        for name, mat in known_operators.items():
            if mat.shape == (self._op_dim, self._op_dim): # 4 x 4 superoperators may include a fully specified SPAM
                if name not in self._gateset_labels + ['WellKnownGates.SPAM', 'SPAM']:
                    raise ValueError(f"Known gate '{name}' is not in the specified gate set.")
                else:
                    if name == 'SPAM': 
                        name = str(WellKnownGates.SPAM)
                    self._known_operators[name] = mat
            elif mat.shape in valid_vector_shapes: # Possibly components of SPAM; if we got this far there is only one
                self._meas_name = name
                self._known_operators[self._meas_name] = mat 
            else:
                raise ValueError(f"Superoperator representation for gate '{name}' has invalid dimensions {mat.shape}.")

        for name, distribution in unknown_operators.items():
            # Find the distribution that corresponds to the state
            if not self._is_spam_fully_known and not self._is_spam_fully_unknown:
                if isinstance(distribution, tuple(unknown_state_distributions)):
                    self._state_name = name 

            if name not in self._gateset_labels + ['WellKnownGates.SPAM', 'SPAM', self._state_name]:
                raise ValueError(f"Unknown gate '{name}' is not in the specified gate set.")

            self._unknown_operators[name] = distribution
    
    @property
    def n_rvs(self):
        return self._n_rvs
    
    def sample(self, n=1, display_params=False):
        """ Returns one or more samples from the operational representation.

        This function works by sampling independently from each of the distributions
        representing the gates in the gateset specified by ``param``, and then transforming
        them to the operational representation using the fiducial sequences and the
        standard linear inversion step. 

        :param int n: Number of samples to return.
        :rtype: numpy.ndarray
        :return: An array with shape ``(n, d)``, where ``d`` is the number of parameters in the
            operational representation.
        """
        # Populate gs_tensors
        gs_tensors = np.empty(n, self._parameterization.gs_tensor_dtype)

        # If SPAM is known, populating is easier
        if self._is_spam_fully_known:
            for name, mat in self._known_operators.items():
                gs_tensors[name][:] = mat

            for name, dist in self._unknown_operators.items():
                gs_tensors[name][:] = dist.sample(n, display_params)
        elif self._is_spam_fully_unknown:
            for name, dist in self._unknown_operators.items():
                gs_tensors[name][:] = dist.sample(n, display_params)
        else:
            for name, mat in self._known_operators.items():
                if name != self._meas_name:
                    gs_tensors[name][:] = mat

            for name, dist in self._unknown_operators.items():
                if name != self._state_name:
                    gs_tensors[name][:] = dist.sample(n, display_params)

            # Now do SPAM separately; use einsum because the Haar-random thing sends us an array of column vectors
            gs_tensors['WellKnownGates.SPAM'][:] = np.einsum("ijk,l->ijl", dist.sample(n, display_params), self._known_operators[self._meas_name].conj())

        random_modelparams = np.empty((n, self._parameterization.n_modelparams))
        random_modelparams[:,] = self._parameterization.gs_tensor_to_modelparams(gs_tensors)

        return random_modelparams


class ExponentialDistribution(qi.Distribution):
    """ Produces a sample from an exponential distribution. 

    WARNING: this function has not been extensively tested and may have issues.

    Not very general right now; to be used only with the :class:`oqt.errors.DepolarizingChannel` 
    error function for now. Produce samples from a distribution between two values, 
    where the probability increases exponenentially between the two.

    :param float lower_bound: The smallest possible value (default 0).
    :param float upper_bound: The largest possible value (default 1). 
    """
    def __init__(self, lower_bound=0, upper_bound=1):
        super(ExponentialDistribution).__init__()
        self._n_rvs = 1
        self._lower_bound = lower_bound
        self._upper_bound = upper_bound

    @property
    def n_rvs(self):
        return self._n_rvs

    def sample(self, n=1):
        # First pull numbers from numpy exponential distribution; then we will
        # rescale them between the lower and upper bound.
        initial_samples = np.random.exponential(size= (n, 1))

        return self._upper_bound - (self._upper_bound - self._lower_bound) * (initial_samples / np.max(initial_samples))


==> anc/oqt/errors.py <==
import numpy as np

import qinfer as qi

from qutip import rand_dm_ginibre, rand_super_bcsz

from oqt.gates import *
from oqt.linear_parameterization import GatesetParameterization

__all__ = [
    'ChannelError', 
    'GinibreNoise', 
    'DepolarizingChannel',
    'DephasingChannel', 
    'AmplitudeDampingChannel'
]


class ChannelError():
    r"""A base class for channel errors. 

    Channel errors are implemented using the `apply_errors` method. A set of superoperators 
    is passed in, and we output the superoperators with the errors applied.

    :param int dim: Dimension of the Hilbert space. Currently can only be 2 (single-qubit case).
    """
    def __init__(self, dim=2):
        if dim != 2:
            raise NotImplementedError(
                "OQT is currently limited to the single-qubit case.")

        # Store dimension of Hilbert space as well as Liouville space
        self._dim = dim
        self._l_dim = self._dim ** 2

    def apply_errors(self, clean_superoperators, display_params=False):
        r""" Apply the channel error to the provided set of clean superoperators.

        :param numpy.ndarray clean_superoperators: An array of superoperators to which
            we want to apply an error channel.
        :param bool display_params: For reproducibility. If set to True, will 
            print details of the applied noise, such as randomly chosen parameters, 
            and display the updated form of the superoperators.

        :return: An array of noisy superoperators.
        """
        return clean_superoperators


class GinibreNoise(ChannelError):
    r"""Add Ginibre noise to superoperators. 

    The BCSZ distribution over superoperators is the uniformly random distribution over
    superoperators, i.e. the Ginibre distribution. We can add Ginibre noise to a  
    superoperator by taking a convex combination of the original superoperator with another
    chosen at random, according to

    .. math ::
        S \rightarrow (1 - \epsilon) S + \epsilon G 

    where :math:`G` are sampled from the BCSZ distribution, and :math:`\epsilon` is a small value.
    Effectively this means, most of the time, our button is applying :math:`S`, but 
    a fraction :math:`\epsilon` of the time we'll have ``no bloody clue'' what that button has done.

    :Example:

    .. code-block:: python

        # Specify Ginibre noise with strength 1e-3
        ginib_noise = oqt.errors.GinibreNoise(eps=1e-3)

        # Apply to identity operator
        d = oqt.distributions.ConstantSuperoperatorDistribution(superoperator=np.eye(4), channel_error=[ginib_noise])

    :param float eps: Probability of the random superoperator in the convex combination. 
    """

    def __init__(self, dim=2, eps=1e-3, enforce_tp=True):
        super(GinibreNoise, self).__init__(dim)
        self._eps = eps
        self._enforce_tp = enforce_tp

    def apply_errors(self, clean_superoperators, display_params=False):
        n = clean_superoperators.shape[0]

        noisy_superoperators = np.zeros_like(clean_superoperators)

        # If we are applying Ginibre noise to a regular superoperator...
        # Use qutip to grab Ginibre superoperators, just like in BCSZDistribution class.
        if clean_superoperators.shape[1] == self._dim ** 2 and clean_superoperators.shape[2] == self._dim **2:
            ginibre_supops = np.array([c_to_p @ rand_super_bcsz(self._dim, enforce_tp=self._enforce_tp).full() @ c_to_p_dag for j in range(n)]).real
            
            noisy_superoperators = (1 - self._eps) * clean_superoperators + self._eps * ginibre_supops

            if display_params:
                print("Ginibre noise:")
                print("-----------------------------------------")
                for idx_sample in range(n):
                    print(f"Ginibre superoperator = \n {ginibre_supops[idx_sample, :]}")
                    print(f"Updated superoperator = \n {noisy_superoperators[idx_sample, :]}")
                    print()
        else: # If we are instead applying it to density matrices...
            # Generate Ginibre density matrices and unroll them in the computational basis
            cb_ginibre_dms = np.array([rand_dm_ginibre(self._dim).full() for x in range(n)])
            pauli_ginibre_dms = np.einsum("ij,ljk->lik", c_to_p, cb_ginibre_dms.reshape((n, self._dim ** 2, 1), order='F'))
            pauli_ginibre_dms = pauli_ginibre_dms.reshape(clean_superoperators.shape).real

            noisy_superoperators = (1 - self._eps) * clean_superoperators + self._eps * pauli_ginibre_dms

            if display_params:
                print("Ginibre noise:")
                print("-----------------------------------------")
                for idx_sample in range(n):
                    print(f"Ginibre  = \n {pauli_ginibre_dms[idx_sample, :]}")
                    print(f"Updated superoperator = \n {noisy_superoperators[idx_sample, :]}")
                    print()

        return noisy_superoperators


class DepolarizingChannel(ChannelError):
    r"""Apply depolarization to superoperators. 

    One way to express depolarization of a state is  

    .. math::
        \rho \rightarrow (1-p) \rho + \frac{p}{3} \left( X \rho X + Y \rho Y + Z \rho Z\right) 

    meaning that the state is left alone with probability :math:`1 - p`, and each Pauli error is
    applied with probability :math:`\frac{p}{3}`. 

    Depolarization with strength :math:`p` affects the Bloch vector by sending

    .. math::
        \begin{pmatrix} a_x \\ a_y \\ a_z \end{pmatrix} \rightarrow 
        \begin{pmatrix} (1-p)a_x \\ (1-p)a_y \\ (1-p)a_z \end{pmatrix}

    :Example:

    .. code-block:: python

        import qinfer
        import numpy as np

        # Normally distributed depolarizing noise
        dep_noise = oqt.errors.DepolarizingChannel(p=qinfer.NormalDistribution(0.5, 0.01))

        # Apply to identity operator
        d = oqt.distributions.ConstantSuperoperatorDistribution(superoperator=np.eye(4), channel_error=[dep_noise])

    :param int dim: The dimension of the Hilbert space the channel acts on. Currently
        limited to 2.
    :param `~qinfer.Distribution` p: A distribution that characterizes the 
        strength of the depolarization. Default is a :class:`~qinfer.ConstantDistribution` with
        :math:`p=0.05`. Values of :math:`p` must be in the range :math:`[0, 1]`.
    """
    def __init__(self, dim=2, p = qi.ConstantDistribution([0.05])):
        super(DepolarizingChannel, self).__init__(dim)

        self._p = p

        # If we're passing a constant, make sure it's valid
        if isinstance(p, qi.ConstantDistribution):
            if len(self._p._values) != 1:
                raise ValueError(
                    "ConstantDistribution for p must contain only a single value.")
            if self._p._values[0][0] > 1 or self._p._values[0][0] < 0:
                raise ValueError(
                    "Depolarization strength p can only take values between 0 and 1.")

    def _depolarizer(self, p):
        r"""Creates a superoperator that applies depolarizing noise.

        :param float p: The strength of the depolarization.

        :return numpy.ndarray: A depolarizing superoperator.
        """
        # The form of the superoperator; squashes the Bloch sphere towards
        # the z-axis.
        return np.array([[1, 0, 0, 0],
                         [0, 1 - p, 0, 0],
                         [0, 0, 1 - p, 0],
                         [0, 0, 0, 1 - p]])

    def apply_errors(self, clean_superoperators, display_params=False):
        n = clean_superoperators.shape[0]

        # Sample dephashing strengths according to the distribution
        ps = self._p.sample(n).flatten()

        if np.any(ps > 1) or np.any(ps < 0):
            raise ValueError("Distribution for p produced invalid depolarizing values; distributions \
                must produce values strictly between 0 and 1.")

        # Create dephashing superoperators for each case
        depolarizers = np.array([self._depolarizer(ps[i]) for i in range(n)]).reshape(
            n, self._l_dim, self._l_dim)

        # Multiply each superoperator by the dephasing superoperator
        depolarized_superoperators = np.einsum(
            "ijk,ikl->ijl", depolarizers, clean_superoperators)

        if display_params:
            print("Depolarization:")
            print("-----------------------------------------")
            for idx_sample in range(n):
                print(f"p = {ps[idx_sample]}")
                print(f"Depolarizer = \n {depolarizers[idx_sample, :]}")
                print(f"Updated superoperator = \n {depolarized_superoperators[idx_sample, :]}")
                print()

        return depolarized_superoperators


class DephasingChannel(ChannelError):
    r"""Apply the dephasing channel to superoperators.


    The dephasing channel for a single qubit is defined in terms of the Kraus operators

    .. math::
        K_0 &=& \sqrt{1-p} I \\
        K_1 &=& \sqrt{p} | 0 \rangle \langle 0| \\
        K_2 &=& \sqrt{p} | 1 \rangle \langle 1|

    Assumes superoperators in the Pauli basis.

    Dephashing with strength :math:`p` affects the Bloch vector by sending

    .. math::
        \begin{pmatrix} a_x \\ a_y \\ a_z \end{pmatrix} \rightarrow 
        \begin{pmatrix} (1-p)a_x \\ (1-p)a_y \\ a_z \end{pmatrix}.

    :Example:

    .. code-block:: python

        import oqt.errors
        import oqt.distributions
        import numpy as np
        import qinfer

        # Normally distributed depolarizing noise
        dep_noise = oqt.errors.DepolarizingChannel(p=qinfer.NormalDistribution(0.5, 0.01))

        # Default dephasing noise - constant strength of 0.05
        deph_noise = oqt.errors.DephasingChannel() 

        # Apply to identity operator, depolarize first, then dephase
        d = oqt.distributions.ConstantSuperoperatorDistribution(superoperator=np.eye(4), channel_error=[dep_noise, deph_noise])

    :param int dim: The dimension of the Hilbert space the channel acts on.
    :param `~qinfer.Distribution` p: A distribution that characterizes 
        the strength of the dephasing. Default is a :class:`~qinfer.Distribution` 
        with :math:`p=0.05`. Values of :math:`p` must be in the range :math:`[0, 1]`.
    """
    def __init__(self, dim=2, p=qi.ConstantDistribution([0.05])):
        super(DephasingChannel, self).__init__(dim)

        self._p = p

        if isinstance(p, qi.ConstantDistribution):
            if len(self._p._values) != 1:
                raise ValueError(
                    "ConstantDistribution for p must contain only a single value.")
            if self._p._values[0][0] > 1 or self._p._values[0][0] < 0:
                raise ValueError(
                    "p for a dephashing channel must be between 0 and 1.")

    def _dephaser(self, p):
        r""" Creates a superoperator that will dephase what it gets applied to.

        :param float p: The strength of the dephasing.

        :return: The dephasing superoperator.
        """
        # The form of the superoperator; squashes the Bloch sphere towards
        # the z-axis.
        return np.array([[1, 0, 0, 0],
                         [0, 1 - p, 0, 0],
                         [0, 0, 1 - p, 0],
                         [0, 0, 0, 1]])

    def apply_errors(self, clean_superoperators, display_params=False):
        n = clean_superoperators.shape[0]

        # Sample dephashing strengths according to the distribution
        ps = self._p.sample(n).flatten()

        if np.any(ps > 1) or np.any(ps < 0):
            raise ValueError("Distribution for p produced invalid dephashing values; distributions \
                must produce values strictly between 0 and 1.")

        # Create dephashing superoperators for each case
        dephasers = np.array([self._dephaser(ps[i]) for i in range(n)]).reshape(
            n, self._l_dim, self._l_dim)

        # Multiply each superoperator by the dephasing superoperator
        dephased_superoperators = np.einsum(
            "ijk,ikl->ijl", dephasers, clean_superoperators)

        if display_params:
            print("Dephasing:")
            print("-----------------------------------------")
            for idx_sample in range(n):
                print(f"p = {ps[idx_sample]}")
                print(f"Updated superoperator = \n {dephased_superoperators[idx_sample, :]}")
                print()

        return dephased_superoperators


class AmplitudeDampingChannel(ChannelError):
    r"""Apply amplitude damping to superoperators.

    The amplitude damping channel for a single qubit is defined in terms of the Kraus operators

    .. math::
        K_0 &=&| 0 \rangle \langle 0| + \sqrt{1 - p} | 1 \rangle \langle 1| \\
        K_1 &=& \sqrt{p} | 0 \rangle \langle 1|

    Assumes superoperators sent in in the Pauli basis.

    Amplitude damping of strength :math:`p` affects the Bloch vector by sending
    
    .. math::
        \begin{pmatrix} a_x \\ a_y \\ a_z \end{pmatrix} \rightarrow 
        \begin{pmatrix} \sqrt{1-p}a_x \\ \sqrt{1-p}a_y \\ (1-p)a_z + p \end{pmatrix}.

    :Example:

    .. code-block:: python

        import qinfer 

        # Uniformly randomly distributed amplitude damping with strength between 0 and 0.1
        amp_damp = oqt.errors.AmplitudeDampingChannel(p=qinfer.UniformDistribution(ranges=[0, 0.1]))

        # Apply to Haar random mixed states
        hr = oqt.distributions.HaarRandomMixedStateDistribution(dim=2, channel_error=amp_damp)

    :param int dim: The dimension of the Hilbert space the channel acts on.
    :param `~qinfer.Distribution` p: A distribution that characterizes 
        the strength of the dephasing. Default is a :class:`~qinfer.Distribution` 
        with :math:`p=0.05`. Values of :math:`p` must be in the range :math:`[0, 1]`.
    """

    def __init__(self, dim=2, p=qi.ConstantDistribution([0.05])):
        super(AmplitudeDampingChannel, self).__init__(dim)

        self._p = p

        if isinstance(p, qi.ConstantDistribution):
            if len(self._p._values) != 1:
                raise ValueError(
                    "ConstantDistribution for p must contain only a single value.")
            if self._p._values[0][0] > 1 or self._p._values[0][0] < 0:
                raise ValueError(
                    "p for an amplitude damping channel must be between 0 and 1.")

    def _damper(self, p):
        # As per N&C eq. (8.122), amplitude damping is a linear transformation of the
        # Bloch vectors sending (rx, ry, rz) -> (rx sqrt(1-p), ry sqrt(1-p), rz(1-p) + p)
        # This function produces the first part, and _transform adds the extra p to the z component
        return np.array([[1, 0, 0, 0],
                         [0, np.sqrt(1 - p), 0, 0],
                         [0, 0, np.sqrt(1 - p), 0],
                         [0, 0, 0, 1 - p]])

    def _transform(self, p):
        return np.array([[0],
                         [0],
                         [0],
                         [p / np.sqrt(2)]])

    def apply_errors(self, clean_superoperators, display_params=False):
        n = clean_superoperators.shape[0]

        ps = self._p.sample(n).flatten()

        if np.any(ps > 1) or np.any(ps < 0):
            raise ValueError("Distribution for p produced invalid damping values; distributions \
                must produce values strictly between 0 and 1.")

        dampers = np.array([self._damper(ps[i]) for i in range(n)]).reshape(
            n, self._l_dim, self._l_dim)
        transforms = np.array([self._transform(ps[i])
                              for i in range(n)]).reshape(n, self._l_dim, 1)

        # Multiply each superoperator by the damping superoperator
        damped_superoperators = np.einsum(
            "ijk,ikl->ijl", dampers, clean_superoperators) + transforms

        if display_params:
            print("Amplitude damping:")
            print("-----------------------------------------")
            for idx_sample in range(n):
                print(f"p = {ps[idx_sample]}")
                print(f"Updated superoperator = \n {damped_superoperators[idx_sample, :]}")
                print()

        return damped_superoperators

==> anc/oqt/gates.py <==
##
# Copyright (c) Microsoft Corporation. All rights reserved.
# Licensed under the MIT License.
##

## DOCUMENTATION #############################################################

"""
"""

## IMPORTS ###################################################################

import numpy as np
from enum import Enum, IntEnum, auto
from functools import reduce
from collections import defaultdict
import operator as op

from oqt.linalg import *

## EXPORTS ###################################################################
__all__ = [ 
    'c_to_p', 
    'c_to_p_dag',
    'WellKnownGates', 
    'PauliBasis', 
    'GSeq', 
    'super_rot_x', 
    'super_rot_y', 
    'super_rot_z', 
    'super_hadamard',
    'vecd_super_rot_x', 
    'vecd_super_rot_y', 
    'vecd_super_rot_z', 
    'vecd_super_hadamard'
]

## CONSTANTS #################################################################

# This converts qubit superoperators from the computational basis to the Pauli basis.
c_to_p = 1/np.sqrt(2) * np.array([[1, 0, 0, 1],
                                  [0, 1, 1, 0],
                                  [0, -1j, 1j, 0],
                                  [1, 0, 0, -1]])
c_to_p_dag = c_to_p.conj().T

# X, Y, Z rotation superoperators in the Pauli basis, parametrized by rotation angle
def super_rot_x(th):
    r"""
    Superoperator representation of a Bloch sphere rotation about the :math:`x`-axis.

    The matrix representation of an :math:`x`-rotation acting on density matrices is given by

    .. math::
        R_x(\theta) = \begin{pmatrix}
                        \cos(\frac{\theta}{2}) & -i\sin(\frac{\theta}{2}) \\
                        -i\sin(\frac{\theta}{2}) & \cos(\frac{\theta}{2}) \\
                      \end{pmatrix} = \cos(\frac{\theta}{2}) I -i\sin(\frac{\theta}{2}) \sigma_x

    This sends :math:`\rho \rightarrow \rho^\prime = R_x(\theta) \rho R^\dagger_x(\theta)`. 

    We wish to find the superoperator representation :math:`\hat{R}_x(\theta)` that performs the 
    analogous action on the vectorized version of the density matrices :

    .. math::
        | \rho^\prime \rangle \rangle = \hat{R}_x(\theta)| \rho \rangle \rangle
    
    Furthermore, we would like to do this for the case where :math:`\rho` is expressed
    not in the computational basis like: 

    .. math::
        \rho = \rho_{00} |0\rangle \langle 0 | + \rho_{10} |1\rangle \langle 0 | +
            \rho_{01} |0\rangle \langle 1 | + \rho_{11} |1\rangle \langle 1 |, \quad| \rho \rangle \rangle = \begin{pmatrix}
                                        \rho_{00} \\
                                        \rho_{10} \\
                                        \rho_{01} \\
                                        \rho_{11}
                                        \end{pmatrix}

    but rather in the Pauli basis as:

    .. math::
        \rho = \frac{1}{2} I + \frac{1}{2} a_x \sigma_x +
            \frac{1}{2} a_y \sigma_y + \frac{1}{2} a_z \sigma_z, \quad | \rho \rangle \rangle = \begin{pmatrix}
                                    1 \\
                                    a_x \\
                                    a_y \\
                                    a_z
                                    \end{pmatrix}

    The operator that performs this mapping is our desired superoperator:

    .. math :: 
        \hat{R}_x(\theta) = \begin{pmatrix}
                                1 & 0 & 0 & 0 \\
                                0 & 1 & 0 & 0 \\
                                0 & 0 & \cos(\theta) & -\sin(\theta) \\
                                0 & 0 & \sin(\theta) & \cos(\theta)
                            \end{pmatrix}

            

    :param float th: Rotation angle.

    :return: The :math:`4\times4` superoperator as a numpy array. 
    """
    return np.array([[1, 0, 0, 0],
                     [0, 1, 0, 0],
                     [0, 0, np.cos(th), -np.sin(th)],
                     [0, 0, np.sin(th), np.cos(th)]])

def super_rot_y(th):
    r"""
    Superoperator representation of a Bloch sphere rotation about the :math:`y`-axis,
    expressed in the Pauli basis:

    .. math :: 
        \hat{R}_y(\theta) = \begin{pmatrix}
                                1 & 0 & 0 & 0 \\
                                0 & \cos(\theta) & 0 & -\sin(\theta) \\
                                0 & 0 & 1 & 0 \\
                                0 & \sin(\theta) & 0  & \cos(\theta)
                            \end{pmatrix}

    :param float th: Rotation angle.

    :return: The :math:`4\times4` superoperator as a numpy array. 
    """
    return np.array([[1, 0, 0, 0],
                     [0, np.cos(th), 0, np.sin(th)],
                     [0, 0, 1, 0],
                     [0, -np.sin(th), 0, np.cos(th)]])

def super_rot_z(th):
    r"""
    Superoperator representation of a Bloch sphere rotation about the :math:`z`-axis,
    expressed in the Pauli basis:

    .. math :: 
        \hat{R}_z(\theta) = \begin{pmatrix}
                                1 & 0 & 0 & 0 \\
                                0 & \cos(\theta) & -\sin(\theta) & 0 \\
                                0 & \sin(\theta) & \cos(\theta) & 0 \\
                                0 & 0 & 0 & 1
                            \end{pmatrix}

    :param float th: Rotation angle.

    :return: The :math:`4\times4` superoperator as a numpy array. 
    """
    return np.array([[1, 0, 0, 0],
                     [0, np.cos(th), -np.sin(th), 0],
                     [0, np.sin(th), np.cos(th), 0],
                     [0, 0, 0, 1]])


def super_hadamard(eps = 0):
    r"""
    Superoperator representation of a Hadamard. 
    Chris showed me a little bit of math we can use to create
    slightly perturbed versions of H.

    We work in the computational basis. First, we note that we can 
    find simply using vec identities that

    .. math ::
        \hat{H} | \rho \rangle \rangle = | H \rho H \rangle \rangle =  (H \otimes H )| \rho \rangle \rangle

    and so our :math:`\hat{H} = (H \otimes H)`.

    Now this is a unitary operation, and by Stones theorem (?) we can write it in the form

    .. math ::
        \hat{H} = e^{-i \mathcal{L} t}

    where :math:`\mathcal{L}` is the Lindbladian, which has the form 
    :math:`\mathcal{L} = 1 \otimes H - H \otimes 1`.

    We arbitrarily choose :math:`t = \pi/2` to be the time at which this
    is true. We can then write and evaluate

    .. math ::
        \hat{H}(\varepsilon) = e^{-i \mathcal{L} \pi/2} = \cos^2(\varepsilon) H \otimes H +  \sin^2(\varepsilon) 1 \otimes 1 (i/2) \sin(2\varepsilon) (1 \otimes H - H \otimes 1)

    We return this operator but transformed in the Pauli basis.

    :param float eps: Over- or under-rotation time difference for the Hadamard.
        The default eps = 0 will return the unperturbed Hadamard superoperator.

    :return: The :math:`4\times4` superoperator as a numpy array. 
    """

    H = (1/np.sqrt(2)) * np.array([[1, 1], [1, -1]])
    H_H = np.kron(H, H)
    H_Id = np.kron(H, np.eye(2))
    Id_H = np.kron(np.eye(2), H)

    H_sup = (np.cos(eps) ** 2) * H_H + (np.sin(eps) ** 2) * np.eye(4) + (1j / 2) * np.sin(2*eps) * (Id_H - H_Id)
    
    return np.einsum("ij,jk,kl->il", c_to_p, H_sup, c_to_p_dag)


vecd_super_rot_x = np.vectorize(super_rot_x, signature='()->(k,k)')
vecd_super_rot_y = np.vectorize(super_rot_y, signature='()->(k,k)')
vecd_super_rot_z = np.vectorize(super_rot_z, signature='()->(k,k)')
vecd_super_hadamard = np.vectorize(super_hadamard, signature='()->(k,k)')


class AutoName(Enum):
    # Sample from the Python docs, used to force enum
    # values to be string typed.
    def _generate_next_value_(name, start, count, last_values): # pylint: disable=E0213
        return name


class WellKnownGates(AutoName):
    """ An enumeration of common gates.

    """
    SPAM = auto()
    X = auto()
    Y = auto()
    Z = auto()
    sqrtX = auto()
    sqrtY = auto()
    sqrtZ = auto()


class PauliBasis(IntEnum):
    """ An enumeration of the single-qubit Pauli basis elements.
    
    Elements, 1, 2, 3, and 4 correspond to Pauli :math:`I`, :math:`X`,
    :math:`Y`, and :math:`Z` respectively.

    Calling `PauliBasis(idx).op` with int `idx` chosen from above will return the 
    matrix operator for the associated Pauli. 
    """
    I = auto()
    X = auto()
    Y = auto()
    Z = auto()

    @property
    def op(self):
        return {
            self.I: np.eye(2, dtype=complex),
            self.X: np.array([[0, 1], [1, 0]], dtype=complex),
            self.Y: np.array([[0, -1j], [1j, 0]], dtype=complex),
            self.Z: np.diag(np.array([1, -1], dtype=complex))
        }[self].copy()

## FUNCTIONS #################################################################


def combine_dicts(left, right, value_op=op.add):
    keys = set(left.keys()).union(set(right.keys()))

    return {
        key:
            left[key] if key in left and key not in right else
            right[key] if key in right and key not in left else
            value_op(left[key], right[key])
        for key in keys
    }


class GSeq(tuple):
    r"""
    Provides shorthand for constructing tuples whose entries are
    gate buttons. Any button labels which correspond to well-known
    gates will be converted to the corresponding buttons; e.g.
    "X" will be converted to WellKnownGates.X.

    A gate may also be represented by a tuple, in which case
    it takes the form ``(label, power)``, and represents a germ embedded
    in the sequence.

    Expressed in this way, gate sequences are a monoid. They are composed
    using tuple addition, which concatenates sequences. Multiplication by
    a scalar corresponds to repeated addition, sending 
    ``m * (label, power)`` = ``(label, m * power)``.

    Gate sequences are also compressed such that repeated gates in the
    sequence are added together.

    :Examples:

    .. code-block:: python

        from oqt.gates import GSeq

        # 
        empty_seq = GSeq()
        
        g1 = GSeq(('A', 1), ('B', 3), ('C', 2), ('B', 3))
        g2 = GSeq(('B', 1), ('A', 1))

        # Sequences can be added together
        g3 = g1 + g2

        # Adjacent gates with the same label will simplify automatically
        # such as the ('B', 3) at the end of g1 and the ('B', 1) at the start of g2.
        # g3 = GSeq(('A', 1), ('B', 3), ('C', 2), ('B', 4), ('A', 1))

        # We can easily append to sequences
        g3 += GSeq(('A', 1))
        # Now, g3 = GSeq(('A', 1), ('B', 3), ('C', 2), ('B', 4), ('A', 2))

        # We can create GSeqs with other GSeqs inside
        g4 = GSeq(('A', 1), (g3, 1))
        # g4 = GSeq(('A', 1), (GSeq(('A', 1), ('B', 3), ('C', 2), ('B', 4), ('A', 2)), 1))

        # We can also ask for the flattened version of the inner sequences 
        g4.flatten() 
        # GSeq(('A', 2), ('B', 3), ('C', 2), ('B', 4), ('A', 2))


    """
    def __new__(cls, *gates):
        if len(gates) == 1 and isinstance(gates[0], (list, GSeq)):
            # Unpack first.
            gates = gates[0]
        return super().__new__(cls, cls._compress([
            cls.normalize_gate(gate)
            for gate in gates
        ]))

    def __getnewargs__(self):
        return tuple(self)

    @classmethod
    def normalize_gate(cls, gate):
        # Is the gate a tuple representing a germ power?
        if not isinstance(gate, tuple):
            gate = (gate, 1)

        label, power = gate
        label = label if label not in WellKnownGates.__members__ else WellKnownGates[label]
        return (label, power)

    @classmethod
    def _compress(cls, data):
        # We wrote this method separately so it compresses a sequence
        # *before* any GSeq objects are created, which is required in order to
        # compress GSeqs upon instantiation.
        new_seq = [] # Need to make a new object because tuples are immutable
      
        start_ptr = 0 # Points 
    
        while start_ptr != len(data):
            stop_ptr = start_ptr + 1
            stop = False # Stop when the name of the gate in stop_ptr is different than in start_ptr 

            while not stop:
                if stop_ptr == len(data):
                    stop = True
                else:
                    if data[stop_ptr][0] == data[start_ptr][0]:
                        stop_ptr += 1
                    else:
                        stop = True
            
            new_seq.append((data[start_ptr][0], sum([gate[1] for gate in data[start_ptr:stop_ptr]])))
            start_ptr = stop_ptr
                    
        return new_seq

    def compress(self):
        r""" Reduces a GSeq to its simplest form.

        For example, the sequence

            .. math::
                ((g, 1), (g, 1), (h, 2), (h, 1), (g, 1)) 

            will be compressed to 

            .. math::
                ((g, 2), (h, 3), (g, 1)).

            :return: The compressed version of the original sequence.
        """
        return GSeq(self._compress(self))

    @classmethod
    def _flatten(self, data):
        # A GSeq can in principle have multiple GSeq inside of it; work through
        # everything and just add it 
        flat_gseq = GSeq()
    
        for gate in data:
            if not isinstance(gate[0], GSeq):
                flat_gseq += GSeq(gate)
            else:
                flat_gseq += gate[0].flatten() * gate[1]
        
        return flat_gseq

    def flatten(self):
        r"""
            Recusrively flatten a GSeq that may contain other GSeqs as elements.

            :Example:

            .. code-block:: python
    
                g = GSeq(('A', 1), (GSeq(('A', 1), ('B', 1)), 2))
                g.flatten()
                # Prints GSeq(('A', 2), ('B', 1), ('A', 1), ('B', 1))

            :return: The sequence expanded out as a sequence of individual button
                presses. The original version remains unchanged.
        """
        return GSeq(self._flatten(self))

    @property
    def is_well_known(self):
        return all(
            isinstance(gate, WellKnownGates)
            for gate in self
        )

    def is_in_closure_of(self, gateset_labels) -> bool:
        """
        Returns True if and only if every element in this gate sequence
        is a member of the given gateset labels, such that this
        gate sequence is a member of the Kleene closure of those labels.
        """
        for gate, pow in self:
            # This gate is either a label or a subsequence.
            # In the latter case, we recurse.
            if isinstance(gate, type(self)):
                if not gate.is_in_closure_of(gateset_labels):
                    print(gate, gateset_labels)
                    return False
            else:
                if gate not in gateset_labels:
                    print(gate, gateset_labels)
                    return False

        # We didn't find a contradiction, so we must be in the closure.
        return True

    def __repr__(self):
        return "GSeq{}".format(super().__repr__())

    #####################################################
    ###### GROUP OPERATIONS - auto compress output ######
    #####################################################
    def __add__(self, other):
        r"""
            Addition concatenates two gate sequences;
            they add like tuples in Python.
        """
        return GSeq(*super().__add__(other))

    def __mul__(self, power):
        r"""
            Multiplication on left and right by an integer n
            adds it to itself n times.
        """
        return GSeq(list(power * self))

    def __rmul__(self, power):
        return GSeq(*super().__mul__(power))

    def __pow__(self, power):
        raise NotImplemented

    def length(self):
        """ Computes the length of a sequence.

        :return int: The length of the sequence, i.e. the total number of 
            individual button presses, not including SPAM. If the sequence 
            contains other sequences inside, the length will be the length 
            of the full flattened sequence.
        """
        return sum(pow for (gate, pow) in self.flatten())

    def as_operator(self, gs_tensor):
        """ Return the superoperator of a gate sequence. 

        Returns a representation of this sequence as an operator
        on Liouville space, using the provided gateset representation
        tensor. Any indices of the gateset representation tensor will be
        appended to the left of the Liouville space indices.

        :param `oqt.linear_parameterization.GatesetParameterization.gs_tensor_dtype` gs_tensor:
            The gateset tensor containing superoperator representations of all possible gates
            that will occur in the sequence.

        :return np.ndarray: The superoperator equivalent of the gate sequence.
        """
        if len(self) == 0:
            raise NotImplementedError("Not yet implemented for empty sequences.")

        head_gate, power = self[0]
        acc = matrix_power(
            head_gate.as_operator(gs_tensor)
            if isinstance(head_gate, GSeq)
            else gs_tensor[str(head_gate)],

            power
        )

        for sequence_element, power in self[1:]:
            mtx = matrix_power(
                sequence_element.as_operator(gs_tensor)
                if isinstance(sequence_element, GSeq)
                else gs_tensor[str(sequence_element)],

                power
            )
            acc = fast_matmul(mtx, acc)

        return acc

    def button_histogram(self):
        """ Compute the distribution of button presses in a sequence.

        :return Dict(str, int): A dictionary of the form {'gate' : num_presses} for
            each gate in the sequence.  
        """
        return reduce(
            combine_dicts,
            (
                self._button_histogram(sequence_element)
                if isinstance(sequence_element, GSeq)
                else {sequence_element[0]: sequence_element[1]}
                for sequence_element in self
            ),
            defaultdict(int)
        )


==> anc/oqt/groups.py <==
##
# Copyright (c) Microsoft Corporation. All rights reserved.
# Licensed under the MIT License.
##

import numpy as np
from fractions import Fraction 
from operator import matmul, getitem 
from itertools import product
from functools import reduce, partial

from pygtrie import Trie

from typing import Dict, List, Callable, Generic, TypeVar, Tuple

from oqt.gates import GSeq

def readonly(data):
    if hasattr(data, 'flags'):
        ro_data = data.copy()
        ro_data.flags.writeable = False
        return ro_data
    elif hasattr(data, 'data'):
        data.data = readonly(data.data)
        return data
    else:
        raise AttributeError("Expected either flags or data attribute to be present.")

def eq_ignore_phase(A, B):
    r""" Determine if two matrices are equal up to a phase.

    :param np.ndarray A: First element in comparison.
    :param np.ndarray B: Second element in comparison.

    :return: True if :math:`A = B` up to a global phase :math:`e^{i\theta}`,
        False otherwise.
    """
    # Find the nonzero elements of each and compare.
    # If the two arrays have different locations at which they are
    # each nonzero, then they aren't equal.
    idxs_A_nz = np.abs(A) >= 1e-10
    idxs_B_nz = np.abs(B) >= 1e-10

    if not np.all(idxs_A_nz == idxs_B_nz):
        return False

    # If there are no nonzero elements, then we
    # are done, just return.
    if idxs_A_nz.size == 0:
        return True

    A_nz = A[idxs_A_nz]
    B_nz = B[idxs_B_nz]

    # We now need for the ratio nonzero elements
    # to all the same modulo-1 complex number.
    comp = A_nz / B_nz
    if not np.all(np.abs(np.abs(comp) - 1) <= 1e-10):
        return False

    # Compare everything to the first element.
    if not np.all(np.abs(comp[0] - comp[1:]) <= 1e-10):
        return False

    return True

TRepr = TypeVar('TRepr')
TGenerator = TypeVar('TGenerator')
Word = Tuple[TGenerator, ...]

class Group(Generic[TGenerator, TRepr]):
    r""" Class for a mathematical group.

    Groups in OQT are represented by dictionaries mapping labels to some sort of 
    mathematical representation on which we define operations such that we can
    compose the elements. 

    As an example, we can create the Clifford group like so:

    .. code-block:: python

        import numpy as np
        import oqt.groups as grp
    
        # Matrix representations of Clifford group generators H and S
        H = (1/np.sqrt(2)) * np.array([[1, 1], [1, -1]])
        S = np.array([[1, 0], [0, 1j]])

        # A function that swaps the order of an operation. We will swap np.matmul
        # because when combining two clifford elements A and B, we usually mean left 
        # matrix multiplication BA.
        def swap(fn):
            def swapped(x, y):
                return fn(y, x)
            return swapped

        cliffords = grp.Group(generator_representations={'H' : H, 'S' : S}, 
                              identity=np.eye(2), 
                              equivalence=grp.eq_ignore_phase, # Check equality up to phase
                              group_operation=swap(np.matmul));

    :param Dict[TGenerator,TRepr] generator_representations: A dictionary detailing
        the generators of the group and the specific implementation. (For example, a 
        string attached to a matrix representation.)
    :param TRepr identity: The identity of the group using the same TRepr in which
        the generators are expressed.
    :param Callable[[TRepr,TRepr],bool] equivalence: A function that takes two group 
        elements and returns a bool stating if two elements are equal or not.
    :param Callable[[TRepr,TRepr],TRepr] group_operation: The group operation defining
        how elements of the group are composed. Takes in two group elements and sends back
        the group element that is A + B.
    """
    _op : Callable[[TRepr, TRepr], TRepr]
    _eq : Callable[[TRepr, TRepr], bool]
    # Actually a trie, but we don't have that class as a type object,
    # so we lie to the typing library and specify that it's a dict.
    _simplifications : Dict[Word, Word]
    _elements : Tuple[Word, ...]
    def __init__(
            self,
            generator_representations : Dict[TGenerator, TRepr],
            identity : TRepr,
            equivalence : Callable[[TRepr, TRepr], bool],
            group_operation : Callable[[TRepr, TRepr], TRepr]
        ):

        self._op = group_operation
        self._eq = equivalence

        self._generators = tuple(generator_representations.keys())

        # We choose the "simplest" elements to represent the group by.
        # This starts out as just being the identity along with each
        # a word for each generator, but we will expand our representatives
        # by finding the closure of the initial set under the group operation.
        self._representatives = Trie({
            (generator, ): representation
            for generator, representation in generator_representations.items()
        })
        self._representatives[()] = identity

        # We also store a trie of what simplifications we've discovered so far.
        self._simplifications = Trie({})

        # Find the closure of the representatives we've found so far
        # under right multiplication.
        while self._expand_right_mul():
            pass

        # Now that we've found the full set of representatives,
        # freeze in the elements that exist in this group so that we
        # can use them in multiplication tables and sampling.
        self._elements = tuple(
            sorted(self._representatives.keys(), key=len, reverse=False)
        )

        # Finally, calculate the multiplication table we need to quickly
        # find inverses.
        self._calculate_mul_table()

    ## SPECIAL METHODS ##

    def __contains__(self, word : Word) -> bool:
        return bool(word in self._simplifications or word in self._representatives)

    def __iter__(self):
        return iter(self._elements)
    def __len__(self):
        return len(self._elements)

    ## PROPERTIES ##

    @property
    def identity(self):
        return self._representatives[()]

    @property
    def generators(self):
        return self._generators

    ## GROUP CLOSURE ##

    def _expand_right_mul(self) -> bool:
        # Make a copy of the known representatives so that we don't modify the loop variable
        # in place.
        known_representatives = list(self._representatives.keys())

        # Record whether we found any new representatives.
        found_new_representatives = False
        # Try to add each generator to the right of each
        # known representative.
        for existing_representative, generator in product(known_representatives, self._generators):
            candidate = existing_representative + (generator, )
            # If the candidate has already been discovered, then we pass along.
            if candidate in self:
                continue
            # This candidate is new, in that we do not know its matrix representation.
            # Thus, it may either be equal to an existing element, or it may be a genuinely new
            # element.
            # We will add the element to either our set of known simplifications or
            # known representatives, respectively.
            found_new_representatives = self._register_new_element(candidate) or found_new_representatives

        # If we found no new representatives, then we have completed the closure by right
        # multiplication.
        return found_new_representatives

    def _register_simplification(self, new_word : Word, known_element : Word):
        self._simplifications[new_word] = known_element

    def _register_new_element(self, new_word : Word) -> bool:
        """
        Returns True if and only if registering the new element expands the group.
        """
        # We need to decide if new_word is equal to any existing elements.
        # To do so, we do a brute force search over the representations of
        # each representative.
        new_repr = self.matrix_repr(new_word)
        for known_element, known_repr in self._representatives.items():
            if self._eq(known_repr, new_repr):
                # We found an existing element that's equal to the
                # new element, so we add the new element to simplifications
                # and inform the caller that this element already existed.
                self._register_simplification(new_word, known_element)
                return False

        # If we made it here, this is a genuinely new element, so add it
        # to our representatives.
        self._representatives[new_word] = new_repr
        return True

    ## SIMPLIFICATION ##

    def simplify(self, word):
        if word in self._representatives:
            return word
        if word in self._simplifications:
            return self._simplifications[word]

        # If we made it here, we don't a priori know the correct simplification
        # for this word, so we search prefix by prefix.
        # Save the base case so that we can register the new simplification at the end.
        orig_word = word
        while True:
            prefix, simplification = self._simplifications.longest_prefix(word)
            word = simplification + self.simplify(word[len(prefix):])
            if word in self._representatives:
                # We've simplified as much as we can.
                break

        self._register_simplification(orig_word, word)
        return word


    ## GROUP SAMPLING ##

    def density(self, target_generator):
        return Fraction(sum([
            sum(generator == target_generator for generator in word)
            for word in self
        ]), len(self))

    def sample_element(self):
        r""" Sample from the group.

        :return: An element of the group chosen uniformly at random.

        """
        return np.random.choice(self._elements)

    def sample_seq(self, length):
        r""" Sample a sequence of elements from the group.

        :param int length: The length of the sequence.
        :return: The group element that results after sampling the random
            sequence of elements and composing them under the group operation.

        """
        return sum(np.random.choice(self._elements, size=(length, )), ())

    def sample_identity_seq(self, length):
        r""" Sample a sequence of elements that composes to the identity.

        Useful for generating sequences for randomized benchmarking. First, we sample
        a sequence of gates :math:`G = G_n, G_{n-1}, \ldots, G_1`. Then we compute the
        group element that is :math:`G^{-1}`, and return the sequence 
        :math:`G_n, G_{n-1}, \ldots, G_1, G^{-1}`.

        :param int length: The length of the sequence.
        :return: A sequence of group elements that composes to the identity, of the form 
            :math:`G G^{-1}`, where :math:`G` is a randomly sampled sequence of given length.

        """
        seq = self.sample_seq(length - 1)
        return seq + self.inverse(seq)


    def sample_identity_gseq(self, length):    
        r""" Sample a gate sequence of elements that composes to the identity.

        Like :meth:`~sample_identity_seq`, but returns the sequence details as a :class:`~oqt.gates.GSeq` 
        object that was can easily use in an OQT experiment.

        :param int length: The length of the sequence.
        :return: A :class:`~oqt.gates.GSeq` of group elements that composes to the identity, of the form 
            :math:`G G^{-1}`, where :math:`G` is a randomly sampled sequence of given length.

        """
        base_seq = self.sample_identity_seq(length)
        oqt_seq = [(g, 1) for g in base_seq]
        return GSeq(oqt_seq)


    ## MATRIX REPRESENTATIONS ##

    def matrix_repr(self, word : Word) -> TRepr:
        """ Matrix representation of group elements.

        :param Word word: A group element expressed as a word (tuple) of generators.
        :return: The matrix representation for that element.
        """
        # Handle two special cases separately.
        if word in self._representatives:
            return self._representatives[word]
        elif word in self._simplifications:
            return self.matrix_repr(self._simplifications[word])

        # If we got here, we don't already know the representation
        # as either an existing simplification or as a representative.
        acc = self.identity
        while word:
            # Find the longest prefix that we know the representation for.
            prefix, prefix_repr = self._representatives.longest_prefix(word)
            # We should never have this happen, since in the worst case
            # an individual generator will be a prefix, and we reduce to
            # multiplying each element out one by one.
            assert prefix is not None
            acc = self._op(acc, prefix_repr)
            word = word[len(prefix):]

        # TODO: register a new simplification.

        return acc

    def noisy_representation(self, element, noisy_generators):
        return reduce(self._op, map(partial(getitem, noisy_generators), element), self.identity)


    ## MULTIPLICATION TABLE ##

    def _calculate_mul_table(self):
        self._mul_table = np.empty((len(self), ) * 2, dtype='uint')
        for (idx_left, left), (idx_right, right) in product(enumerate(self._elements), repeat=2):
            self._mul_table[idx_left, idx_right] = self._elements.index(self.simplify(left + right))

        self._inverse_table = np.empty((len(self), ), dtype='uint')
        idents = self._mul_table == 0
        for idx in range(len(self)):
            inverses = np.nonzero(idents[idx, :])[0]
            if len(inverses) > 1:
                raise ValueError(
                    "Group is not well defined: "
                    f"{self._elements[idx]} · {self._elements[inverses[0]]} == "
                    f"{self._elements[idx]} · {self._elements[inverses[1]]}, but "
                    f"{self._elements[inverses[0]]} ≠ {self._elements[inverses[1]]}."
                )
            self._inverse_table[idx] = inverses[0]

    def inverse(self, element): 
        r""" Group inverse.

        :param TRepr element: A group element.
        :return: The inverse of that group element.
        """
        return self._elements[self._inverse_table[self._elements.index(self.simplify(element))]]


==> anc/oqt/heuristics.py <==
##
# Copyright (c) Microsoft Corporation. All rights reserved.
# Licensed under the MIT License.
##

import numpy as np
import itertools as it

import qinfer as qi

from oqt.gates import *

__all__ = [ 
    'GSTHeuristic', 
    'ExhaustiveGSTHeuristic',
    'SandiaGSTHeuristic', 
    'QPTHeuristic', 
    'QSTHeuristic',
    'RBHeuristic'
]

class GSTHeuristic(qi.Heuristic):
    r""" Gate set tomography experiment design.

        Base class for heuristic experiment generation for performing gate set tomography in
        the operational quantum tomography framework.
        
        In general, we choose experiments of the form

        .. math::
            F_i g_k^N F_j

        where :math:`F_i,F_j` are fiducial sequences, and :math:`g_k` 
        are what's known as a *germ*, a short sequence of gates that will be
        repeated :math:`N` times in order to amplify whatever errors it is
        producing (see `<https://arxiv.org/abs/1605.07674>`_).

        :param `~qinfer.SMCUpdater` updater: Posterior updater for which
            experiments should be heuristicly designed.
        :param List[GSeq()] germs: A set of available germs.
        :param int n_meas: The number of repetitions for each experiment (defaults 20).
        :param int max_germs: The maximum number of germ repetations.
        :param int min_germs: The minimum number of germ repetitions in
            any given experiment (defaults to 1).
    """
    def __init__(self, updater, germs, max_germs, min_germs = 1, n_meas=20):
        super(GSTHeuristic, self).__init__(updater)

        self._fiducials = self._updater.model.base_model._parameterization.fiducial_labels
        self._buttons = self._updater.model.base_model._parameterization.gateset_labels
        self._germs = germs
        self._n_meas = n_meas

        # TODO Make sure all our germs are valid

        self._min_germs = min_germs
        self._max_germs = max_germs

        if self._max_germs < self._min_germs:
            raise ValueError(f"Max number of germs must be at least as large as the minimum ({self._min_germs}).")


class ExhaustiveGSTHeuristic(GSTHeuristic):
    r"""
        Given an updater, a set of germs, and some maximum number of iterations,
        create all possible combinations of the form

        .. math::
            F_i g_k^N F_j

        up to the provided value of :math:`N` (``max_germs``).

        :param `~qinfer.SMCUpdater` updater: Posterior updater for which
            experiments should be heuristicly designed.
        :param List[GSeq()] germs: A set of available germs.
        :param int n_meas: The number of repetitions for each experiment (defaults 20).
        :param int max_germs: The maximum number of germ repetations.
        :param int min_germs: The minimum number of germ repetitions in
            any given experiment (defaults to 1).
        :param float train_test_split: When generating sequences of the given
            lengths, will store this fraction of them as training sequences,
            and save the rest for validation afterwards.
    """
    def __init__(self, updater, germs, 
                 max_germs, min_germs=1, 
                 train_test_split=0.8,
                 n_meas=20,
                 mode="train"):
        super(ExhaustiveGSTHeuristic, self).__init__(updater, germs, max_germs, min_germs, n_meas)

        self._train_test_split = train_test_split
        # Two dictionaries, indexed by total sequence length, not just germ powers
        # (e.g. Rx Rx is one fiducial in the list but two button presses)
        self._train_experiments, self._test_experiments = self.generate_all_experiments()

        self._train_experiments_flat = []
        self._test_experiments_flat = []

        min_train_length = min(self._train_experiments.keys())
        max_train_length = max(self._train_experiments.keys())
        min_test_length = min(self._test_experiments.keys())
        max_test_length = max(self._test_experiments.keys())

        for seq_len in range(min_train_length, max_train_length + 1):
            if seq_len in self._train_experiments.keys():
                self._train_experiments_flat.extend(self._train_experiments[seq_len])

        for seq_len in range(min_test_length, max_test_length + 1):
            if seq_len in self._test_experiments.keys():
                self._test_experiments_flat.extend(self._test_experiments[seq_len])

        # We will keep track internally of where we are in the list of possible experiments
        self._mode = mode
        if self._mode != "train" and self._mode != "test":
            raise ValueError(f"Mode {self._mode} invalid option for QPT Heuristic. Use 'train' or 'test'.")

        self._train_exp_idx = 0
        self._test_exp_idx = 0

    @property
    def n_train_experiments(self):
        return len(self._train_experiments_flat)

    @property
    def n_test_experiments(self):
        return len(self._test_experiments_flat)

    @property
    def train_experiments(self):
        return self._train_experiments_flat

    @property
    def test_experiments(self):
        return self._test_experiments_flat

    def generate_all_experiments(self):
        r"""
            Iteratively generates all possible experiments of the form

            .. math::
                F_i g_k^N F_j

            :return: A tuple ``(train_experiments, test_experiments)`` containing the full
                list of experiments for both sets.
        """
        train_experiments = {}
        test_experiments = {}

        for power in range(self._min_germs, self._max_germs + 1):
            for fid1, fid2 in it.product(self._fiducials, repeat = 2):
                    # Generate all sequences with between min_germs and max_germs repetitions of the germ
                    sequences = [fid1 + germ*power + fid2 for germ in self._germs]

                    for sequence in sequences:
                        exp = np.empty((1,), dtype=self._updater.model.expparams_dtype)
                        exp[0]['sequence'] = sequence
                        exp[0]['n_meas'] = self._n_meas

                        # Add this sequence to either the training or testing set of
                        # sequences of the same length
                        seq_len = sequence.length()
                        add_to_train = np.random.rand() < self._train_test_split

                        if add_to_train: # Add to training set
                            if seq_len not in train_experiments.keys():
                                train_experiments[seq_len] = [exp]
                            else:
                                train_experiments[seq_len].append(exp)
                        else: # Add to the testing set
                            if seq_len not in test_experiments.keys():
                                test_experiments[seq_len] = [exp]
                            else:
                                test_experiments[seq_len].append(exp)     

        return train_experiments, test_experiments

    def __call__(self, alt_exp_id=None):
        """
            Returns an experiment from the exhaustively generated set.
            Unless ``alt_exp_id`` is specified, will just return the next
            experiment in the sequence.

            :param int alt_exp_id: A specific experiment in the list to perform.
                0-indexed from the full list of possible experiments.
        """
        if alt_exp_id: 
            if self._mode == "train":
                return self._train_experiments_flat[alt_exp_id]
            else:
                return self._test_experiments_flat[alt_exp_id]
        else:
            if self._mode == "train":
                return self._train_experiments_flat[len(self._updater.data_record)]
            else:
                self._test_exp_idx += 1
                return self._test_experiments_flat[self._test_exp_idx - 1]
            


class SandiaGSTHeuristic(GSTHeuristic):
    r"""
        Generate the set of experiments using the heuristic from Sandia group in
        https://www.nature.com/articles/ncomms14485.

        Experiments are of the form
        .. math::
            F_i g_k^n F_j
        
        but where, instead of being linearly spaced as in the :class:`~ExhaustiveGSTHeuristic`
        class, the value of N is chosen as n = floor(2^m / len(germ)), m = 1,2,3...
        to some maximum specified m.

        :param `~qinfer.SMCUpdater` updater: Posterior updater for which
            experiments should be heuristicly designed.
        :param List[GSeq()] germs: A set of available germs.
        :param int n_meas: The number of repetitions for each experiment (defaults 20).
        :param int m_max: The maximum number of germ repetitions.
    """
    def __init__(self, updater, germs, m_max, n_meas=20):
        super(SandiaGSTHeuristic, self).__init__(updater, germs, m_max, 1, n_meas)

        self._experiments = self.generate_all_experiments()
        self._exp_idx = 0

    @property
    def n_experiments(self):
        return len(self._experiments)

    @property
    def experiments(self):
        return self._experiments

    def generate_all_experiments(self):
        r"""
            Iteratively generates all possible experiments of the form

            .. math::
                F_i g_k^n F_j

            :return: A list containing the full set of experiments for both sets.
        """
        experiments = []

        # For each germ, generate the set of powers to be used
        germ_powers = []
        for germ in self._germs:    
            germ_powers.append([int(np.floor(2**m / germ.length())) for m in range(self._max_germs + 1)])

        # # Print debugging 
        for list_idx in range(len(germ_powers)):
            print(f"Germ: {self._germs[list_idx]}")
            print(f"Power list: {germ_powers[list_idx]}\n")

        # Kenny called the different values of m "generations"; sequences will be grouped 
        # 'breadth-first' by their values of m.
        for generation in range(self._max_germs + 1):
            for germ_idx in range(len(self._germs)):
                print(f"Germ {self._germs[germ_idx]}")
                power = germ_powers[germ_idx][generation]

                print(f"generation {generation}, power {power}")

                # If m = 0 for this germ in this generation, skip all the sequences
                # Otherwise, create all products of fiducials for this germ / generation
                if power != 0:
                    print("adding sequences")
                    for fid1, fid2 in it.product(self._fiducials, repeat = 2):
                        exp = np.empty((1,), dtype=self._updater.model.expparams_dtype)
                        exp[0]['sequence'] = fid1 + self._germs[germ_idx]*power + fid2
                        exp[0]['n_meas'] = self._n_meas

                        experiments.append(exp)

        # for exp in experiments:
        #     print(exp[0]['sequence'])

        return experiments

    def __call__(self, alt_exp_id=-1):
        """
            Returns an experiment from the exhaustively generated set.
            Unless ``alt_exp_id`` is specified, will just return the next
            experiment in the sequence.

            :param int alt_exp_id: A specific experiment in the list to perform.
                0-indexed from the full list of possible experiments.
        """
        if alt_exp_id > -1: 
            return self._experiments[alt_exp_id]
        else:
            return self._experiments[len(self._updater.data_record)]


class QPTHeuristic(GSTHeuristic):
    """ Heuristic experiment design for quantum process tomography in the OQT framework.

    We choose the canonical form

    .. math ::
           (R_i)^m [Λ^k (R_j)^l]^n

    for our experiments, where :math:`R_i`, :math:`R_j` are buttons corresponding to rotations about 
    :math:`x` and :math:`y`, and :math:`Λ` is the channel under investigation. 
    
    The choice of :math:`m, k, l, n` is determined within based on a
    few different ideas. 
    
    First, note that if the :math:`R_i` are sufficiently accurate, we obtain
    distinct rotations only for :math:`l, m = 0, 1, 2`. These values are chosen 
    uniformly at random.
    
    The values :math:`k` and :math:`n` are chosen based on how well the particle cloud is learning. 
    Internally, heuristic classes keep track of loss, and the number of experiments. 
    When we begin training, we suppose we know very little about our operators, and thus we choose 
    these exponents to be small. As the loss decreases, we progressively increase the value of 
    :math:`k`. As we move forward in time, we increase the value of :math:`n`, up to a 
    maximum specified value.

    :param `~qinfer.SMCUpdater` updater: Posterior updater for which
        experiments should be heuristicly designed.
    :param List[str] buttons: The gateset button labels for this model
    :param int n_experiments: The total number of experiments we plan to perform.
    :param int n_meas: The number of repetitions for each experiment (defaults 20).
    :param int min_germs: The smallest value of n for training (defaults 1).
    :param int max_germs: The maximum value of n for training (defaults to 4 because why not)
    :param str channel_name: A string representing the name of the channel if not 'Λ',
                                to distinguish it from the other rotations. 
    """
    def __init__(self, updater, n_experiments, germs = [],
                 n_meas = 20,
                 min_germs = 1,
                 max_germs = 4,
                 channel_name = 'Λ'):

        super(QPTHeuristic, self).__init__(updater, germs, max_germs, min_germs, n_meas)

        self._n_experiments = n_experiments

        # Define a training vs testing mode; the estimated loss is computed
        # using the length of the updater record. If we are starting from an empty updater,
        # we are training, but if not, we are testing.
        self._mode = "train"
        self._idx_experiment = 0

        if len(self._updater.data_record) > 0:
            self._mode = "test"

        # Differentiate between the unitaries used to rotate the states
        # and the actual unknown channel
        self._channel_name = channel_name
        self._rots = [button for button in self._buttons if button != self._channel_name]

        if self._min_germs < 1:
            raise ValueError("Must have a minimum of 1 germ.")

        if self._max_germs <= self._min_germs:
            raise ValueError("Maximum number of germs must be larger than minimum.")
    
    def __call__(self):
        idx_experiment = len(self._updater.data_record)

        if self._mode == "test":
            self._idx_experiment += 1
            idx_experiment = self._idx_experiment

        est_loss = np.trace(self._updater.est_covariance_mtx())
        return self.design_experiment(est_loss, idx_experiment / self._n_experiments)

    def design_experiment(self, var_loss, t_frac):
        """
            Generate a new experiment for training as per the specifications in the constructor.

        :param float var_loss: Estimated loss.
        :param float t_frac: A value between 0 and 1 indicating how far along in the 
                             training process we are.
        """
        # Some shorthand for simplicity
        R = self._rots

        # The first side
        i, m = np.random.randint(len(R)), np.random.randint(0, 3)
        seq_list = [(R[i], m)]

        # Based on the current time, choose the value of n
        # The further along we are, the larger n we should choose.
        n = int(np.floor(t_frac * self._max_germs + (1 - t_frac) * self._min_germs))
        print(n)
        for rep in range(n):
            # Now is the hard part; based on the loss, determine how many times we 
            # should apply the channel 
            # Add some randomness as well, one extra power about half the time
            k = -int(np.ceil(np.log10(var_loss))) + 1
            
            if k == 0: # Gotta have at least one otherwise we're learning nothing about it
                k += 1

            seq_list.append((self._channel_name, k)) 

            j, l = np.random.randint(len(R)), np.random.randint(0, 3)
            seq_list.append((R[j], l)) 

        exp = np.empty((1,), dtype=self._updater.model.expparams_dtype)
        exp[0]['sequence'] = GSeq(seq_list)
        exp[0]['n_meas'] = self._n_meas
         
        return exp


class QSTHeuristic(GSTHeuristic):
    """ Heuristic experiment design for quantum state tomography in OQT.

    The only experiments we can really do are of the form

    .. math ::
           [(F_i)]^m

    i.e. just random sequences of our fiducials.
    
    We will use the number of experiments to determine how long the sequence should be.
    As we move forward in time, we increase the value of :math:`n`, up to a 
    maximum specified value.

    :param `~qinfer.SMCUpdater` updater: Posterior updater for which
        experiments should be heuristicly designed.
    :param List[str] buttons: The gateset button labels for this model
    :param int n_experiments: The total number of experiments we plan to perform.
    :param int n_meas: The number of repetitions for each experiment (defaults 20).
    :param int min_germs: The smallest value of n for training (defaults 1).
    :param int max_germs: The maximum value of n for training (defaults to 4 because why not)
    """
    def __init__(self, updater, n_experiments, germs = [],
                 n_meas = 20,
                 min_germs = 1,
                 max_germs = 4):

        super(QSTHeuristic, self).__init__(updater, germs, max_germs, min_germs, n_meas)

        self._n_experiments = n_experiments
        self._idx_experiment = 0

        # Differentiate between the unitaries used to rotate the states
        # and the actual unknown channel

        if self._min_germs < 1:
            raise ValueError("Must have a minimum of 1 germ.")

        if self._max_germs <= self._min_germs:
            raise ValueError("Maximum number of germs must be larger than minimum.")
    
    def __call__(self):
        self._idx_experiment += 1
        return self.design_experiment(self._idx_experiment / self._n_experiments)

    def design_experiment(self, t_frac):
        """ Generate a new experiment for training as per the specifications in the constructor.

        :param float var_loss: Estimated loss.
        :param float t_frac: A value between 0 and 1 indicating how far along in the 
                             training process we are.
        """
        sequence = GSeq()

        # Based on the current time, choose the value of n
        # The further along we are, the larger n we should choose.
        n = int(np.floor(t_frac * self._max_germs + (1 - t_frac) * self._min_germs))

        for rep in range(n):
            sequence += self._germs[np.random.randint(0, len(self._germs))]

        exp = np.empty((1,), dtype=self._updater.model.expparams_dtype)
        exp[0]['sequence'] = sequence
        exp[0]['n_meas'] = self._n_meas
         
        return exp

    
class RBHeuristic(GSTHeuristic):
    """
        Experiment design for randomized benchmarking.

        Randomized benchmarking proceeds by applying random sequences of Cliffords
        followed by their inverse Cliffords, such that the outcome should be the identity.

        :param `~qinfer.SMCUpdater` updater: Posterior updater for which
            experiments should be heuristicly designed.
        :param Group group: A group object (typically the Clifford group) 
        :param int n_experiments: The total number of experiments we plan to perform.
        :param int n_meas: The number of repetitions for each experiment (defaults 20).
        :param int min_germs: The smallest RB sequence length.
        :param int max_germs: The maximum RB sequence length.
    """
    def __init__(self, updater, group, n_experiments, n_meas = 20, min_seq_len = 10, max_seq_len = 20):
        super(RBHeuristic, self).__init__(updater, list(group._generators), max_seq_len, min_seq_len, n_meas)

        self._group = group
        self._max_seq_len = max_seq_len
        self._min_seq_len = min_seq_len
        self._n_experiments = n_experiments

        self._mode = "train"
        self._idx_experiment = 0

        if len(self._updater.data_record) > 0:
            self._mode = "test"

        if self._min_seq_len < 1:
            raise ValueError("Must have a minimum of 1 germ.")

        if self._max_seq_len <= self._min_seq_len:
            raise ValueError("Maximum number of germs must be larger than minimum.")
    
    def __call__(self):
        idx_experiment = len(self._updater.data_record)

        if self._mode == "test":
            self._idx_experiment += 1
            idx_experiment = self._idx_experiment

        return self.design_experiment(idx_experiment / self._n_experiments)

    def design_experiment(self, t_frac):
        """
            Generate a new RB experiment. The parameter ``t_frac`` indicates our progress
            through the specified range of sequence lengths, and tells the designer 
            what length to choose next.

            :param float t_frac: A value between 0 and 1 indicating how far along in the 
                             training process we are.
        """
        # Based on the current time, choose the value of n
        # The further along we are, the larger n we should choose.
        n = int(np.floor(t_frac * self._max_seq_len + (1 - t_frac) * self._min_seq_len))

        exp = np.empty((1,), dtype=self._updater.model.expparams_dtype)
        exp[0]['sequence'] = self._group.sample_identity_gseq(n)
        exp[0]['n_meas'] = self._n_meas

        if self._mode == "train": 
            return exp
        else:
            return exp, n # Return the RB sequence length too

    def arbitrary_length_experiment(self, length):
        """
            Instead of sequentially generating experiments, we can ask
            for an RB experiment of any given length.

            :param int length: The number of RB gates to apply.

            :return exp: The experiment object.
            :return length: For testing purposes, the length of the sequence
        """
        exp = np.empty((1,), dtype=self._updater.model.expparams_dtype)
        exp[0]['sequence'] = self._group.sample_identity_gseq(length)
        exp[0]['n_meas'] = self._n_meas

        if self._mode == "train": 
            return exp
        else:
            return exp, length # Return the RB sequence length too

==> anc/oqt/linalg.py <==
##
# Copyright (c) Microsoft Corporation. All rights reserved.
# Licensed under the MIT License.
##

## DOCUMENTATION #############################################################

"""
"""

## IMPORTS ###################################################################

import numpy as np
import numba as nb
import warnings

## FUNCTIONS #################################################################

def fast_matmul(A, B):
    # If the dtypes don't match, flag a warning and fall back to the slow
    # (non-BLAS) matmul.
    if A.dtype != B.dtype:
        warnings.warn(f"Not using fast_matmul, as {A.dtype} != {B.dtype}.")
        return np.matmul(A, B)

    # Reshape down to 3 dims, and then back.
    # TODO: broadcast both A and B correctly! We currently assume identical shapes.
    full_shape = A.shape
    A_flat = np.reshape(A, (-1, ) + full_shape[-2:])
    B_flat = np.reshape(B, (-1, ) + full_shape[-2:])

    out_flat = _fast_matmul(A_flat, B_flat)
    return np.reshape(out_flat, full_shape)

@nb.jit(nopython=True, cache=True, nogil=True)
def _fast_matmul(A, B):
    out = np.empty_like(A)
    # We know that A and B are both shape (n, d, d).
    for idx in range(A.shape[0]):
        out[idx, :, :] = np.dot(A[idx, :, :], B[idx, :, :])
    return out


def matrix_power(array, power):
    """
    Raises a matrix to a given power, similar to :ref:`numpy.linalg.matrix_power`,
    but with support for vectorization over indices other than the matrix indices
    being exponentiated.

    In particular, the last two indices are assumed to represent the matrix being
    powered, such that matrix_power(A, 2) is equivalent to
    np.einsum('...ij,...jk->...ik', A, A).
    """

    # Check that the array has at least two indices that can be used to
    # represent matrices.
    if array.ndim < 2:
        raise ValueError(
            "Expected an array with at least two indices, "
            "corresponding to an array of matrices."
        )

    # Check that the matrices being powered are square.
    if array.shape[-2] != array.shape[-1]:
        raise ValueError(
            "Expected an array of square matrices, but"
            f"{array.shape[-2]} does not match {array.shape[-1]}."
        )

    # Decide if we need to return the identity or invert before
    # recursing.
    if power < 0:
        array = np.linalg.inv(array)
        power = -power
    elif power == 0:
        return np.broadcast_to(np.eye(array.shape[-1], dtype=array.dtype), array.shape)
    elif power == 1:
        return array.copy()
    elif power <= 4:
        # Not a lot of benefit from doing anything fancy here.
        result = array
        for idx in range(power - 1):
            result = fast_matmul(result, array)
        return result

    return _matrix_power(array, power)

def _matrix_power(array, power):
    """
    The inner loop of matrix_power, such that all safety
    checks can be performed before recursing.
    """

    place = array
    result = place

    is_result_valid = False

    while power > 1:
        # If there's a one at the current bit, multiply in the power of the
        # matrix corresponding to that binary place value.
        if power % 2 == 1:
            if is_result_valid:
                result = fast_matmul(result, place)
            else:
                result = place
                is_result_valid = True

        # Increment to the next place value.
        power //= 2
        place = fast_matmul(place, place)

    # Multiply in the place value for the leftmost one bit and return.
    if is_result_valid:
        return fast_matmul(result, place)
    else:
        return place

==> anc/oqt/linear_parameterization.py <==
##
# Copyright (c) Microsoft Corporation. All rights reserved.
# Licensed under the MIT License.
##

## DOCUMENTATION #############################################################

"""
"""

## IMPORTS ###################################################################

from oqt.gates import *
from oqt.linalg import *

from functools import partial, reduce
from itertools import product
from operator import mul

import numpy as np
import qinfer as qi

__all__ = [
    'GatesetParameterization', 
    'GatesetModel'
]

## FUNCTIONS #################################################################

prod = partial(reduce, mul)

def replace_tail(x, *new_tail, n=None):
    n = n if n is not None else len(new_tail)
    return x[:-n] + new_tail

def reshape_last(array, *new_trailing_shape, order="C", n=None):
    old_shape = array.shape
    new_shape = replace_tail(old_shape, *new_trailing_shape, n=n)
    return array.reshape(new_shape, order=order)

def flatten_last(array, n=2, order="C"):
    old_shape = array.shape
    new_shape = replace_tail(old_shape, -1, n=n)
    return array.reshape(new_shape, order=order)

def transpose_last(array, n=2):
    axes = np.arange(array.ndim)
    axes[-n:] = axes[-n:][::-1]
    return array.transpose(axes)

def shape_labels(shape):
    for index in product(*[range(extent) for extent in shape]):
        yield ",".join(map(str, index))

def enumerate_multiple(array, n_axes):
    index_iterator = product(*map(range, array.shape[:n_axes]))
    for indices in index_iterator:
        yield indices, array[indices]

## CLASSES ###################################################################

class GatesetParameterization(object):
    # FIXME: note that the basis used to return the SPAM and gateset supermatrices
    #        is ★entirely★ undefined, as the choice of Liouville space basis is
    #        a subgroup of the gauge group.
    #        Thus, the results of any conversion to a set of supermatrices cannot
    #        be interpreted as is.
    r"""
        Specification of the objects in a gateset and their parametrization as
        a set of model parameters to be used in Operational Quantum Tomography (OQT).
        In other words, the labels on a button box, and the set of fiducial sequences.

        **Note**: Every button box is implicitly given buttons for SPAM, and so these
        do not need to be specified in the parameterization. Furthermore, all button
        sequences are assumed to start/end with state preparation/measurement.

        :Example: 

        .. code-block:: python

            # A box with buttons for SPAM, and two additional operations 'pi_over_2'
            # and 'dt' (this is the button box used for Ramsey interferometry)
            param = oqt.linear_parameterization.GatesetParameterization(
                gateset_labels= ['pi_over_2', 'dt'],             
                fiducial_labels = [[], 
                                   ['pi_over_2'],  
                                   ['pi_over_2', 'pi_over_2'], 
                                   ['pi_over_2', 'dt', 'pi_over_2']
                                  ]
            )

        .. code-block:: python

            # Create a box with five buttons
            gateset_labels = ['Gi', 'Gx', 'Gy']
            fiducial_labels=[[], ['Gx'], ['Gy'], ['Gx', "Gx"]]

            param = oqt.linear_parameterization.GatesetParameterization(
                gateset_labels=gateset_labels, 
                fiducial_labels=fiducial_labels
            )



        :param int dim_hilbert_space: Dimension of the system. Currently only
            single-qubit gatesets (d=2) are supported.
        :param List[str] gateset_labels: String labels of all the non-SPAM buttons 
            in our gate set; SPAM is included automatically.
        :param List[`~oqt.gates.GSeq`] fiducial_labels: Short gate sequences representing
            fiducial operators; should be an informationally complete set. 
    """
    def __init__(self,
        dim_hilbert_space=2,
        gateset_labels=[WellKnownGates.sqrtX, WellKnownGates.sqrtY], # TODO make this None
        fiducial_labels=[
            GSeq(),
            GSeq('sqrtX'),
            GSeq('sqrtY'),
            GSeq('sqrtX') * 2
        ]
    ):
        if dim_hilbert_space != 2:
            raise NotImplementedError("OQT is currently limited to the single-qubit case.")

        ## NORMALIZATION ##
        #  We represent fiducial labels as a list over GSeq instances,
        #  since GSeq is the most general representation of a sequence of gates.
        fiducial_labels = list(map(GSeq, fiducial_labels))

        ## VALIDATION ##
        #  We ned to make sure that the gateset and fiducial labels are consistent.
        #  In particular, let 𝐺 be the set of gateset labels. Then, we must have
        #  that the fiducial labels 𝐹 ⊆ {𝐺, "SPAM"} ⃰ where 𝑆 ⃰ is the Kleene closure of
        #  the set 𝑆.
        #  We also require that "SPAM" ∉ 𝐺, since this label is reserved.

        if WellKnownGates.SPAM in gateset_labels:
            raise ValueError(f"The gateset label {WellKnownGates.SPAM} is reserved for indicating |ρ〉〈E|.")

        valid_labels = set(gateset_labels).union(set([WellKnownGates.SPAM]))
        for fiducial_label in fiducial_labels:
            if not fiducial_label.is_in_closure_of(valid_labels):
                raise ValueError(
                    f"The fiducial label {fiducial_label} is not a sequence of gates "
                    f"with labels {valid_labels}. "
                    f"Please ensure all gates used to define fiducials are provided "
                    f"as gateset labels."
                )

        self._dim = dim_hilbert_space
        self._gateset_labels = gateset_labels
        self._gateset_label_dict = {idx : self._gateset_labels[idx] for idx in range(len(self._gateset_labels))}
        self._fiducial_labels = fiducial_labels

        dim_J, dim_I, dim_G = map(prod, [self.J_shape, self.I_shape, self.G_shape])
        self._j_sl = np.s_[:dim_J]
        self._i_sl = np.s_[dim_J:dim_J + dim_I]
        self._g_sl = np.s_[dim_J + dim_I:]

        # create the mappings from full to condensed modelparams
        self._pr_tensor_to_modelparam_permutation, self._modelparam_to_pr_tensor_permutation = self._create_modelparams_map()

    ## PROPERTIES ##
    @property
    def gateset_labels(self):
        return self._gateset_labels

    @property
    def fiducial_labels(self):
        return self._fiducial_labels

    @property
    def n_buttons(self):
        return len(self.gateset_labels)

    @property
    def n_fiducials(self):
        return len(self.fiducial_labels)

    @property
    def dim_hilbert_space(self):
        return self._dim

    @property
    def dim_liouville_space(self):
        return self.dim_hilbert_space ** 2

    @property
    def J_shape(self):
        return (self.n_fiducials, )

    @property
    def I_shape(self):
        return (self.n_fiducials, ) * 2

    @property
    def G_shape(self):
        return (self.n_buttons, self.n_fiducials, self.n_fiducials)

    @property
    def pr_tensor_dtype(self):
        return ([
            ('J', float, self.J_shape),
            ('I', float, self.I_shape),
            ('G', float, self.G_shape),
        ])

    @property
    def gs_tensor_dtype(self):
        return [
            # Since we can always solve in a Hermitian basis, we
            # could use float here, not complex.
            # That said, we use complex anyway so that we can
            # specify gate sets in more general bases if we like.
            (str(label), float, (self.dim_liouville_space, ) * 2)
            for label in self.gateset_labels + [WellKnownGates.SPAM]
        ]

    @property
    def n_modelparams(self):
        return len(self._pr_tensor_to_modelparam_permutation)

    @property
    def is_well_known(self):
        """
        Returns True if and only if all gates and fiducials are drawn
        from the set of well-known gates.

        NB: this does not directly affect the inference procedure, but
        may be used by different prior distributions.
        """
        return all(
            gate in WellKnownGates.__members__
            or isinstance(gate, WellKnownGates)
            for gate in self._gateset_labels
        ) and all(
            fiducial.is_well_known
            for fiducial in self._fiducial_labels
        )
    
    #@profile
    def _construct_fiducials(self, gs_tensor):
        # We start by constructing each fiducial
        # Fᵢ by recognizing that each i indexes a string
        # over the alphabet of button labels, such that
        # we can multiply the corresponding gates together.

        # NB: the fiducial axis is on the left, while the Liouville
        #     input and output indices are on the right.
        #     This is not a terribly robust way of representing things,
        #     but is useful for enumeration. After all, this is a private
        #     method...
        fiducials = np.empty(
            (self.n_fiducials, ) +
            gs_tensor.shape +
            ((self.dim_liouville_space, ) * 2)
        )
        n_extra_dims = len(gs_tensor.shape)
        fiducials[...] = np.eye(self.dim_liouville_space)

        for idx_fiducial, fiducial_string in enumerate(self.fiducial_labels):
            if fiducial_string:
                fiducials[idx_fiducial] = reduce(fast_matmul,
                    [
                        matrix_power(gs_tensor[str(button_label)], power)
                        for button_label, power in reversed(fiducial_string)
                    ]
                )

        return fiducials
        
    def _create_modelparams_map(self):
        r"""
            The gauge-independent natural representation consists of matrices with elements of
            the form 
            
            .. math::
                \tilde{I}_{ij} &=& \hbox{Tr}( | \rho \rangle \rangle \langle \langle E | F_i F_j),\\
                \tilde{J}_i &=& \hbox{Tr}(| \rho \rangle \rangle \langle \langle E | F_i), \\
                \tilde{G}^k_{ij} &=& \hbox{Tr}(| \rho \rangle \rangle \langle \langle E | F_i G_k F_j). 

            Depending on the values of the fiducial operations, we end up with a number of 
            relationships such as :math:`\tilde{I}_{0j} = \tilde{J}_j`, etc. among :math:`\tilde{J}`,
            :math:`\tilde{I}`, and the :math:`\tilde{G}^k`. These must be, in theory, constrained to be equal. 
            However if we simply send a flattened version of these matrices as parameters to the Bayesian udpater, 
            it might perturb theoretically equal values in different ways, hindering the learning process.

            What create_modelparams_map does is determine this set of constraints, based on the
            buttons and fiducials, and produce a 'reduced' set of model parameters which includes 
            only one copy of each required matrix element. 
            
            It also records and returns the mappings required to perform these transformation, in both directions.
            as a list/permutation so that we can do things like
                
            where map is the list of entries we need to take.

            :return pr_tensor_to_modelparam_permutation: A list of integers indicating the unique elements
                                                 in the full natural representation, i.e. the mapping such that
                                                 reduced_modelparams = full_modelparams[mapping].

            :return modelparam_to_pr_tensor_permutation: A list of integers indicating how we should expand
                                                 the non-redundant model parameters to create the full
                                                 natural representation, i.e. the mapping such that
                                                 full_modelparams = reduced_modelparams[mapping].
        """
        # First we will identify every possible string of gates in our natural rep 
        full_mp_strings = [self._fiducial_labels[i] for i in range(len(self._fiducial_labels))] # J vector uses only fiducial labels

        for right_fid, left_fid in product(self._fiducial_labels, repeat=2): # I matrix uses combinations of two fiducials
            full_mp_strings.append(left_fid + right_fid)
    
        for gate in self.gateset_labels: # for each gate in the gateset
            for right_fid, left_fid in product(self._fiducial_labels, repeat=2):
                full_mp_strings.append(left_fid + GSeq(gate) +  right_fid)

        # Next, build up a dictionary of gate strings and the location of the elements in the flattened natural rep
        string_to_locations = {}
        for s in range(len(full_mp_strings)):
            if full_mp_strings[s] not in string_to_locations.keys():
                string_to_locations[full_mp_strings[s]] = [s]
            else:
                string_to_locations[full_mp_strings[s]].append(s)

        # a list of all unique strings
        modelparams_condensed = list(string_to_locations.keys())
        
        # The order of the model param vector will be based on the ordering of strings in _modelparams_condensed
        # For each string, we will collect the index of the first instance of that valuea
        pr_tensor_to_modelparam_permutation = [string_to_locations[s][0] for s in modelparams_condensed]

        # Now we build up the conversion the other way; build up the mapping from the condensed
        # model params back to a flattened version of a pr_tensor
        mp_map = [-1] * len(full_mp_strings)
        for mp_idx in range(len(modelparams_condensed)):
            for slot in string_to_locations[modelparams_condensed[mp_idx]]:
                mp_map[slot] = mp_idx

        modelparam_to_pr_tensor_permutation = mp_map

        return pr_tensor_to_modelparam_permutation, modelparam_to_pr_tensor_permutation

    ## CONVERSION METHODS
    def modelparams_to_pr_tensor(self, modelparams):
        # Get the full list of model params from the condensed version
        modelparams = modelparams[:,self._modelparam_to_pr_tensor_permutation]

        # FIXME: Relies on a dense copy.
        pr_tensor = np.empty(modelparams.shape[:-1], dtype=self.pr_tensor_dtype)
        pr_tensor['J'] = reshape_last(modelparams[..., self._j_sl], *self.J_shape, n=1)
        pr_tensor['I'] = reshape_last(modelparams[..., self._i_sl], *self.I_shape, n=1)
        pr_tensor['G'] = reshape_last(modelparams[..., self._g_sl], *self.G_shape, n=1)

        return pr_tensor

    def pr_tensor_to_modelparams(self, pr_tensor):
        flattened_pr_tensor = np.concatenate(
            [
                flatten_last(pr_tensor['J'], n=1),
                flatten_last(pr_tensor['I'], n=2),
                flatten_last(pr_tensor['G'], n=3)
            ], axis=-1
        )

        return flattened_pr_tensor[:,self._pr_tensor_to_modelparam_permutation] 

    def pr_tensor_to_gs_tensor(self, pr_tensor):
        # FIXME: Assumes one index on the left.
        gs_tensor = np.empty(
            pr_tensor.shape,
            self.gs_tensor_dtype
        )

        # Find I^-1 in a vectorized fashion.
        I_inv = np.linalg.inv(pr_tensor['I'])

        # Turn J into a "matrix" by appending a trailing 1.
        J = pr_tensor['J'][..., None]
        JT = transpose_last(J)

        gs_tensor[str(WellKnownGates.SPAM)] = np.einsum(
            '...ij,...jk,...kl->...il',
            I_inv, J, JT
        )
        for idx, label in enumerate(map(str, self.gateset_labels)):
            gs_tensor[label] = fast_matmul(I_inv, pr_tensor['G'][..., idx, :, :])
        return gs_tensor

    def gs_tensor_to_pr_tensor(self, gs_tensor):
        # FIXME: This is not fully vectorized, and requires
        #        for loops over the gateset indices.abs
        #        This method is vectorized, however, over the
        #        particle indices such that we incur "only" a 50× or so
        #        slowdown. Since this method should only be used for debugging
        #        and for constructing priors, this slowdown will likely not
        #        dramatically impact the overall algorithm.

        fiducials = self._construct_fiducials(gs_tensor)
        pr_tensor = np.empty(gs_tensor.shape, dtype=self.pr_tensor_dtype)

        # Pack the gates into a single array, rather than using a record array.
        # This will have shape [idx_gate, ..., idx_output, idx_input] by analogy
        # to construct_fiducials.
        gates = np.array([
            gs_tensor[label]
            for label in map(str, self.gateset_labels)
        ])

        # J̃ ≔ Σᵢ 〈E|Fᵢ|ρ〉 |i〉
        #   = Σᵢ Tr(|ρ〉〈E| Fᵢ) |i〉.
        for idx_fiducial, fiducial in enumerate(fiducials):
            pr_tensor['J'][..., idx_fiducial] = fast_matmul(
                gs_tensor[str(WellKnownGates.SPAM)], fiducial
            ).trace(axis1=-1, axis2=-2)

        # ̃I ≔ Σᵢⱼ Tr(|ρ〉〈E| FᵢFⱼ) |i〉〈j|.
        fiducial_products = np.einsum(
            'f...ij,h...jk->fh...ik',
            fiducials, fiducials
        )

        fiducial_gate_products = np.einsum(
            'f...ij,g...jk,h...kl->gfh...il',
            fiducials, gates, fiducials
        )

        for (idx_left, idx_right), fiducial_product in enumerate_multiple(fiducial_products, 2):
            pr_tensor['I'][..., idx_left, idx_right] = fast_matmul(
                gs_tensor[str(WellKnownGates.SPAM)], fiducial_product
            ).trace(axis1=-1, axis2=-2)

        for (idx_gate, idx_left, idx_right), fiducial_gate_product in enumerate_multiple(fiducial_gate_products, 3)    :
            pr_tensor['G'][..., idx_gate, idx_left, idx_right] = fast_matmul(
                gs_tensor[str(WellKnownGates.SPAM)], fiducial_gate_product
            ).trace(axis1=-1, axis2=-2)

        return pr_tensor

    def modelparams_to_gs_tensor(self, modelparams):
        return self.pr_tensor_to_gs_tensor(
            self.modelparams_to_pr_tensor(modelparams)
        )

    def gs_tensor_to_modelparams(self, gs_tensor):
        return self.pr_tensor_to_modelparams(
            self.gs_tensor_to_pr_tensor(gs_tensor)
        )

    ## LIKELIHOOD FUNCTION
    def sequence_probability(self, gs_tensor, button_sequence=()):
        sequence = GSeq(button_sequence) + GSeq(WellKnownGates.SPAM)
        sequence_prob = np.trace(sequence.as_operator(gs_tensor), axis1=-2, axis2=-1)
        assert not np.any(np.isnan(sequence_prob))
        return sequence_prob


class GatesetModel(qi.FiniteOutcomeModel):
    r"""
        A QInfer-style model for gateset tomography. Defines
        experiment parametrization, likelihoods, model validity, etc.


        :Example:

        .. code-block:: python

            # Gateset 
            gateset_labels = ['Gi', 'Gx', 'Gy']
            fiducial_labels=[[], ['Gx'], ['Gy'], ['Gx', "Gx"]]

            # Set up a button box
            param = oqt.linear_parameterization.GatesetParameterization(
                gateset_labels=gateset_labels, 
                fiducial_labels=fiducial_labels
            )

            # Set up a model for the parameterization involving multiple two-outcome
            # experiments using 
            model = qifer.BinomialModel(oqt.linear_parameterization.GatesetModel(param))

        :param GatesetParameterization parameterization: The gateset param of our system
        :param float hard_boundary_epsilon: Adjusts invalid likelihoods. Likelihoods below 0 are 
            reset to :math:`0 + \epsilon`, and likelihoods greater than 1 are set to :math:`1 - \epsilon`.
            Default value is :math:`0`, and likelihoods are simply clipped to within the range :math:`[0, 1]`.
        :param List[`~expparams_dtype`] validation_experiments: A set of experiments to be used for
            validation; models are valid if they return sensible probabilities for all 
            experiments in this sequence. There is no type specification here as typically validation 
            experiments will need to be set *after* a GatesetModel class is instantiated, because
            often we are embedding it into a qi.BinomialModel class which will change the 
            :meth:`~expparams_dtype`. 
    """
    def __init__(self,
        parameterization : GatesetParameterization = GatesetParameterization(),
        hard_boundary_epsilon : float = 0, 
        validation_experiments = [],
    ):
        self._parameterization = parameterization

        self._validation_experiments = validation_experiments
    
        # TODO It makes more sense that epsilon should be in the range of like [0, 0.01], but we can change 
        # this later.
        self._hard_boundary_epsilon = hard_boundary_epsilon
        if self._hard_boundary_epsilon < 0 or self._hard_boundary_epsilon >= 1:
            raise ValueError(f"Hard boundary epsilon adjustment must be between 0 and 1.") 

        self._num_invalid_seq_prs = 0 # Count the number of invalid sequence probabilities

        super(GatesetModel, self).__init__()

    @property
    def modelparam_names(self):
        return (
            list(map("J_{{{}}}".format, shape_labels(self._parameterization.J_shape))) +
            list(map("I_{{{}}}".format, shape_labels(self._parameterization.I_shape))) +
            list(map("G_{{{}}}".format, shape_labels(self._parameterization.G_shape)))
        )

    @property
    def n_modelparams(self):
        return self._parameterization.n_modelparams

    def n_outcomes(self, modelparams):
        return 2

    @property
    def expparams_dtype(self):
        return [
            ('sequence', object)
        ]

    def set_validation_experiments(self, validation_experiments):
        # Needs to be done separately, as the experiment specification depends on
        # having the model already created
        self._validation_experiments = validation_experiments

    def are_models_valid(self, modelparams):
        r"""
            Model validity is determined by the following criteria:

            * If validation experiments are provided, the models must produce valid probabilities
              (i.e. between 0 and 1) for *all* the validation experiments. These are the experiments
              we supposedly care about; we must be able to do these in a way that makes physical sense.
            * Otherwise, we care only that the values in the modelparam vector are between 0 and 1.

            :param numpy.ndarray modelparams: An array of possible modelparam vectors.
            :return: A numpy array filled with True/False depending on whether or not the corresponding
                modelparam is valid.
        """
        if self._validation_experiments:
            outcomes = np.array([0], dtype='uint')

            # Validity matrix; one row per modelparam vector, columns represent each experiment
            experiment_validity = np.empty((modelparams.shape[0], len(self._validation_experiments)))

            for idx_experiment, experiment in enumerate(self._validation_experiments):
                gs_tensor = self._parameterization.pr_tensor_to_gs_tensor(self._parameterization.modelparams_to_pr_tensor(modelparams))
                
                pr0 = 1 - self._parameterization.sequence_probability(gs_tensor, experiment['sequence'][0])

                likelihoods = qi.FiniteOutcomeModel.pr0_to_likelihood_array(outcomes, pr0).real

                experiment_validity[:,idx_experiment] = np.logical_not(np.logical_or(likelihoods > 1, likelihoods < 0))[0]

            return np.all(experiment_validity, axis = 1)
        else:
            return np.logical_not(np.any(np.logical_or(modelparams > 1, modelparams < 0), axis = 1))


    def simulate_experiment(self, modelparams, expparams, repeat = 1):
        super(qi.FiniteOutcomeModel, self).simulate_experiment(modelparams, expparams, repeat)
        
        # In this case, all expparams have the same domain
        all_outcomes = self.domain(None).values
        probabilities = self.likelihood(all_outcomes, modelparams, expparams)
        
        cdf = np.cumsum(probabilities, axis=0)
        randnum = np.random.random((repeat, 1, modelparams.shape[0], expparams.shape[0]))
        outcome_idxs = all_outcomes[np.argmax(cdf > randnum, axis=1)]
        outcomes = all_outcomes[outcome_idxs]

        return outcomes[0, 0, 0] if repeat == 1 and expparams.shape[0] == 1 and modelparams.shape[0] == 1 else outcomes


    def likelihood(self, outcomes, modelparams, expparams):
        # FIXME: Cache gs_tensor.
        gs_tensor = self._parameterization.pr_tensor_to_gs_tensor(self._parameterization.modelparams_to_pr_tensor(modelparams))

        pr0 = np.empty((modelparams.shape[0], expparams.shape[0]))
        for idx_experiment, sequence in enumerate(expparams['sequence']):
            pr0[:, idx_experiment] = 1 - self._parameterization.sequence_probability(gs_tensor, sequence).real

        greater_than_1 = np.where(pr0 > 1)
        less_than_0 = np.where(pr0 < 0)
        self._num_invalid_seq_prs += np.where(pr0 > 1)[0].size + np.where(pr0 < 0)[0].size

        # Clip any invalid likelihoods to 0 + epsilon and 1 - epsilon
        pr0[greater_than_1] = 1 - self._hard_boundary_epsilon
        pr0[less_than_0] = self._hard_boundary_epsilon            

        return qi.FiniteOutcomeModel.pr0_to_likelihood_array(outcomes, pr0)


==> anc/oqt/perf_test.py <==
##
# Copyright (c) Microsoft Corporation. All rights reserved.
# Licensed under the MIT License.
##

from functools import partial

import numpy as np
import numpy.ma as ma

from multiprocessing import Pool
import os

from qinfer.smc import SMCUpdater
from qinfer.perf_testing import *
from qinfer.perf_testing import apply_serial, actual_dtype, promote_dims_left, shorten_right

def oqt_perf_dtype(n_test_exp, n_modelparams, n_particles, n_train_exp = 0):
    r"""
        Data type for a single instance of a GST performance test. For a 
        single set of model parameters, we hold the prediction loss
        for each experiment, and the specifications of the associated
        posterior distribution (i.e. particle weights and locations).
    """
    return [('pred_loss', float, (n_test_exp, 2)),
            ('training_pred_loss', float, (n_train_exp, 2))] # Prediction loss 


def oqt_perf_test(
        model, n_particles, prior, n_exp, training_experiments, n_test_exp, testing_experiments,
        true_model=None, true_prior=None, true_mps=None,
        extra_updater_args=None
    ):
    """
    Runs a trial of using SMC to estimate the parameters of a model, given a
    number of particles, a prior distribution and an experiment design
    heuristic.

    :param qinfer.Model model: Model whose parameters are to
        be estimated.
    :param int n_particles: Number of SMC particles to use.
    :param qinfer.Distribution prior: Prior to use in selecting
        SMC particles.
    :param int n_exp: Number of experimental data points to draw from the
        model.
    :param qinfer.Heuristic heuristic_class: Constructor function
        for the experiment design heuristic to be used.
    :param int n_test_exp: Number of experiments to be used for computing the
        prediction loss of our trained model.
    :param qinfer.Heuristic test_heuristic_class: Constructor function
        for the testing experiment heuristic. The testing heuristic is
        in theory similar to the training one, but differs in some way as
        to test how well the model generalizes (e.g. longer experiments, 
        more applications of the unknown gates).
    :param qinfer.Model true_model: Model to be used in
        generating experimental data. If ``None``, assumed to be ``model``.
        Note that if the true and estimation models have different numbers
        of parameters, the loss will be calculated by aligning the
        respective model vectors "at the right," analogously to the
        convention used by NumPy broadcasting.
    :param qinfer.Distribution true_prior: Prior to be used in
        selecting the true model parameters. If ``None``, assumed to be
        ``prior``.
    :param numpy.ndarray true_mps: The true model parameters. If ``None``,
        it will be sampled from ``true_prior``. Note that as this function
        runs exactly one trial, only one model parameter vector may be passed.
        In particular, this requires that ``len(true_mps.shape) == 1``. 
    :param dict extra_updater_args: Extra keyword arguments for the updater,
        such as resampling and zero-weight policies.
    :rtype np.ndarray: See :ref:`perf_testing_struct` for more details on 
        the type returned by this function.
    :return: A record array of performance metrics, indexed by the number
        of experiments performed.
    """

    if true_model is None:
        true_model = model

    if true_prior is None:
        true_prior = prior

    if true_mps is None:
        true_mps = true_prior.sample()

    if extra_updater_args is None:
        extra_updater_args = {}

    n_min_modelparams = min(model.n_modelparams, true_model.n_modelparams)

    # Generates perf test data types for 
    # 1) normal QInfer perf test
    # 2) GST perf test
    dtype, is_scalar_exp = actual_dtype(model, true_model) 
    GST_PERFORMANCE_DTYPE = oqt_perf_dtype(n_test_exp, model.n_modelparams, n_particles, n_exp)

    performance = np.zeros((n_exp, ), dtype=dtype)
    oqt_performance = np.zeros((1, ), dtype=GST_PERFORMANCE_DTYPE)

    ###############################################################
    ###################        TRAINING        ####################
    ###############################################################

    # Set up the particle cloud and heuristic experiment generator
    updater = SMCUpdater(model, n_particles, prior, **extra_updater_args)

    # Run training experiments
    for idx_exp, expparams in enumerate(training_experiments):
        # Set inside the loop to handle the case where the
        # true model is time-dependent as well as the estimation model.
        performance[idx_exp]['true'] = true_mps

        datum = true_model.simulate_experiment(true_mps, expparams)

        with timing() as t:
            try:
                updater.update(datum, expparams)
            except Exception as ex:
                print(f"Process {os.getpid()} updater failure")
                raise RuntimeError(f"Updater failure: {ex}.")

        est_mean = updater.est_mean()
        delta = np.subtract(*shorten_right(est_mean, true_mps))
        loss = np.dot(delta**2, model.Q[-n_min_modelparams:])

        performance[idx_exp]['elapsed_time'] = t.delta_t
        performance[idx_exp]['loss'] = loss
        performance[idx_exp]['resample_count'] = updater.resample_count
        performance[idx_exp]['outcome'] = datum
        performance[idx_exp]['est'] = est_mean
        if is_scalar_exp:
            performance[idx_exp]['experiment'] = expparams
        else:
            for param_name in [param[0] for param in model.expparams_dtype]:
                performance[idx_exp][param_name] = expparams[param_name]


    outcomes = np.array([0], dtype='uint')

    # Calculate the prediction loss on the training experiments
    for idx_exp, experiment in enumerate(training_experiments):
        # First compute the true likelihood of 0 of this experiment 
        # Matches the way that likelihoods are computed in the model.likelihood function.
        true_training_likelihood = model._underlying_model.likelihood(outcomes, true_mps, experiment)[0, 0, 0]

        # Now compute the expected value of the likelihood over the whole particle cloud
        post_likelihoods = model._underlying_model.likelihood(outcomes, updater.particle_locations, experiment)[0, :, 0]
        predicted_training_likelihood = (post_likelihoods * updater.particle_weights).sum()

        oqt_performance[idx_exp]['training_pred_loss'] = np.array([experiments['sequence'][0].length(), 
                      (true_training_likelihood - predicted_training_likelihood) ** 2])

    ###############################################################
    ###################         TESTING        ####################
    ###############################################################
    for idx_exp, experiment in enumerate(testing_experiments):

        true_likelihood = model._underlying_model.likelihood(outcomes, true_mps, experiment)[0, 0, 0]

        # Now compute the expected value of the likelihood over the whole particle cloud
        post_likelihoods = model._underlying_model.likelihood(outcomes, updater.particle_locations, experiment)[0, :, 0]
        predicted_likelihood = (post_likelihoods * updater.particle_weights).sum()

        oqt_performance[idx_exp]['pred_loss'] = np.array([experiments['sequence'][0].length(), 
                      (true_likelihood - predicted_likelihood) ** 2])

        if (true_likelihood - predicted_likelihood) ** 2 ==0:
            print(f"Found prediction loss 0 on experiment {experiment['sequence']}")
            print()
    
    return performance, oqt_performance

def oqt_perf_test_multiple(n_trials,
        model, n_particles, prior,
        n_exp, training_experiments,
        n_test_exp, testing_experiments,
        true_model=None, true_prior=None, true_mps=None,
        allow_failures=False,
        n_processes=16,
        extra_updater_args=None,
        progressbar=None):
    r"""
        Performance testing function for gate set tomography.
        Performs largely the same task as the original perf_test_multiple,
        except that in addition to computing the time, outcomes, etc. in the
        original perf test, we will also compute prediction loss between the
        trained model and the true model by testing with a separate set of 
        experiments (generated by test_heuristic) one training is complete.

        New arguments:
        :param int n_test_exp: Number of testing experiments to perform.
        :param qi.Heuristic test_heuristic_class: A heuristic class used for generating the
            test experiments.
    """


    print("Beginning perf test")

    if true_prior == None:
        true_prior = prior

    # Not ideal, but we seem to get identical samples when we let the processes sample by themselves.
    samples = true_prior.sample(n_trials)

    # DO MY BIDDING, COMPUTERS!
    pool = Pool(processes=n_processes)
    results = [pool.apply_async(oqt_perf_test, (model, n_particles, prior, n_exp, training_experiments, n_test_exp, testing_experiments, 
                                                true_model, true_prior, np.array([samples[idx]]), extra_updater_args)) for idx in range(n_trials)]

    # Now collect the results
    dtype, is_scalar_exp = actual_dtype(model, true_model)
    GST_PERFORMANCE_DTYPE = oqt_perf_dtype(n_test_exp, model.n_modelparams, n_particles, n_exp)

    perf = (np.zeros if not allow_failures else ma.zeros)((n_trials, n_exp), dtype=dtype)
    oqt_perf = (np.zeros if not allow_failures else ma.zeros)((n_trials, ), dtype=GST_PERFORMANCE_DTYPE)

    for idx, result in enumerate(results):
        try:
            res = result.get()
            perf[idx, :], oqt_perf[idx] = res[0], res[1]
        except:
            if allow_failures: # Occasionally the updater will fail due to all weights 0, etc. Mask these failures.
                print("Failure")
                perf.mask[idx, :] = True
                oqt_perf.mask[idx] = True
            else:
                raise

    return perf, oqt_perf

